General-order open-shell coupled-cluster method with partial-spin adaptation II: further formulations, simplifications, implementations, and numerical results

This is a continuation of the previous work (arXiv:2403.10128). Additional aspects such as linear combinations of projections and hash-table canonicalizations are described. Implementations of the general-order partial-spin adaptation (PSA) coupled-cluster (CC) method are outlined. Numerical results are reported.

==> anc/CCSD_CCSDT/CCSD_os_8_r12t1211_eqns_before_permu-R.txt <==
Method CCSD
Tensors
0   {"r", "", USAGE_Residual}
1   {"r", "eecc", USAGE_Residual}
2   {"r", "eeac", USAGE_Residual}
3   {"r", "eeaa", USAGE_Residual}
4   {"r", "ec", USAGE_Residual}
5   {"r", "eacc", USAGE_Residual}
6   {"r", "eaac", USAGE_Residual}
7   {"r", "ea", USAGE_Residual}
8   {"r", "ac", USAGE_Residual}
9   {"r", "aacc", USAGE_Residual}
10   {"t", "ec", USAGE_Amplitude}
11   {"t", "eaac", USAGE_Amplitude}
12   {"t", "ea", USAGE_Amplitude}
13   {"t", "ac", USAGE_Amplitude}
14   {"t", "aacc", USAGE_Amplitude}
15   {"t", "eacc", USAGE_Amplitude}
16   {"t", "eeaa", USAGE_Amplitude}
17   {"t", "eeac", USAGE_Amplitude}
18   {"t", "eecc", USAGE_Amplitude}
19   {"t", "ec", USAGE_Hamiltonian}
20   {"t", "eaac", USAGE_Hamiltonian}
21   {"I", "aa", USAGE_Hamiltonian}
22   {"t", "ea", USAGE_Hamiltonian}
23   {"W", "ccaa", USAGE_Hamiltonian}
24   {"W", "ecaa", USAGE_Hamiltonian}
25   {"W", "ecca", USAGE_Hamiltonian}
26   {"W", "eeaa", USAGE_Hamiltonian}
27   {"W", "eeca", USAGE_Hamiltonian}
28   {"W", "eecc", USAGE_Hamiltonian}
29   {"f_A", "ea", USAGE_Hamiltonian}
30   {"f", "ec", USAGE_Hamiltonian}
31   {"f_B", "ca", USAGE_Hamiltonian}
32   {"W", "eeac", USAGE_Hamiltonian}
33   {"W", "ecea", USAGE_Hamiltonian}
34   {"W", "ccca", USAGE_Hamiltonian}
35   {"W", "eeea", USAGE_Hamiltonian}
36   {"W", "eeae", USAGE_Hamiltonian}
37   {"W", "ecac", USAGE_Hamiltonian}
38   {"W", "ceaa", USAGE_Hamiltonian}
39   {"W", "ceca", USAGE_Hamiltonian}
40   {"W", "ceac", USAGE_Hamiltonian}
41   {"W", "ccac", USAGE_Hamiltonian}
42   {"W", "eeee", USAGE_Hamiltonian}
43   {"W", "ecec", USAGE_Hamiltonian}
44   {"W", "cccc", USAGE_Hamiltonian}
45   {"W", "eeec", USAGE_Hamiltonian}
46   {"W", "cecc", USAGE_Hamiltonian}
47   {"W", "eece", USAGE_Hamiltonian}
48   {"W", "eccc", USAGE_Hamiltonian}
49   {"f_A", "ca", USAGE_Hamiltonian}
50   {"f", "ee", USAGE_Hamiltonian}
51   {"f", "cc", USAGE_Hamiltonian}
52   {"f_B", "ea", USAGE_Hamiltonian}
53   {"W", "eaaa", USAGE_Hamiltonian}
54   {"W", "acaa", USAGE_Hamiltonian}
55   {"W", "acca", USAGE_Hamiltonian}
56   {"W", "eaac", USAGE_Hamiltonian}
57   {"W", "eaca", USAGE_Hamiltonian}
58   {"W", "caaa", USAGE_Hamiltonian}
59   {"W", "aeaa", USAGE_Hamiltonian}
60   {"W", "aeca", USAGE_Hamiltonian}
61   {"W", "aeac", USAGE_Hamiltonian}
62   {"W", "eaea", USAGE_Hamiltonian}
63   {"W", "caac", USAGE_Hamiltonian}
64   {"W", "caca", USAGE_Hamiltonian}
65   {"W", "eaec", USAGE_Hamiltonian}
66   {"W", "cacc", USAGE_Hamiltonian}
67   {"W", "aecc", USAGE_Hamiltonian}
68   {"W", "eacc", USAGE_Hamiltonian}
69   {"f_A", "aa", USAGE_Hamiltonian}
70   {"f_A", "ac", USAGE_Hamiltonian}
71   {"W", "aaaa", USAGE_Hamiltonian}
72   {"W", "aaca", USAGE_Hamiltonian}
73   {"W", "aaac", USAGE_Hamiltonian}
74   {"W", "aacc", USAGE_Hamiltonian}
75   {"W", "acea", USAGE_Hamiltonian}
76   {"W", "eaae", USAGE_Hamiltonian}
77   {"W", "aeea", USAGE_Hamiltonian}
78   {"W", "caae", USAGE_Hamiltonian}
79   {"W", "eaee", USAGE_Hamiltonian}
80   {"W", "cace", USAGE_Hamiltonian}
81   {"W", "aeec", USAGE_Hamiltonian}
82   {"W", "eace", USAGE_Hamiltonian}
83   {"f_B", "aa", USAGE_Hamiltonian}
84   {"f_B", "ae", USAGE_Hamiltonian}
85   {"W", "aaea", USAGE_Hamiltonian}
86   {"W", "aaec", USAGE_Hamiltonian}
87   {"W", "aaae", USAGE_Hamiltonian}
88   {"W", "aaee", USAGE_Hamiltonian}
89   {"ta", "ec", USAGE_Intermediate}
90   {"tb", "ec", USAGE_Intermediate}
Equations 4517
{"AI,AI", 1.0, 2, {89,19}}   //   ta[AI] += 1 t[AI]
{"AI,AWVI,VW", -0.25, 3, {89,20,21}}   //   ta[AI] += -1/4 t[AWVI] I[VW]
{"AI,AV,WI,VW", -0.5, 4, {89,22,13,21}}   //   ta[AI] += -1/2 t[AV] t[WI] I[VW]
{"AI,AI", 1.0, 2, {90,19}}   //   tb[AI] += 1 t[AI]
{"AI,AWVI,VW", 0.25, 3, {90,20,21}}   //   tb[AI] += 1/4 t[AWVI] I[VW]
{"AI,AV,WI,VW", 0.5, 4, {90,22,13,21}}   //   tb[AI] += 1/2 t[AV] t[WI] I[VW]
{",ijvw,vwij", 1.0, 3, {0,23,14}}   //   r[] += 1 W[ijvw] t[vwij]
{",ijvw,vj,wi", -0.5, 4, {0,23,13,13}}   //   r[] += -1/2 W[ijvw] t[vj] t[wi]
{",ijvw,vi,wj", 0.5, 4, {0,23,13,13}}   //   r[] += 1/2 W[ijvw] t[vi] t[wj]
{",aivw,wi,av", 1.0, 4, {0,24,13,22}}   //   r[] += 1 W[aivw] t[wi] t[av]
{",aijv,vi,aj", 1.0, 4, {0,25,13,89}}   //   r[] += 1 W[aijv] t[vi] ta[aj]
{",aijv,vj,ai", -1.0, 4, {0,25,13,90}}   //   r[] += -1 W[aijv] t[vj] tb[ai]
{",aijv,vi,aj", 1.0, 4, {0,25,13,90}}   //   r[] += 1 W[aijv] t[vi] tb[aj]
{",abvw,aw,bv", -0.5, 4, {0,26,22,22}}   //   r[] += -1/2 W[abvw] t[aw] t[bv]
{",abvw,av,bw", 0.5, 4, {0,26,22,22}}   //   r[] += 1/2 W[abvw] t[av] t[bw]
{",abiv,av,bi", -1.0, 4, {0,27,22,89}}   //   r[] += -1 W[abiv] t[av] ta[bi]
{",abiv,bv,ai", 1.0, 4, {0,27,22,89}}   //   r[] += 1 W[abiv] t[bv] ta[ai]
{",abiv,bv,ai", 1.0, 4, {0,27,22,90}}   //   r[] += 1 W[abiv] t[bv] tb[ai]
{",aivw,awvi", 0.5, 3, {0,24,20}}   //   r[] += 1/2 W[aivw] t[awvi]
{",aijv,avji", 1.0, 3, {0,25,15}}   //   r[] += 1 W[aijv] t[avji]
{",aijv,avij", -0.5, 3, {0,25,15}}   //   r[] += -1/2 W[aijv] t[avij]
{",abvw,abvw", 1.0, 3, {0,26,16}}   //   r[] += 1 W[abvw] t[abvw]
{",abiv,bavi", 1.0, 3, {0,27,17}}   //   r[] += 1 W[abiv] t[bavi]
{",abiv,abvi", -0.5, 3, {0,27,17}}   //   r[] += -1/2 W[abiv] t[abvi]
{",abij,abij", 2.0, 3, {0,28,18}}   //   r[] += 2 W[abij] t[abij]
{",abij,abji", -1.0, 3, {0,28,18}}   //   r[] += -1 W[abij] t[abji]
{",abij,aj,bi", -0.5, 4, {0,28,89,89}}   //   r[] += -1/2 W[abij] ta[aj] ta[bi]
{",abij,ai,bj", 0.5, 4, {0,28,89,89}}   //   r[] += 1/2 W[abij] ta[ai] ta[bj]
{",abij,ai,bj", 1.0, 4, {0,28,89,90}}   //   r[] += 1 W[abij] ta[ai] tb[bj]
{",abij,aj,bi", -0.5, 4, {0,28,90,90}}   //   r[] += -1/2 W[abij] tb[aj] tb[bi]
{",abij,ai,bj", 0.5, 4, {0,28,90,90}}   //   r[] += 1/2 W[abij] tb[ai] tb[bj]
{",av,av", 1.0, 3, {0,29,22}}   //   r[] += 1 f_A[av] t[av]
{",ai,ai", 1.0, 3, {0,30,89}}   //   r[] += 1 f[ai] ta[ai]
{",aivw,vw,ai", -0.5, 4, {0,24,21,89}}   //   r[] += -1/2 W[aivw] I[vw] ta[ai]
{",iv,vi", 1.0, 3, {0,31,13}}   //   r[] += 1 f_B[iv] t[vi]
{",ai,ai", 1.0, 3, {0,30,90}}   //   r[] += 1 f[ai] tb[ai]
{",aivw,vw,ai", 0.5, 4, {0,24,21,90}}   //   r[] += 1/2 W[aivw] I[vw] tb[ai]
{"ABIJ,ABIJ", 1.0, 2, {1,28}}   //   r[ABIJ] += 1 W[ABIJ]
{"ABIJ,ABvw,vwIJ", 0.3333333333333333, 3, {1,26,14}}   //   r[ABIJ] += 1/3 W[ABvw] t[vwIJ]
{"ABIJ,ijvw,vwJi,ABIj", 1.0, 4, {1,23,14,18}}   //   r[ABIJ] += 1 W[ijvw] t[vwJi] t[ABIj]
{"ABIJ,ijvw,vwIi,ABjJ", 1.0, 4, {1,23,14,18}}   //   r[ABIJ] += 1 W[ijvw] t[vwIi] t[ABjJ]
{"ABIJ,ijvw,vwIJ,ABij", 0.3333333333333333, 4, {1,23,14,18}}   //   r[ABIJ] += 1/3 W[ijvw] t[vwIJ] t[ABij]
{"ABIJ,Aivw,vwIJ,Bi", -0.3333333333333333, 4, {1,24,14,90}}   //   r[ABIJ] += -1/3 W[Aivw] t[vwIJ] tb[Bi]
{"ABIJ,Bivw,vwIJ,Ai", 0.3333333333333333, 4, {1,24,14,90}}   //   r[ABIJ] += 1/3 W[Bivw] t[vwIJ] tb[Ai]
{"ABIJ,ijvw,vwIJ,Ai,Bj", 0.3333333333333333, 5, {1,23,14,90,90}}   //   r[ABIJ] += 1/3 W[ijvw] t[vwIJ] tb[Ai] tb[Bj]
{"ABIJ,ABvJ,vI", 0.5, 3, {1,32,13}}   //   r[ABIJ] += 1/2 W[ABvJ] t[vI]
{"ABIJ,ABIv,vJ", 0.5, 3, {1,27,13}}   //   r[ABIJ] += 1/2 W[ABIv] t[vJ]
{"ABIJ,ABvw,vJ,wI", -0.16666666666666666, 4, {1,26,13,13}}   //   r[ABIJ] += -1/6 W[ABvw] t[vJ] t[wI]
{"ABIJ,ABvw,vI,wJ", 0.16666666666666666, 4, {1,26,13,13}}   //   r[ABIJ] += 1/6 W[ABvw] t[vI] t[wJ]
{"ABIJ,ijvw,vJ,wi,ABIj", 0.5, 5, {1,23,13,13,18}}   //   r[ABIJ] += 1/2 W[ijvw] t[vJ] t[wi] t[ABIj]
{"ABIJ,ijvw,vJ,wj,ABIi", -0.5, 5, {1,23,13,13,18}}   //   r[ABIJ] += -1/2 W[ijvw] t[vJ] t[wj] t[ABIi]
{"ABIJ,ijvw,vI,wi,ABjJ", 0.5, 5, {1,23,13,13,18}}   //   r[ABIJ] += 1/2 W[ijvw] t[vI] t[wi] t[ABjJ]
{"ABIJ,ijvw,vI,wj,ABiJ", -0.5, 5, {1,23,13,13,18}}   //   r[ABIJ] += -1/2 W[ijvw] t[vI] t[wj] t[ABiJ]
{"ABIJ,ijvw,vI,wJ,ABji", -0.16666666666666666, 5, {1,23,13,13,18}}   //   r[ABIJ] += -1/6 W[ijvw] t[vI] t[wJ] t[ABji]
{"ABIJ,ijvw,vI,wJ,ABij", 0.16666666666666666, 5, {1,23,13,13,18}}   //   r[ABIJ] += 1/6 W[ijvw] t[vI] t[wJ] t[ABij]
{"ABIJ,Aivw,vI,wJ,Bi", -0.16666666666666666, 5, {1,24,13,13,90}}   //   r[ABIJ] += -1/6 W[Aivw] t[vI] t[wJ] tb[Bi]
{"ABIJ,Aivw,vJ,wI,Bi", 0.16666666666666666, 5, {1,24,13,13,90}}   //   r[ABIJ] += 1/6 W[Aivw] t[vJ] t[wI] tb[Bi]
{"ABIJ,Bivw,vI,wJ,Ai", 0.16666666666666666, 5, {1,24,13,13,90}}   //   r[ABIJ] += 1/6 W[Bivw] t[vI] t[wJ] tb[Ai]
{"ABIJ,Bivw,vJ,wI,Ai", -0.16666666666666666, 5, {1,24,13,13,90}}   //   r[ABIJ] += -1/6 W[Bivw] t[vJ] t[wI] tb[Ai]
{"ABIJ,ijvw,vI,wJ,Ai,Bj", 0.16666666666666666, 6, {1,23,13,13,90,90}}   //   r[ABIJ] += 1/6 W[ijvw] t[vI] t[wJ] tb[Ai] tb[Bj]
{"ABIJ,ijvw,vI,wJ,Aj,Bi", -0.16666666666666666, 6, {1,23,13,13,90,90}}   //   r[ABIJ] += -1/6 W[ijvw] t[vI] t[wJ] tb[Aj] tb[Bi]
{"ABIJ,AJvw,vI,Bw", -0.3333333333333333, 4, {1,24,13,22}}   //   r[ABIJ] += -1/3 W[AJvw] t[vI] t[Bw]
{"ABIJ,BIvw,vJ,Aw", -0.3333333333333333, 4, {1,24,13,22}}   //   r[ABIJ] += -1/3 W[BIvw] t[vJ] t[Aw]
{"ABIJ,AIvw,vJ,Bw", -0.16666666666666666, 4, {1,24,13,22}}   //   r[ABIJ] += -1/6 W[AIvw] t[vJ] t[Bw]
{"ABIJ,BJvw,vI,Aw", -0.16666666666666666, 4, {1,24,13,22}}   //   r[ABIJ] += -1/6 W[BJvw] t[vI] t[Aw]
{"ABIJ,aivw,wi,Av,BaJI", -0.5, 5, {1,24,13,22,18}}   //   r[ABIJ] += -1/2 W[aivw] t[wi] t[Av] t[BaJI]
{"ABIJ,aivw,wi,Bv,AaIJ", -0.5, 5, {1,24,13,22,18}}   //   r[ABIJ] += -1/2 W[aivw] t[wi] t[Bv] t[AaIJ]
{"ABIJ,aivw,wJ,av,ABIi", -0.5, 5, {1,24,13,22,18}}   //   r[ABIJ] += -1/2 W[aivw] t[wJ] t[av] t[ABIi]
{"ABIJ,aivw,wJ,Av,BaiI", 0.3333333333333333, 5, {1,24,13,22,18}}   //   r[ABIJ] += 1/3 W[aivw] t[wJ] t[Av] t[BaiI]
{"ABIJ,aivw,wI,av,ABiJ", -0.5, 5, {1,24,13,22,18}}   //   r[ABIJ] += -1/2 W[aivw] t[wI] t[av] t[ABiJ]
{"ABIJ,aivw,wI,Bv,AaiJ", 0.3333333333333333, 5, {1,24,13,22,18}}   //   r[ABIJ] += 1/3 W[aivw] t[wI] t[Bv] t[AaiJ]
{"ABIJ,aivw,wI,Av,BaiJ", 0.16666666666666666, 5, {1,24,13,22,18}}   //   r[ABIJ] += 1/6 W[aivw] t[wI] t[Av] t[BaiJ]
{"ABIJ,aivw,wJ,Bv,AaiI", 0.16666666666666666, 5, {1,24,13,22,18}}   //   r[ABIJ] += 1/6 W[aivw] t[wJ] t[Bv] t[AaiI]
{"ABIJ,Bavw,vJ,Aw,aI", -0.3333333333333333, 5, {1,26,13,22,89}}   //   r[ABIJ] += -1/3 W[Bavw] t[vJ] t[Aw] ta[aI]
{"ABIJ,Aavw,vI,Bw,aJ", -0.3333333333333333, 5, {1,26,13,22,89}}   //   r[ABIJ] += -1/3 W[Aavw] t[vI] t[Bw] ta[aJ]
{"ABIJ,Bavw,vI,Aw,aJ", -0.16666666666666666, 5, {1,26,13,22,89}}   //   r[ABIJ] += -1/6 W[Bavw] t[vI] t[Aw] ta[aJ]
{"ABIJ,Aavw,vJ,Bw,aI", -0.16666666666666666, 5, {1,26,13,22,89}}   //   r[ABIJ] += -1/6 W[Aavw] t[vJ] t[Bw] ta[aI]
{"ABIJ,aivw,wJ,Av,aI,Bi", 0.3333333333333333, 6, {1,24,13,22,89,90}}   //   r[ABIJ] += 1/3 W[aivw] t[wJ] t[Av] ta[aI] tb[Bi]
{"ABIJ,aivw,wI,Bv,aJ,Ai", 0.3333333333333333, 6, {1,24,13,22,89,90}}   //   r[ABIJ] += 1/3 W[aivw] t[wI] t[Bv] ta[aJ] tb[Ai]
{"ABIJ,aivw,wI,Av,aJ,Bi", 0.16666666666666666, 6, {1,24,13,22,89,90}}   //   r[ABIJ] += 1/6 W[aivw] t[wI] t[Av] ta[aJ] tb[Bi]
{"ABIJ,aivw,wJ,Bv,aI,Ai", 0.16666666666666666, 6, {1,24,13,22,89,90}}   //   r[ABIJ] += 1/6 W[aivw] t[wJ] t[Bv] ta[aI] tb[Ai]
{"ABIJ,Jivw,wI,Bv,Ai", 0.3333333333333333, 5, {1,23,13,22,90}}   //   r[ABIJ] += 1/3 W[Jivw] t[wI] t[Bv] tb[Ai]
{"ABIJ,Iivw,wJ,Av,Bi", 0.3333333333333333, 5, {1,23,13,22,90}}   //   r[ABIJ] += 1/3 W[Iivw] t[wJ] t[Av] tb[Bi]
{"ABIJ,Iivw,wJ,Bv,Ai", 0.16666666666666666, 5, {1,23,13,22,90}}   //   r[ABIJ] += 1/6 W[Iivw] t[wJ] t[Bv] tb[Ai]
{"ABIJ,Jivw,wI,Av,Bi", 0.16666666666666666, 5, {1,23,13,22,90}}   //   r[ABIJ] += 1/6 W[Jivw] t[wI] t[Av] tb[Bi]
{"ABIJ,Bivw,wi,AvIJ", 0.25, 4, {1,24,13,15}}   //   r[ABIJ] += 1/4 W[Bivw] t[wi] t[AvIJ]
{"ABIJ,Bivw,vi,AwIJ", -0.25, 4, {1,24,13,15}}   //   r[ABIJ] += -1/4 W[Bivw] t[vi] t[AwIJ]
{"ABIJ,Bivw,wJ,AvIi", -0.25, 4, {1,24,13,15}}   //   r[ABIJ] += -1/4 W[Bivw] t[wJ] t[AvIi]
{"ABIJ,Bivw,vJ,AwIi", 0.25, 4, {1,24,13,15}}   //   r[ABIJ] += 1/4 W[Bivw] t[vJ] t[AwIi]
{"ABIJ,Aivw,wi,BvJI", 0.25, 4, {1,24,13,15}}   //   r[ABIJ] += 1/4 W[Aivw] t[wi] t[BvJI]
{"ABIJ,Aivw,vi,BwJI", -0.25, 4, {1,24,13,15}}   //   r[ABIJ] += -1/4 W[Aivw] t[vi] t[BwJI]
{"ABIJ,Aivw,wJ,BviI", -0.08333333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += -1/12 W[Aivw] t[wJ] t[BviI]
{"ABIJ,Aivw,vJ,BwiI", 0.08333333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += 1/12 W[Aivw] t[vJ] t[BwiI]
{"ABIJ,Bivw,wJ,AviI", 0.08333333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += 1/12 W[Bivw] t[wJ] t[AviI]
{"ABIJ,Bivw,vJ,AwiI", -0.08333333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += -1/12 W[Bivw] t[vJ] t[AwiI]
{"ABIJ,Aivw,wI,BvJi", -0.25, 4, {1,24,13,15}}   //   r[ABIJ] += -1/4 W[Aivw] t[wI] t[BvJi]
{"ABIJ,Aivw,vI,BwJi", 0.25, 4, {1,24,13,15}}   //   r[ABIJ] += 1/4 W[Aivw] t[vI] t[BwJi]
{"ABIJ,Aivw,wI,BviJ", 0.08333333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += 1/12 W[Aivw] t[wI] t[BviJ]
{"ABIJ,Aivw,vI,BwiJ", -0.08333333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += -1/12 W[Aivw] t[vI] t[BwiJ]
{"ABIJ,Bivw,wI,AviJ", -0.08333333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += -1/12 W[Bivw] t[wI] t[AviJ]
{"ABIJ,Bivw,vI,AwiJ", 0.08333333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += 1/12 W[Bivw] t[vI] t[AwiJ]
{"ABIJ,ijvw,vj,AwIJ,Bi", 0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += 1/4 W[ijvw] t[vj] t[AwIJ] tb[Bi]
{"ABIJ,ijvw,vi,AwIJ,Bj", -0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += -1/4 W[ijvw] t[vi] t[AwIJ] tb[Bj]
{"ABIJ,ijvw,vJ,AwIj,Bi", -0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += -1/4 W[ijvw] t[vJ] t[AwIj] tb[Bi]
{"ABIJ,ijvw,vJ,AwIi,Bj", 0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += 1/4 W[ijvw] t[vJ] t[AwIi] tb[Bj]
{"ABIJ,ijvw,vj,BwJI,Ai", 0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += 1/4 W[ijvw] t[vj] t[BwJI] tb[Ai]
{"ABIJ,ijvw,vi,BwJI,Aj", -0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += -1/4 W[ijvw] t[vi] t[BwJI] tb[Aj]
{"ABIJ,ijvw,vJ,AwjI,Bi", 0.08333333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += 1/12 W[ijvw] t[vJ] t[AwjI] tb[Bi]
{"ABIJ,ijvw,vJ,BwjI,Ai", -0.08333333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += -1/12 W[ijvw] t[vJ] t[BwjI] tb[Ai]
{"ABIJ,ijvw,vJ,AwiI,Bj", -0.08333333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += -1/12 W[ijvw] t[vJ] t[AwiI] tb[Bj]
{"ABIJ,ijvw,vJ,BwiI,Aj", 0.08333333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += 1/12 W[ijvw] t[vJ] t[BwiI] tb[Aj]
{"ABIJ,ijvw,vI,BwJj,Ai", -0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += -1/4 W[ijvw] t[vI] t[BwJj] tb[Ai]
{"ABIJ,ijvw,vI,BwJi,Aj", 0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += 1/4 W[ijvw] t[vI] t[BwJi] tb[Aj]
{"ABIJ,ijvw,vI,AwjJ,Bi", -0.08333333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += -1/12 W[ijvw] t[vI] t[AwjJ] tb[Bi]
{"ABIJ,ijvw,vI,BwjJ,Ai", 0.08333333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += 1/12 W[ijvw] t[vI] t[BwjJ] tb[Ai]
{"ABIJ,ijvw,vI,AwiJ,Bj", 0.08333333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += 1/12 W[ijvw] t[vI] t[AwiJ] tb[Bj]
{"ABIJ,ijvw,vI,BwiJ,Aj", -0.08333333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += -1/12 W[ijvw] t[vI] t[BwiJ] tb[Aj]
{"ABIJ,Bavw,vJ,aAwI", 0.25, 4, {1,26,13,17}}   //   r[ABIJ] += 1/4 W[Bavw] t[vJ] t[aAwI]
{"ABIJ,Bavw,vJ,AawI", -0.16666666666666666, 4, {1,26,13,17}}   //   r[ABIJ] += -1/6 W[Bavw] t[vJ] t[AawI]
{"ABIJ,Jivw,wi,BAvI", -0.25, 4, {1,23,13,17}}   //   r[ABIJ] += -1/4 W[Jivw] t[wi] t[BAvI]
{"ABIJ,Aavw,vI,aBwJ", 0.25, 4, {1,26,13,17}}   //   r[ABIJ] += 1/4 W[Aavw] t[vI] t[aBwJ]
{"ABIJ,Aavw,vI,BawJ", -0.16666666666666666, 4, {1,26,13,17}}   //   r[ABIJ] += -1/6 W[Aavw] t[vI] t[BawJ]
{"ABIJ,Jivw,wI,BAvi", 0.16666666666666666, 4, {1,23,13,17}}   //   r[ABIJ] += 1/6 W[Jivw] t[wI] t[BAvi]
{"ABIJ,Iivw,wi,ABvJ", -0.25, 4, {1,23,13,17}}   //   r[ABIJ] += -1/4 W[Iivw] t[wi] t[ABvJ]
{"ABIJ,Iivw,wJ,ABvi", 0.16666666666666666, 4, {1,23,13,17}}   //   r[ABIJ] += 1/6 W[Iivw] t[wJ] t[ABvi]
{"ABIJ,Bavw,vI,AawJ", -0.08333333333333333, 4, {1,26,13,17}}   //   r[ABIJ] += -1/12 W[Bavw] t[vI] t[AawJ]
{"ABIJ,Aavw,vJ,BawI", -0.08333333333333333, 4, {1,26,13,17}}   //   r[ABIJ] += -1/12 W[Aavw] t[vJ] t[BawI]
{"ABIJ,Iivw,wJ,BAvi", 0.08333333333333333, 4, {1,23,13,17}}   //   r[ABIJ] += 1/12 W[Iivw] t[wJ] t[BAvi]
{"ABIJ,Jivw,wI,ABvi", 0.08333333333333333, 4, {1,23,13,17}}   //   r[ABIJ] += 1/12 W[Jivw] t[wI] t[ABvi]
{"ABIJ,aivw,wi,ABvJ,aI", -0.25, 5, {1,24,13,17,89}}   //   r[ABIJ] += -1/4 W[aivw] t[wi] t[ABvJ] ta[aI]
{"ABIJ,aivw,wJ,ABvi,aI", 0.16666666666666666, 5, {1,24,13,17,89}}   //   r[ABIJ] += 1/6 W[aivw] t[wJ] t[ABvi] ta[aI]
{"ABIJ,aivw,wi,BAvI,aJ", -0.25, 5, {1,24,13,17,89}}   //   r[ABIJ] += -1/4 W[aivw] t[wi] t[BAvI] ta[aJ]
{"ABIJ,aivw,wI,BAvi,aJ", 0.16666666666666666, 5, {1,24,13,17,89}}   //   r[ABIJ] += 1/6 W[aivw] t[wI] t[BAvi] ta[aJ]
{"ABIJ,aivw,wI,ABvi,aJ", 0.08333333333333333, 5, {1,24,13,17,89}}   //   r[ABIJ] += 1/12 W[aivw] t[wI] t[ABvi] ta[aJ]
{"ABIJ,aivw,wJ,BAvi,aI", 0.08333333333333333, 5, {1,24,13,17,89}}   //   r[ABIJ] += 1/12 W[aivw] t[wJ] t[BAvi] ta[aI]
{"ABIJ,aivw,wJ,aAvI,Bi", -0.25, 5, {1,24,13,17,90}}   //   r[ABIJ] += -1/4 W[aivw] t[wJ] t[aAvI] tb[Bi]
{"ABIJ,aivw,wJ,AavI,Bi", 0.16666666666666666, 5, {1,24,13,17,90}}   //   r[ABIJ] += 1/6 W[aivw] t[wJ] t[AavI] tb[Bi]
{"ABIJ,aivw,wI,aBvJ,Ai", -0.25, 5, {1,24,13,17,90}}   //   r[ABIJ] += -1/4 W[aivw] t[wI] t[aBvJ] tb[Ai]
{"ABIJ,aivw,wI,BavJ,Ai", 0.16666666666666666, 5, {1,24,13,17,90}}   //   r[ABIJ] += 1/6 W[aivw] t[wI] t[BavJ] tb[Ai]
{"ABIJ,aivw,wI,AavJ,Bi", 0.08333333333333333, 5, {1,24,13,17,90}}   //   r[ABIJ] += 1/12 W[aivw] t[wI] t[AavJ] tb[Bi]
{"ABIJ,aivw,wJ,BavI,Ai", 0.08333333333333333, 5, {1,24,13,17,90}}   //   r[ABIJ] += 1/12 W[aivw] t[wJ] t[BavI] tb[Ai]
{"ABIJ,Aiav,vi,BaJI", 1.0, 4, {1,33,13,18}}   //   r[ABIJ] += 1 W[Aiav] t[vi] t[BaJI]
{"ABIJ,Aavi,vi,BaJI", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -1/2 W[Aavi] t[vi] t[BaJI]
{"ABIJ,Biav,vi,AaIJ", 1.0, 4, {1,33,13,18}}   //   r[ABIJ] += 1 W[Biav] t[vi] t[AaIJ]
{"ABIJ,Bavi,vi,AaIJ", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -1/2 W[Bavi] t[vi] t[AaIJ]
{"ABIJ,Aiav,vJ,BaiI", -0.5, 4, {1,33,13,18}}   //   r[ABIJ] += -1/2 W[Aiav] t[vJ] t[BaiI]
{"ABIJ,Biav,vJ,AaIi", -0.5, 4, {1,33,13,18}}   //   r[ABIJ] += -1/2 W[Biav] t[vJ] t[AaIi]
{"ABIJ,Bavi,vJ,AaiI", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -1/2 W[Bavi] t[vJ] t[AaiI]
{"ABIJ,Bavi,vJ,AaIi", 1.0, 4, {1,32,13,18}}   //   r[ABIJ] += 1 W[Bavi] t[vJ] t[AaIi]
{"ABIJ,Jijv,vi,ABIj", -1.0, 4, {1,34,13,18}}   //   r[ABIJ] += -1 W[Jijv] t[vi] t[ABIj]
{"ABIJ,Jijv,vj,ABIi", 0.5, 4, {1,34,13,18}}   //   r[ABIJ] += 1/2 W[Jijv] t[vj] t[ABIi]
{"ABIJ,Aiav,vI,BaJi", -0.5, 4, {1,33,13,18}}   //   r[ABIJ] += -1/2 W[Aiav] t[vI] t[BaJi]
{"ABIJ,Aavi,vI,BaiJ", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -1/2 W[Aavi] t[vI] t[BaiJ]
{"ABIJ,Aavi,vI,BaJi", 1.0, 4, {1,32,13,18}}   //   r[ABIJ] += 1 W[Aavi] t[vI] t[BaJi]
{"ABIJ,Biav,vI,AaiJ", -0.5, 4, {1,33,13,18}}   //   r[ABIJ] += -1/2 W[Biav] t[vI] t[AaiJ]
{"ABIJ,Jijv,vI,ABij", 0.5, 4, {1,34,13,18}}   //   r[ABIJ] += 1/2 W[Jijv] t[vI] t[ABij]
{"ABIJ,Iijv,vi,ABjJ", -1.0, 4, {1,34,13,18}}   //   r[ABIJ] += -1 W[Iijv] t[vi] t[ABjJ]
{"ABIJ,Iijv,vj,ABiJ", 0.5, 4, {1,34,13,18}}   //   r[ABIJ] += 1/2 W[Iijv] t[vj] t[ABiJ]
{"ABIJ,Iijv,vJ,ABji", 0.5, 4, {1,34,13,18}}   //   r[ABIJ] += 1/2 W[Iijv] t[vJ] t[ABji]
{"ABIJ,aijv,vi,ABjJ,aI", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[ABjJ] ta[aI]
{"ABIJ,aijv,vJ,ABji,aI", 0.3333333333333333, 5, {1,25,13,18,89}}   //   r[ABIJ] += 1/3 W[aijv] t[vJ] t[ABji] ta[aI]
{"ABIJ,aijv,vi,ABIj,aJ", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[ABIj] ta[aJ]
{"ABIJ,aijv,vi,BaJI,Aj", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[BaJI] ta[Aj]
{"ABIJ,aijv,vi,AaIJ,Bj", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[AaIJ] ta[Bj]
{"ABIJ,aijv,vJ,BaiI,Aj", 0.3333333333333333, 5, {1,25,13,18,89}}   //   r[ABIJ] += 1/3 W[aijv] t[vJ] t[BaiI] ta[Aj]
{"ABIJ,aijv,vJ,ABIi,aj", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vJ] t[ABIi] ta[aj]
{"ABIJ,aijv,vI,ABij,aJ", 0.3333333333333333, 5, {1,25,13,18,89}}   //   r[ABIJ] += 1/3 W[aijv] t[vI] t[ABij] ta[aJ]
{"ABIJ,aijv,vI,AaiJ,Bj", 0.3333333333333333, 5, {1,25,13,18,89}}   //   r[ABIJ] += 1/3 W[aijv] t[vI] t[AaiJ] ta[Bj]
{"ABIJ,aijv,vI,ABiJ,aj", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vI] t[ABiJ] ta[aj]
{"ABIJ,aijv,vI,ABji,aJ", 0.16666666666666666, 5, {1,25,13,18,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] t[ABji] ta[aJ]
{"ABIJ,aijv,vI,BaiJ,Aj", 0.16666666666666666, 5, {1,25,13,18,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] t[BaiJ] ta[Aj]
{"ABIJ,aijv,vJ,ABij,aI", 0.16666666666666666, 5, {1,25,13,18,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] t[ABij] ta[aI]
{"ABIJ,aijv,vJ,AaiI,Bj", 0.16666666666666666, 5, {1,25,13,18,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] t[AaiI] ta[Bj]
{"ABIJ,aijv,vj,ABiJ,aI", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vj] t[ABiJ] tb[aI]
{"ABIJ,aijv,vi,ABjJ,aI", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[ABjJ] tb[aI]
{"ABIJ,aijv,vJ,ABij,aI", -0.16666666666666666, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/6 W[aijv] t[vJ] t[ABij] tb[aI]
{"ABIJ,aijv,vJ,ABji,aI", 0.16666666666666666, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] t[ABji] tb[aI]
{"ABIJ,aijv,vj,ABIi,aJ", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vj] t[ABIi] tb[aJ]
{"ABIJ,aijv,vi,ABIj,aJ", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[ABIj] tb[aJ]
{"ABIJ,aijv,vj,BaJI,Ai", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vj] t[BaJI] tb[Ai]
{"ABIJ,aijv,vj,AaIJ,Bi", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vj] t[AaIJ] tb[Bi]
{"ABIJ,aijv,vi,BaJI,Aj", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[BaJI] tb[Aj]
{"ABIJ,aijv,vi,AaIJ,Bj", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[AaIJ] tb[Bj]
{"ABIJ,aijv,vJ,AajI,Bi", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vJ] t[AajI] tb[Bi]
{"ABIJ,aijv,vJ,AaIj,Bi", -1.0, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1 W[aijv] t[vJ] t[AaIj] tb[Bi]
{"ABIJ,aijv,vJ,ABIj,ai", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vJ] t[ABIj] tb[ai]
{"ABIJ,aijv,vJ,AaiI,Bj", -0.16666666666666666, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/6 W[aijv] t[vJ] t[AaiI] tb[Bj]
{"ABIJ,aijv,vJ,BaiI,Aj", 0.16666666666666666, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] t[BaiI] tb[Aj]
{"ABIJ,aijv,vJ,AaIi,Bj", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vJ] t[AaIi] tb[Bj]
{"ABIJ,aijv,vJ,ABIi,aj", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/2 W[aijv] t[vJ] t[ABIi] tb[aj]
{"ABIJ,aijv,vI,ABij,aJ", 0.16666666666666666, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] t[ABij] tb[aJ]
{"ABIJ,aijv,vI,ABji,aJ", -0.16666666666666666, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/6 W[aijv] t[vI] t[ABji] tb[aJ]
{"ABIJ,aijv,vI,BajJ,Ai", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vI] t[BajJ] tb[Ai]
{"ABIJ,aijv,vI,BaJj,Ai", -1.0, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1 W[aijv] t[vI] t[BaJj] tb[Ai]
{"ABIJ,aijv,vI,ABjJ,ai", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vI] t[ABjJ] tb[ai]
{"ABIJ,aijv,vI,AaiJ,Bj", 0.16666666666666666, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] t[AaiJ] tb[Bj]
{"ABIJ,aijv,vI,BaiJ,Aj", -0.16666666666666666, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/6 W[aijv] t[vI] t[BaiJ] tb[Aj]
{"ABIJ,aijv,vI,BaJi,Aj", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 1/2 W[aijv] t[vI] t[BaJi] tb[Aj]
{"ABIJ,aijv,vI,ABiJ,aj", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1/2 W[aijv] t[vI] t[ABiJ] tb[aj]
{"ABIJ,ABav,vJ,aI", 0.3333333333333333, 4, {1,35,13,89}}   //   r[ABIJ] += 1/3 W[ABav] t[vJ] ta[aI]
{"ABIJ,ABva,vI,aJ", 0.3333333333333333, 4, {1,36,13,89}}   //   r[ABIJ] += 1/3 W[ABva] t[vI] ta[aJ]
{"ABIJ,AJvi,vI,Bi", -0.3333333333333333, 4, {1,37,13,89}}   //   r[ABIJ] += -1/3 W[AJvi] t[vI] ta[Bi]
{"ABIJ,BIvi,vJ,Ai", -0.3333333333333333, 4, {1,37,13,89}}   //   r[ABIJ] += -1/3 W[BIvi] t[vJ] ta[Ai]
{"ABIJ,ABav,vI,aJ", 0.16666666666666666, 4, {1,35,13,89}}   //   r[ABIJ] += 1/6 W[ABav] t[vI] ta[aJ]
{"ABIJ,ABva,vJ,aI", 0.16666666666666666, 4, {1,36,13,89}}   //   r[ABIJ] += 1/6 W[ABva] t[vJ] ta[aI]
{"ABIJ,AIvi,vJ,Bi", -0.16666666666666666, 4, {1,37,13,89}}   //   r[ABIJ] += -1/6 W[AIvi] t[vJ] ta[Bi]
{"ABIJ,BJvi,vI,Ai", -0.16666666666666666, 4, {1,37,13,89}}   //   r[ABIJ] += -1/6 W[BJvi] t[vI] ta[Ai]
{"ABIJ,Bavi,vJ,Ai,aI", -0.3333333333333333, 5, {1,32,13,89,89}}   //   r[ABIJ] += -1/3 W[Bavi] t[vJ] ta[Ai] ta[aI]
{"ABIJ,Aavi,vI,Bi,aJ", -0.3333333333333333, 5, {1,32,13,89,89}}   //   r[ABIJ] += -1/3 W[Aavi] t[vI] ta[Bi] ta[aJ]
{"ABIJ,Bavi,vI,Ai,aJ", -0.16666666666666666, 5, {1,32,13,89,89}}   //   r[ABIJ] += -1/6 W[Bavi] t[vI] ta[Ai] ta[aJ]
{"ABIJ,Aavi,vJ,Bi,aI", -0.16666666666666666, 5, {1,32,13,89,89}}   //   r[ABIJ] += -1/6 W[Aavi] t[vJ] ta[Bi] ta[aI]
{"ABIJ,aijv,vJ,Aj,aI,Bi", 0.3333333333333333, 6, {1,25,13,89,89,90}}   //   r[ABIJ] += 1/3 W[aijv] t[vJ] ta[Aj] ta[aI] tb[Bi]
{"ABIJ,aijv,vI,Bj,aJ,Ai", 0.3333333333333333, 6, {1,25,13,89,89,90}}   //   r[ABIJ] += 1/3 W[aijv] t[vI] ta[Bj] ta[aJ] tb[Ai]
{"ABIJ,aijv,vI,Aj,aJ,Bi", 0.16666666666666666, 6, {1,25,13,89,89,90}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] ta[Aj] ta[aJ] tb[Bi]
{"ABIJ,aijv,vJ,Bj,aI,Ai", 0.16666666666666666, 6, {1,25,13,89,89,90}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] ta[Bj] ta[aI] tb[Ai]
{"ABIJ,Aiav,vJ,aI,Bi", -0.3333333333333333, 5, {1,33,13,89,90}}   //   r[ABIJ] += -1/3 W[Aiav] t[vJ] ta[aI] tb[Bi]
{"ABIJ,Biav,vI,aJ,Ai", -0.3333333333333333, 5, {1,33,13,89,90}}   //   r[ABIJ] += -1/3 W[Biav] t[vI] ta[aJ] tb[Ai]
{"ABIJ,Jijv,vI,Bj,Ai", 0.3333333333333333, 5, {1,34,13,89,90}}   //   r[ABIJ] += 1/3 W[Jijv] t[vI] ta[Bj] tb[Ai]
{"ABIJ,Iijv,vJ,Aj,Bi", 0.3333333333333333, 5, {1,34,13,89,90}}   //   r[ABIJ] += 1/3 W[Iijv] t[vJ] ta[Aj] tb[Bi]
{"ABIJ,Aiav,vI,aJ,Bi", -0.16666666666666666, 5, {1,33,13,89,90}}   //   r[ABIJ] += -1/6 W[Aiav] t[vI] ta[aJ] tb[Bi]
{"ABIJ,Biav,vJ,aI,Ai", -0.16666666666666666, 5, {1,33,13,89,90}}   //   r[ABIJ] += -1/6 W[Biav] t[vJ] ta[aI] tb[Ai]
{"ABIJ,Iijv,vJ,Bj,Ai", 0.16666666666666666, 5, {1,34,13,89,90}}   //   r[ABIJ] += 1/6 W[Iijv] t[vJ] ta[Bj] tb[Ai]
{"ABIJ,Jijv,vI,Aj,Bi", 0.16666666666666666, 5, {1,34,13,89,90}}   //   r[ABIJ] += 1/6 W[Jijv] t[vI] ta[Aj] tb[Bi]
{"ABIJ,ABva,vJ,aI", -0.16666666666666666, 4, {1,36,13,90}}   //   r[ABIJ] += -1/6 W[ABva] t[vJ] tb[aI]
{"ABIJ,ABav,vJ,aI", 0.16666666666666666, 4, {1,35,13,90}}   //   r[ABIJ] += 1/6 W[ABav] t[vJ] tb[aI]
{"ABIJ,ABva,vI,aJ", 0.16666666666666666, 4, {1,36,13,90}}   //   r[ABIJ] += 1/6 W[ABva] t[vI] tb[aJ]
{"ABIJ,ABav,vI,aJ", -0.16666666666666666, 4, {1,35,13,90}}   //   r[ABIJ] += -1/6 W[ABav] t[vI] tb[aJ]
{"ABIJ,AJvi,vI,Bi", -0.16666666666666666, 4, {1,37,13,90}}   //   r[ABIJ] += -1/6 W[AJvi] t[vI] tb[Bi]
{"ABIJ,BJvi,vI,Ai", 0.16666666666666666, 4, {1,37,13,90}}   //   r[ABIJ] += 1/6 W[BJvi] t[vI] tb[Ai]
{"ABIJ,BiJv,vI,Ai", -0.5, 4, {1,25,13,90}}   //   r[ABIJ] += -1/2 W[BiJv] t[vI] tb[Ai]
{"ABIJ,AIvi,vJ,Bi", 0.16666666666666666, 4, {1,37,13,90}}   //   r[ABIJ] += 1/6 W[AIvi] t[vJ] tb[Bi]
{"ABIJ,BIvi,vJ,Ai", -0.16666666666666666, 4, {1,37,13,90}}   //   r[ABIJ] += -1/6 W[BIvi] t[vJ] tb[Ai]
{"ABIJ,AiIv,vJ,Bi", -0.5, 4, {1,25,13,90}}   //   r[ABIJ] += -1/2 W[AiIv] t[vJ] tb[Bi]
{"ABIJ,Aiav,vJ,Bi,aI", -0.16666666666666666, 5, {1,33,13,90,90}}   //   r[ABIJ] += -1/6 W[Aiav] t[vJ] tb[Bi] tb[aI]
{"ABIJ,Aavi,vJ,Bi,aI", 0.16666666666666666, 5, {1,32,13,90,90}}   //   r[ABIJ] += 1/6 W[Aavi] t[vJ] tb[Bi] tb[aI]
{"ABIJ,Biav,vJ,Ai,aI", 0.16666666666666666, 5, {1,33,13,90,90}}   //   r[ABIJ] += 1/6 W[Biav] t[vJ] tb[Ai] tb[aI]
{"ABIJ,Bavi,vJ,Ai,aI", -0.16666666666666666, 5, {1,32,13,90,90}}   //   r[ABIJ] += -1/6 W[Bavi] t[vJ] tb[Ai] tb[aI]
{"ABIJ,Aiav,vI,Bi,aJ", 0.16666666666666666, 5, {1,33,13,90,90}}   //   r[ABIJ] += 1/6 W[Aiav] t[vI] tb[Bi] tb[aJ]
{"ABIJ,Aavi,vI,Bi,aJ", -0.16666666666666666, 5, {1,32,13,90,90}}   //   r[ABIJ] += -1/6 W[Aavi] t[vI] tb[Bi] tb[aJ]
{"ABIJ,Biav,vI,Ai,aJ", -0.16666666666666666, 5, {1,33,13,90,90}}   //   r[ABIJ] += -1/6 W[Biav] t[vI] tb[Ai] tb[aJ]
{"ABIJ,Bavi,vI,Ai,aJ", 0.16666666666666666, 5, {1,32,13,90,90}}   //   r[ABIJ] += 1/6 W[Bavi] t[vI] tb[Ai] tb[aJ]
{"ABIJ,Jijv,vI,Ai,Bj", 0.16666666666666666, 5, {1,34,13,90,90}}   //   r[ABIJ] += 1/6 W[Jijv] t[vI] tb[Ai] tb[Bj]
{"ABIJ,Jijv,vI,Aj,Bi", -0.16666666666666666, 5, {1,34,13,90,90}}   //   r[ABIJ] += -1/6 W[Jijv] t[vI] tb[Aj] tb[Bi]
{"ABIJ,Iijv,vJ,Ai,Bj", -0.16666666666666666, 5, {1,34,13,90,90}}   //   r[ABIJ] += -1/6 W[Iijv] t[vJ] tb[Ai] tb[Bj]
{"ABIJ,Iijv,vJ,Aj,Bi", 0.16666666666666666, 5, {1,34,13,90,90}}   //   r[ABIJ] += 1/6 W[Iijv] t[vJ] tb[Aj] tb[Bi]
{"ABIJ,aijv,vJ,Aj,Bi,aI", 0.16666666666666666, 6, {1,25,13,90,90,90}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] tb[Aj] tb[Bi] tb[aI]
{"ABIJ,aijv,vJ,Ai,Bj,aI", -0.16666666666666666, 6, {1,25,13,90,90,90}}   //   r[ABIJ] += -1/6 W[aijv] t[vJ] tb[Ai] tb[Bj] tb[aI]
{"ABIJ,aijv,vI,Aj,Bi,aJ", -0.16666666666666666, 6, {1,25,13,90,90,90}}   //   r[ABIJ] += -1/6 W[aijv] t[vI] tb[Aj] tb[Bi] tb[aJ]
{"ABIJ,aijv,vI,Ai,Bj,aJ", 0.16666666666666666, 6, {1,25,13,90,90,90}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] tb[Ai] tb[Bj] tb[aJ]
{"ABIJ,BIJv,Av", -0.5, 3, {1,25,22}}   //   r[ABIJ] += -1/2 W[BIJv] t[Av]
{"ABIJ,AJIv,Bv", -0.5, 3, {1,25,22}}   //   r[ABIJ] += -1/2 W[AJIv] t[Bv]
{"ABIJ,IJvw,Aw,Bv", -0.16666666666666666, 4, {1,23,22,22}}   //   r[ABIJ] += -1/6 W[IJvw] t[Aw] t[Bv]
{"ABIJ,IJvw,Av,Bw", 0.16666666666666666, 4, {1,23,22,22}}   //   r[ABIJ] += 1/6 W[IJvw] t[Av] t[Bw]
{"ABIJ,abvw,Av,aw,BbJI", 0.5, 5, {1,26,22,22,18}}   //   r[ABIJ] += 1/2 W[abvw] t[Av] t[aw] t[BbJI]
{"ABIJ,abvw,Bv,aw,AbIJ", 0.5, 5, {1,26,22,22,18}}   //   r[ABIJ] += 1/2 W[abvw] t[Bv] t[aw] t[AbIJ]
{"ABIJ,abvw,Av,bw,BaJI", -0.5, 5, {1,26,22,22,18}}   //   r[ABIJ] += -1/2 W[abvw] t[Av] t[bw] t[BaJI]
{"ABIJ,abvw,Bv,bw,AaIJ", -0.5, 5, {1,26,22,22,18}}   //   r[ABIJ] += -1/2 W[abvw] t[Bv] t[bw] t[AaIJ]
{"ABIJ,abvw,Av,Bw,abJI", -0.16666666666666666, 5, {1,26,22,22,18}}   //   r[ABIJ] += -1/6 W[abvw] t[Av] t[Bw] t[abJI]
{"ABIJ,abvw,Av,Bw,abIJ", 0.16666666666666666, 5, {1,26,22,22,18}}   //   r[ABIJ] += 1/6 W[abvw] t[Av] t[Bw] t[abIJ]
{"ABIJ,Javw,Aw,Bv,aI", 0.16666666666666666, 5, {1,38,22,22,89}}   //   r[ABIJ] += 1/6 W[Javw] t[Aw] t[Bv] ta[aI]
{"ABIJ,Javw,Av,Bw,aI", -0.16666666666666666, 5, {1,38,22,22,89}}   //   r[ABIJ] += -1/6 W[Javw] t[Av] t[Bw] ta[aI]
{"ABIJ,Iavw,Aw,Bv,aJ", -0.16666666666666666, 5, {1,38,22,22,89}}   //   r[ABIJ] += -1/6 W[Iavw] t[Aw] t[Bv] ta[aJ]
{"ABIJ,Iavw,Av,Bw,aJ", 0.16666666666666666, 5, {1,38,22,22,89}}   //   r[ABIJ] += 1/6 W[Iavw] t[Av] t[Bw] ta[aJ]
{"ABIJ,abvw,Av,Bw,aI,bJ", 0.16666666666666666, 6, {1,26,22,22,89,89}}   //   r[ABIJ] += 1/6 W[abvw] t[Av] t[Bw] ta[aI] ta[bJ]
{"ABIJ,abvw,Av,Bw,aJ,bI", -0.16666666666666666, 6, {1,26,22,22,89,89}}   //   r[ABIJ] += -1/6 W[abvw] t[Av] t[Bw] ta[aJ] ta[bI]
{"ABIJ,Bavw,aw,AvIJ", 0.25, 4, {1,26,22,15}}   //   r[ABIJ] += 1/4 W[Bavw] t[aw] t[AvIJ]
{"ABIJ,Bavw,Aw,avIJ", -0.16666666666666666, 4, {1,26,22,15}}   //   r[ABIJ] += -1/6 W[Bavw] t[Aw] t[avIJ]
{"ABIJ,Jivw,Bv,AwIi", -0.25, 4, {1,23,22,15}}   //   r[ABIJ] += -1/4 W[Jivw] t[Bv] t[AwIi]
{"ABIJ,Aavw,aw,BvJI", 0.25, 4, {1,26,22,15}}   //   r[ABIJ] += 1/4 W[Aavw] t[aw] t[BvJI]
{"ABIJ,Aavw,Bw,avJI", -0.16666666666666666, 4, {1,26,22,15}}   //   r[ABIJ] += -1/6 W[Aavw] t[Bw] t[avJI]
{"ABIJ,Jivw,Bv,AwiI", 0.16666666666666666, 4, {1,23,22,15}}   //   r[ABIJ] += 1/6 W[Jivw] t[Bv] t[AwiI]
{"ABIJ,Iivw,Av,BwJi", -0.25, 4, {1,23,22,15}}   //   r[ABIJ] += -1/4 W[Iivw] t[Av] t[BwJi]
{"ABIJ,Iivw,Av,BwiJ", 0.16666666666666666, 4, {1,23,22,15}}   //   r[ABIJ] += 1/6 W[Iivw] t[Av] t[BwiJ]
{"ABIJ,Bavw,Aw,avJI", -0.08333333333333333, 4, {1,26,22,15}}   //   r[ABIJ] += -1/12 W[Bavw] t[Aw] t[avJI]
{"ABIJ,Aavw,Bw,avIJ", -0.08333333333333333, 4, {1,26,22,15}}   //   r[ABIJ] += -1/12 W[Aavw] t[Bw] t[avIJ]
{"ABIJ,Iivw,Bv,AwiJ", 0.08333333333333333, 4, {1,23,22,15}}   //   r[ABIJ] += 1/12 W[Iivw] t[Bv] t[AwiJ]
{"ABIJ,Jivw,Av,BwiI", 0.08333333333333333, 4, {1,23,22,15}}   //   r[ABIJ] += 1/12 W[Jivw] t[Av] t[BwiI]
{"ABIJ,aivw,Av,BwJi,aI", -0.25, 5, {1,24,22,15,89}}   //   r[ABIJ] += -1/4 W[aivw] t[Av] t[BwJi] ta[aI]
{"ABIJ,aivw,Av,BwiJ,aI", 0.16666666666666666, 5, {1,24,22,15,89}}   //   r[ABIJ] += 1/6 W[aivw] t[Av] t[BwiJ] ta[aI]
{"ABIJ,aivw,Bv,AwIi,aJ", -0.25, 5, {1,24,22,15,89}}   //   r[ABIJ] += -1/4 W[aivw] t[Bv] t[AwIi] ta[aJ]
{"ABIJ,aivw,Bv,AwiI,aJ", 0.16666666666666666, 5, {1,24,22,15,89}}   //   r[ABIJ] += 1/6 W[aivw] t[Bv] t[AwiI] ta[aJ]
{"ABIJ,aivw,Av,BwiI,aJ", 0.08333333333333333, 5, {1,24,22,15,89}}   //   r[ABIJ] += 1/12 W[aivw] t[Av] t[BwiI] ta[aJ]
{"ABIJ,aivw,Bv,AwiJ,aI", 0.08333333333333333, 5, {1,24,22,15,89}}   //   r[ABIJ] += 1/12 W[aivw] t[Bv] t[AwiJ] ta[aI]
{"ABIJ,aivw,av,AwIJ,Bi", -0.25, 5, {1,24,22,15,90}}   //   r[ABIJ] += -1/4 W[aivw] t[av] t[AwIJ] tb[Bi]
{"ABIJ,aivw,Av,awIJ,Bi", 0.16666666666666666, 5, {1,24,22,15,90}}   //   r[ABIJ] += 1/6 W[aivw] t[Av] t[awIJ] tb[Bi]
{"ABIJ,aivw,av,BwJI,Ai", -0.25, 5, {1,24,22,15,90}}   //   r[ABIJ] += -1/4 W[aivw] t[av] t[BwJI] tb[Ai]
{"ABIJ,aivw,Bv,awJI,Ai", 0.16666666666666666, 5, {1,24,22,15,90}}   //   r[ABIJ] += 1/6 W[aivw] t[Bv] t[awJI] tb[Ai]
{"ABIJ,aivw,Av,awJI,Bi", 0.08333333333333333, 5, {1,24,22,15,90}}   //   r[ABIJ] += 1/12 W[aivw] t[Av] t[awJI] tb[Bi]
{"ABIJ,aivw,Bv,awIJ,Ai", 0.08333333333333333, 5, {1,24,22,15,90}}   //   r[ABIJ] += 1/12 W[aivw] t[Bv] t[awIJ] tb[Ai]
{"ABIJ,Javw,aw,BAvI", -0.25, 4, {1,38,22,17}}   //   r[ABIJ] += -1/4 W[Javw] t[aw] t[BAvI]
{"ABIJ,Javw,Aw,BavI", 0.08333333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += 1/12 W[Javw] t[Aw] t[BavI]
{"ABIJ,Javw,Bw,aAvI", 0.25, 4, {1,38,22,17}}   //   r[ABIJ] += 1/4 W[Javw] t[Bw] t[aAvI]
{"ABIJ,Javw,Bw,AavI", -0.08333333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += -1/12 W[Javw] t[Bw] t[AavI]
{"ABIJ,Javw,av,BAwI", 0.25, 4, {1,38,22,17}}   //   r[ABIJ] += 1/4 W[Javw] t[av] t[BAwI]
{"ABIJ,Javw,Av,BawI", -0.08333333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += -1/12 W[Javw] t[Av] t[BawI]
{"ABIJ,Javw,Bv,aAwI", -0.25, 4, {1,38,22,17}}   //   r[ABIJ] += -1/4 W[Javw] t[Bv] t[aAwI]
{"ABIJ,Javw,Bv,AawI", 0.08333333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += 1/12 W[Javw] t[Bv] t[AawI]
{"ABIJ,Iavw,aw,ABvJ", -0.25, 4, {1,38,22,17}}   //   r[ABIJ] += -1/4 W[Iavw] t[aw] t[ABvJ]
{"ABIJ,Iavw,Aw,aBvJ", 0.25, 4, {1,38,22,17}}   //   r[ABIJ] += 1/4 W[Iavw] t[Aw] t[aBvJ]
{"ABIJ,Iavw,Aw,BavJ", -0.08333333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += -1/12 W[Iavw] t[Aw] t[BavJ]
{"ABIJ,Iavw,Bw,AavJ", 0.08333333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += 1/12 W[Iavw] t[Bw] t[AavJ]
{"ABIJ,Iavw,av,ABwJ", 0.25, 4, {1,38,22,17}}   //   r[ABIJ] += 1/4 W[Iavw] t[av] t[ABwJ]
{"ABIJ,Iavw,Av,aBwJ", -0.25, 4, {1,38,22,17}}   //   r[ABIJ] += -1/4 W[Iavw] t[Av] t[aBwJ]
{"ABIJ,Iavw,Av,BawJ", 0.08333333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += 1/12 W[Iavw] t[Av] t[BawJ]
{"ABIJ,Iavw,Bv,AawJ", -0.08333333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += -1/12 W[Iavw] t[Bv] t[AawJ]
{"ABIJ,abvw,aw,ABvJ,bI", 0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += 1/4 W[abvw] t[aw] t[ABvJ] ta[bI]
{"ABIJ,abvw,av,ABwJ,bI", -0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += -1/4 W[abvw] t[av] t[ABwJ] ta[bI]
{"ABIJ,abvw,Av,bBwJ,aI", -0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += -1/4 W[abvw] t[Av] t[bBwJ] ta[aI]
{"ABIJ,abvw,Av,aBwJ,bI", 0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += 1/4 W[abvw] t[Av] t[aBwJ] ta[bI]
{"ABIJ,abvw,Av,BbwJ,aI", 0.08333333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += 1/12 W[abvw] t[Av] t[BbwJ] ta[aI]
{"ABIJ,abvw,Av,BawJ,bI", -0.08333333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += -1/12 W[abvw] t[Av] t[BawJ] ta[bI]
{"ABIJ,abvw,Bv,AbwJ,aI", -0.08333333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += -1/12 W[abvw] t[Bv] t[AbwJ] ta[aI]
{"ABIJ,abvw,Bv,AawJ,bI", 0.08333333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += 1/12 W[abvw] t[Bv] t[AawJ] ta[bI]
{"ABIJ,abvw,aw,BAvI,bJ", 0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += 1/4 W[abvw] t[aw] t[BAvI] ta[bJ]
{"ABIJ,abvw,av,BAwI,bJ", -0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += -1/4 W[abvw] t[av] t[BAwI] ta[bJ]
{"ABIJ,abvw,Av,BbwI,aJ", -0.08333333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += -1/12 W[abvw] t[Av] t[BbwI] ta[aJ]
{"ABIJ,abvw,Av,BawI,bJ", 0.08333333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += 1/12 W[abvw] t[Av] t[BawI] ta[bJ]
{"ABIJ,abvw,Bv,bAwI,aJ", -0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += -1/4 W[abvw] t[Bv] t[bAwI] ta[aJ]
{"ABIJ,abvw,Bv,aAwI,bJ", 0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += 1/4 W[abvw] t[Bv] t[aAwI] ta[bJ]
{"ABIJ,abvw,Bv,AbwI,aJ", 0.08333333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += 1/12 W[abvw] t[Bv] t[AbwI] ta[aJ]
{"ABIJ,abvw,Bv,AawI,bJ", -0.08333333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += -1/12 W[abvw] t[Bv] t[AawI] ta[bJ]
{"ABIJ,Aabv,av,BbJI", 1.0, 4, {1,35,22,18}}   //   r[ABIJ] += 1 W[Aabv] t[av] t[BbJI]
{"ABIJ,Aabv,bv,BaJI", -0.5, 4, {1,35,22,18}}   //   r[ABIJ] += -1/2 W[Aabv] t[bv] t[BaJI]
{"ABIJ,Aabv,Bv,abJI", -0.5, 4, {1,35,22,18}}   //   r[ABIJ] += -1/2 W[Aabv] t[Bv] t[abJI]
{"ABIJ,Babv,av,AbIJ", 1.0, 4, {1,35,22,18}}   //   r[ABIJ] += 1 W[Babv] t[av] t[AbIJ]
{"ABIJ,Babv,bv,AaIJ", -0.5, 4, {1,35,22,18}}   //   r[ABIJ] += -1/2 W[Babv] t[bv] t[AaIJ]
{"ABIJ,Babv,Av,abIJ", -0.5, 4, {1,35,22,18}}   //   r[ABIJ] += -1/2 W[Babv] t[Av] t[abIJ]
{"ABIJ,Jaiv,av,ABIi", -1.0, 4, {1,39,22,18}}   //   r[ABIJ] += -1 W[Jaiv] t[av] t[ABIi]
{"ABIJ,Jaiv,Av,BaiI", 0.5, 4, {1,39,22,18}}   //   r[ABIJ] += 1/2 W[Jaiv] t[Av] t[BaiI]
{"ABIJ,Jaiv,Bv,AaIi", 0.5, 4, {1,39,22,18}}   //   r[ABIJ] += 1/2 W[Jaiv] t[Bv] t[AaIi]
{"ABIJ,Javi,av,ABIi", 0.5, 4, {1,40,22,18}}   //   r[ABIJ] += 1/2 W[Javi] t[av] t[ABIi]
{"ABIJ,Javi,Bv,AaiI", 0.5, 4, {1,40,22,18}}   //   r[ABIJ] += 1/2 W[Javi] t[Bv] t[AaiI]
{"ABIJ,Javi,Bv,AaIi", -1.0, 4, {1,40,22,18}}   //   r[ABIJ] += -1 W[Javi] t[Bv] t[AaIi]
{"ABIJ,Iaiv,av,ABiJ", -1.0, 4, {1,39,22,18}}   //   r[ABIJ] += -1 W[Iaiv] t[av] t[ABiJ]
{"ABIJ,Iaiv,Av,BaJi", 0.5, 4, {1,39,22,18}}   //   r[ABIJ] += 1/2 W[Iaiv] t[Av] t[BaJi]
{"ABIJ,Iaiv,Bv,AaiJ", 0.5, 4, {1,39,22,18}}   //   r[ABIJ] += 1/2 W[Iaiv] t[Bv] t[AaiJ]
{"ABIJ,Iavi,av,ABiJ", 0.5, 4, {1,40,22,18}}   //   r[ABIJ] += 1/2 W[Iavi] t[av] t[ABiJ]
{"ABIJ,Iavi,Av,BaiJ", 0.5, 4, {1,40,22,18}}   //   r[ABIJ] += 1/2 W[Iavi] t[Av] t[BaiJ]
{"ABIJ,Iavi,Av,BaJi", -1.0, 4, {1,40,22,18}}   //   r[ABIJ] += -1 W[Iavi] t[Av] t[BaJi]
{"ABIJ,abiv,av,ABiJ,bI", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[av] t[ABiJ] ta[bI]
{"ABIJ,abiv,bv,ABiJ,aI", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[ABiJ] ta[aI]
{"ABIJ,abiv,Av,BaiJ,bI", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[Av] t[BaiJ] ta[bI]
{"ABIJ,abiv,Av,BbiJ,aI", -0.16666666666666666, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/6 W[abiv] t[Av] t[BbiJ] ta[aI]
{"ABIJ,abiv,Av,BaJi,bI", -1.0, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1 W[abiv] t[Av] t[BaJi] ta[bI]
{"ABIJ,abiv,Av,BbJi,aI", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[Av] t[BbJi] ta[aI]
{"ABIJ,abiv,Bv,AbiJ,aI", 0.16666666666666666, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] t[AbiJ] ta[aI]
{"ABIJ,abiv,av,ABIi,bJ", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[av] t[ABIi] ta[bJ]
{"ABIJ,abiv,bv,ABIi,aJ", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[ABIi] ta[aJ]
{"ABIJ,abiv,Av,BbiI,aJ", 0.16666666666666666, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] t[BbiI] ta[aJ]
{"ABIJ,abiv,Bv,AaiI,bJ", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[Bv] t[AaiI] ta[bJ]
{"ABIJ,abiv,Bv,AbiI,aJ", -0.16666666666666666, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/6 W[abiv] t[Bv] t[AbiI] ta[aJ]
{"ABIJ,abiv,Bv,AaIi,bJ", -1.0, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1 W[abiv] t[Bv] t[AaIi] ta[bJ]
{"ABIJ,abiv,Bv,AbIi,aJ", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[Bv] t[AbIi] ta[aJ]
{"ABIJ,abiv,av,BbJI,Ai", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[av] t[BbJI] ta[Ai]
{"ABIJ,abiv,av,AbIJ,Bi", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[av] t[AbIJ] ta[Bi]
{"ABIJ,abiv,bv,BaJI,Ai", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[BaJI] ta[Ai]
{"ABIJ,abiv,bv,AaIJ,Bi", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[AaIJ] ta[Bi]
{"ABIJ,abiv,Av,abIJ,Bi", -0.16666666666666666, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/6 W[abiv] t[Av] t[abIJ] ta[Bi]
{"ABIJ,abiv,Av,BaJI,bi", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[Av] t[BaJI] ta[bi]
{"ABIJ,abiv,Av,abJI,Bi", 0.16666666666666666, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] t[abJI] ta[Bi]
{"ABIJ,abiv,Av,BbJI,ai", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[Av] t[BbJI] ta[ai]
{"ABIJ,abiv,Bv,abIJ,Ai", 0.16666666666666666, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] t[abIJ] ta[Ai]
{"ABIJ,abiv,Bv,abJI,Ai", -0.16666666666666666, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/6 W[abiv] t[Bv] t[abJI] ta[Ai]
{"ABIJ,abiv,Bv,AaIJ,bi", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 1/2 W[abiv] t[Bv] t[AaIJ] ta[bi]
{"ABIJ,abiv,Bv,AbIJ,ai", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[Bv] t[AbIJ] ta[ai]
{"ABIJ,abiv,bv,ABiJ,aI", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[ABiJ] tb[aI]
{"ABIJ,abiv,Bv,AbiJ,aI", 0.3333333333333333, 5, {1,27,22,18,90}}   //   r[ABIJ] += 1/3 W[abiv] t[Bv] t[AbiJ] tb[aI]
{"ABIJ,abiv,bv,ABIi,aJ", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[ABIi] tb[aJ]
{"ABIJ,abiv,Av,BbiI,aJ", 0.3333333333333333, 5, {1,27,22,18,90}}   //   r[ABIJ] += 1/3 W[abiv] t[Av] t[BbiI] tb[aJ]
{"ABIJ,abiv,bv,BaJI,Ai", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[BaJI] tb[Ai]
{"ABIJ,abiv,bv,AaIJ,Bi", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[AaIJ] tb[Bi]
{"ABIJ,abiv,Av,abJI,Bi", 0.3333333333333333, 5, {1,27,22,18,90}}   //   r[ABIJ] += 1/3 W[abiv] t[Av] t[abJI] tb[Bi]
{"ABIJ,abiv,Av,BbJI,ai", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -1/2 W[abiv] t[Av] t[BbJI] tb[ai]
{"ABIJ,abiv,Bv,abIJ,Ai", 0.3333333333333333, 5, {1,27,22,18,90}}   //   r[ABIJ] += 1/3 W[abiv] t[Bv] t[abIJ] tb[Ai]
{"ABIJ,abiv,Bv,AbIJ,ai", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -1/2 W[abiv] t[Bv] t[AbIJ] tb[ai]
{"ABIJ,abiv,Bv,AbiI,aJ", 0.16666666666666666, 5, {1,27,22,18,90}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] t[AbiI] tb[aJ]
{"ABIJ,abiv,Av,BbiJ,aI", 0.16666666666666666, 5, {1,27,22,18,90}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] t[BbiJ] tb[aI]
{"ABIJ,abiv,Av,abIJ,Bi", 0.16666666666666666, 5, {1,27,22,18,90}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] t[abIJ] tb[Bi]
{"ABIJ,abiv,Bv,abJI,Ai", 0.16666666666666666, 5, {1,27,22,18,90}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] t[abJI] tb[Ai]
{"ABIJ,AJav,Bv,aI", -0.16666666666666666, 4, {1,33,22,89}}   //   r[ABIJ] += -1/6 W[AJav] t[Bv] ta[aI]
{"ABIJ,BJav,Av,aI", 0.16666666666666666, 4, {1,33,22,89}}   //   r[ABIJ] += 1/6 W[BJav] t[Av] ta[aI]
{"ABIJ,BaJv,Av,aI", -0.5, 4, {1,27,22,89}}   //   r[ABIJ] += -1/2 W[BaJv] t[Av] ta[aI]
{"ABIJ,AIav,Bv,aJ", 0.16666666666666666, 4, {1,33,22,89}}   //   r[ABIJ] += 1/6 W[AIav] t[Bv] ta[aJ]
{"ABIJ,BIav,Av,aJ", -0.16666666666666666, 4, {1,33,22,89}}   //   r[ABIJ] += -1/6 W[BIav] t[Av] ta[aJ]
{"ABIJ,AaIv,Bv,aJ", -0.5, 4, {1,27,22,89}}   //   r[ABIJ] += -1/2 W[AaIv] t[Bv] ta[aJ]
{"ABIJ,IJiv,Av,Bi", -0.16666666666666666, 4, {1,34,22,89}}   //   r[ABIJ] += -1/6 W[IJiv] t[Av] ta[Bi]
{"ABIJ,IJiv,Bv,Ai", 0.16666666666666666, 4, {1,34,22,89}}   //   r[ABIJ] += 1/6 W[IJiv] t[Bv] ta[Ai]
{"ABIJ,IJvi,Av,Bi", 0.16666666666666666, 4, {1,41,22,89}}   //   r[ABIJ] += 1/6 W[IJvi] t[Av] ta[Bi]
{"ABIJ,IJvi,Bv,Ai", -0.16666666666666666, 4, {1,41,22,89}}   //   r[ABIJ] += -1/6 W[IJvi] t[Bv] ta[Ai]
{"ABIJ,Aabv,Bv,aJ,bI", -0.16666666666666666, 5, {1,35,22,89,89}}   //   r[ABIJ] += -1/6 W[Aabv] t[Bv] ta[aJ] ta[bI]
{"ABIJ,Aabv,Bv,aI,bJ", 0.16666666666666666, 5, {1,35,22,89,89}}   //   r[ABIJ] += 1/6 W[Aabv] t[Bv] ta[aI] ta[bJ]
{"ABIJ,Babv,Av,aJ,bI", 0.16666666666666666, 5, {1,35,22,89,89}}   //   r[ABIJ] += 1/6 W[Babv] t[Av] ta[aJ] ta[bI]
{"ABIJ,Babv,Av,aI,bJ", -0.16666666666666666, 5, {1,35,22,89,89}}   //   r[ABIJ] += -1/6 W[Babv] t[Av] ta[aI] ta[bJ]
{"ABIJ,Jaiv,Av,Bi,aI", 0.16666666666666666, 5, {1,39,22,89,89}}   //   r[ABIJ] += 1/6 W[Jaiv] t[Av] ta[Bi] ta[aI]
{"ABIJ,Jaiv,Bv,Ai,aI", -0.16666666666666666, 5, {1,39,22,89,89}}   //   r[ABIJ] += -1/6 W[Jaiv] t[Bv] ta[Ai] ta[aI]
{"ABIJ,Javi,Av,Bi,aI", -0.16666666666666666, 5, {1,40,22,89,89}}   //   r[ABIJ] += -1/6 W[Javi] t[Av] ta[Bi] ta[aI]
{"ABIJ,Javi,Bv,Ai,aI", 0.16666666666666666, 5, {1,40,22,89,89}}   //   r[ABIJ] += 1/6 W[Javi] t[Bv] ta[Ai] ta[aI]
{"ABIJ,Iaiv,Av,Bi,aJ", -0.16666666666666666, 5, {1,39,22,89,89}}   //   r[ABIJ] += -1/6 W[Iaiv] t[Av] ta[Bi] ta[aJ]
{"ABIJ,Iaiv,Bv,Ai,aJ", 0.16666666666666666, 5, {1,39,22,89,89}}   //   r[ABIJ] += 1/6 W[Iaiv] t[Bv] ta[Ai] ta[aJ]
{"ABIJ,Iavi,Av,Bi,aJ", 0.16666666666666666, 5, {1,40,22,89,89}}   //   r[ABIJ] += 1/6 W[Iavi] t[Av] ta[Bi] ta[aJ]
{"ABIJ,Iavi,Bv,Ai,aJ", -0.16666666666666666, 5, {1,40,22,89,89}}   //   r[ABIJ] += -1/6 W[Iavi] t[Bv] ta[Ai] ta[aJ]
{"ABIJ,abiv,Av,Bi,aJ,bI", 0.16666666666666666, 6, {1,27,22,89,89,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] ta[Bi] ta[aJ] ta[bI]
{"ABIJ,abiv,Av,Bi,aI,bJ", -0.16666666666666666, 6, {1,27,22,89,89,89}}   //   r[ABIJ] += -1/6 W[abiv] t[Av] ta[Bi] ta[aI] ta[bJ]
{"ABIJ,abiv,Bv,Ai,aJ,bI", -0.16666666666666666, 6, {1,27,22,89,89,89}}   //   r[ABIJ] += -1/6 W[abiv] t[Bv] ta[Ai] ta[aJ] ta[bI]
{"ABIJ,abiv,Bv,Ai,aI,bJ", 0.16666666666666666, 6, {1,27,22,89,89,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] ta[Ai] ta[aI] ta[bJ]
{"ABIJ,Aabv,Bv,aJ,bI", -0.3333333333333333, 5, {1,35,22,89,90}}   //   r[ABIJ] += -1/3 W[Aabv] t[Bv] ta[aJ] tb[bI]
{"ABIJ,Babv,Av,aI,bJ", -0.3333333333333333, 5, {1,35,22,89,90}}   //   r[ABIJ] += -1/3 W[Babv] t[Av] ta[aI] tb[bJ]
{"ABIJ,Jaiv,Av,aI,Bi", 0.3333333333333333, 5, {1,39,22,89,90}}   //   r[ABIJ] += 1/3 W[Jaiv] t[Av] ta[aI] tb[Bi]
{"ABIJ,Iaiv,Bv,aJ,Ai", 0.3333333333333333, 5, {1,39,22,89,90}}   //   r[ABIJ] += 1/3 W[Iaiv] t[Bv] ta[aJ] tb[Ai]
{"ABIJ,Aabv,Bv,aI,bJ", -0.16666666666666666, 5, {1,35,22,89,90}}   //   r[ABIJ] += -1/6 W[Aabv] t[Bv] ta[aI] tb[bJ]
{"ABIJ,Babv,Av,aJ,bI", -0.16666666666666666, 5, {1,35,22,89,90}}   //   r[ABIJ] += -1/6 W[Babv] t[Av] ta[aJ] tb[bI]
{"ABIJ,Iaiv,Av,aJ,Bi", 0.16666666666666666, 5, {1,39,22,89,90}}   //   r[ABIJ] += 1/6 W[Iaiv] t[Av] ta[aJ] tb[Bi]
{"ABIJ,Jaiv,Bv,aI,Ai", 0.16666666666666666, 5, {1,39,22,89,90}}   //   r[ABIJ] += 1/6 W[Jaiv] t[Bv] ta[aI] tb[Ai]
{"ABIJ,abiv,Bv,bJ,Ai,aI", 0.3333333333333333, 6, {1,27,22,89,90,90}}   //   r[ABIJ] += 1/3 W[abiv] t[Bv] ta[bJ] tb[Ai] tb[aI]
{"ABIJ,abiv,Av,bI,Bi,aJ", 0.3333333333333333, 6, {1,27,22,89,90,90}}   //   r[ABIJ] += 1/3 W[abiv] t[Av] ta[bI] tb[Bi] tb[aJ]
{"ABIJ,abiv,Bv,bI,Ai,aJ", 0.16666666666666666, 6, {1,27,22,89,90,90}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] ta[bI] tb[Ai] tb[aJ]
{"ABIJ,abiv,Av,bJ,Bi,aI", 0.16666666666666666, 6, {1,27,22,89,90,90}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] ta[bJ] tb[Bi] tb[aI]
{"ABIJ,AJav,Bv,aI", -0.3333333333333333, 4, {1,33,22,90}}   //   r[ABIJ] += -1/3 W[AJav] t[Bv] tb[aI]
{"ABIJ,BIav,Av,aJ", -0.3333333333333333, 4, {1,33,22,90}}   //   r[ABIJ] += -1/3 W[BIav] t[Av] tb[aJ]
{"ABIJ,IJiv,Bv,Ai", 0.3333333333333333, 4, {1,34,22,90}}   //   r[ABIJ] += 1/3 W[IJiv] t[Bv] tb[Ai]
{"ABIJ,IJvi,Av,Bi", 0.3333333333333333, 4, {1,41,22,90}}   //   r[ABIJ] += 1/3 W[IJvi] t[Av] tb[Bi]
{"ABIJ,AIav,Bv,aJ", -0.16666666666666666, 4, {1,33,22,90}}   //   r[ABIJ] += -1/6 W[AIav] t[Bv] tb[aJ]
{"ABIJ,BJav,Av,aI", -0.16666666666666666, 4, {1,33,22,90}}   //   r[ABIJ] += -1/6 W[BJav] t[Av] tb[aI]
{"ABIJ,IJvi,Bv,Ai", 0.16666666666666666, 4, {1,41,22,90}}   //   r[ABIJ] += 1/6 W[IJvi] t[Bv] tb[Ai]
{"ABIJ,IJiv,Av,Bi", 0.16666666666666666, 4, {1,34,22,90}}   //   r[ABIJ] += 1/6 W[IJiv] t[Av] tb[Bi]
{"ABIJ,Javi,Bv,Ai,aI", 0.3333333333333333, 5, {1,40,22,90,90}}   //   r[ABIJ] += 1/3 W[Javi] t[Bv] tb[Ai] tb[aI]
{"ABIJ,Iavi,Av,Bi,aJ", 0.3333333333333333, 5, {1,40,22,90,90}}   //   r[ABIJ] += 1/3 W[Iavi] t[Av] tb[Bi] tb[aJ]
{"ABIJ,Iavi,Bv,Ai,aJ", 0.16666666666666666, 5, {1,40,22,90,90}}   //   r[ABIJ] += 1/6 W[Iavi] t[Bv] tb[Ai] tb[aJ]
{"ABIJ,Javi,Av,Bi,aI", 0.16666666666666666, 5, {1,40,22,90,90}}   //   r[ABIJ] += 1/6 W[Javi] t[Av] tb[Bi] tb[aI]
{"ABIJ,AJvw,BvwI", -0.16666666666666666, 3, {1,24,20}}   //   r[ABIJ] += -1/6 W[AJvw] t[BvwI]
{"ABIJ,BIvw,AvwJ", -0.16666666666666666, 3, {1,24,20}}   //   r[ABIJ] += -1/6 W[BIvw] t[AvwJ]
{"ABIJ,AIvw,BvwJ", -0.08333333333333333, 3, {1,24,20}}   //   r[ABIJ] += -1/12 W[AIvw] t[BvwJ]
{"ABIJ,BJvw,AvwI", -0.08333333333333333, 3, {1,24,20}}   //   r[ABIJ] += -1/12 W[BJvw] t[AvwI]
{"ABIJ,aivw,Awvi,BaJI", -0.25, 4, {1,24,20,18}}   //   r[ABIJ] += -1/4 W[aivw] t[Awvi] t[BaJI]
{"ABIJ,aivw,Bwvi,AaIJ", -0.25, 4, {1,24,20,18}}   //   r[ABIJ] += -1/4 W[aivw] t[Bwvi] t[AaIJ]
{"ABIJ,aivw,awvJ,ABIi", -0.25, 4, {1,24,20,18}}   //   r[ABIJ] += -1/4 W[aivw] t[awvJ] t[ABIi]
{"ABIJ,aivw,AwvJ,BaiI", 0.16666666666666666, 4, {1,24,20,18}}   //   r[ABIJ] += 1/6 W[aivw] t[AwvJ] t[BaiI]
{"ABIJ,aivw,awvI,ABiJ", -0.25, 4, {1,24,20,18}}   //   r[ABIJ] += -1/4 W[aivw] t[awvI] t[ABiJ]
{"ABIJ,aivw,BwvI,AaiJ", 0.16666666666666666, 4, {1,24,20,18}}   //   r[ABIJ] += 1/6 W[aivw] t[BwvI] t[AaiJ]
{"ABIJ,aivw,AwvI,BaiJ", 0.08333333333333333, 4, {1,24,20,18}}   //   r[ABIJ] += 1/12 W[aivw] t[AwvI] t[BaiJ]
{"ABIJ,aivw,BwvJ,AaiI", 0.08333333333333333, 4, {1,24,20,18}}   //   r[ABIJ] += 1/12 W[aivw] t[BwvJ] t[AaiI]
{"ABIJ,Bavw,AvwJ,aI", -0.16666666666666666, 4, {1,26,20,89}}   //   r[ABIJ] += -1/6 W[Bavw] t[AvwJ] ta[aI]
{"ABIJ,Aavw,BvwI,aJ", -0.16666666666666666, 4, {1,26,20,89}}   //   r[ABIJ] += -1/6 W[Aavw] t[BvwI] ta[aJ]
{"ABIJ,Bavw,AvwI,aJ", -0.08333333333333333, 4, {1,26,20,89}}   //   r[ABIJ] += -1/12 W[Bavw] t[AvwI] ta[aJ]
{"ABIJ,Aavw,BvwJ,aI", -0.08333333333333333, 4, {1,26,20,89}}   //   r[ABIJ] += -1/12 W[Aavw] t[BvwJ] ta[aI]
{"ABIJ,aivw,AwvJ,aI,Bi", 0.16666666666666666, 5, {1,24,20,89,90}}   //   r[ABIJ] += 1/6 W[aivw] t[AwvJ] ta[aI] tb[Bi]
{"ABIJ,aivw,BwvI,aJ,Ai", 0.16666666666666666, 5, {1,24,20,89,90}}   //   r[ABIJ] += 1/6 W[aivw] t[BwvI] ta[aJ] tb[Ai]
{"ABIJ,aivw,AwvI,aJ,Bi", 0.08333333333333333, 5, {1,24,20,89,90}}   //   r[ABIJ] += 1/12 W[aivw] t[AwvI] ta[aJ] tb[Bi]
{"ABIJ,aivw,BwvJ,aI,Ai", 0.08333333333333333, 5, {1,24,20,89,90}}   //   r[ABIJ] += 1/12 W[aivw] t[BwvJ] ta[aI] tb[Ai]
{"ABIJ,Jivw,BwvI,Ai", 0.16666666666666666, 4, {1,23,20,90}}   //   r[ABIJ] += 1/6 W[Jivw] t[BwvI] tb[Ai]
{"ABIJ,Iivw,AwvJ,Bi", 0.16666666666666666, 4, {1,23,20,90}}   //   r[ABIJ] += 1/6 W[Iivw] t[AwvJ] tb[Bi]
{"ABIJ,Iivw,BwvJ,Ai", 0.08333333333333333, 4, {1,23,20,90}}   //   r[ABIJ] += 1/12 W[Iivw] t[BwvJ] tb[Ai]
{"ABIJ,Jivw,AwvI,Bi", 0.08333333333333333, 4, {1,23,20,90}}   //   r[ABIJ] += 1/12 W[Jivw] t[AwvI] tb[Bi]
{"ABIJ,ABav,avIJ", 0.25, 3, {1,35,15}}   //   r[ABIJ] += 1/4 W[ABav] t[avIJ]
{"ABIJ,BJvi,AvIi", -0.25, 3, {1,37,15}}   //   r[ABIJ] += -1/4 W[BJvi] t[AvIi]
{"ABIJ,BiJv,AvIi", 0.5, 3, {1,25,15}}   //   r[ABIJ] += 1/2 W[BiJv] t[AvIi]
{"ABIJ,ABva,avJI", 0.25, 3, {1,36,15}}   //   r[ABIJ] += 1/4 W[ABva] t[avJI]
{"ABIJ,AJvi,BviI", -0.25, 3, {1,37,15}}   //   r[ABIJ] += -1/4 W[AJvi] t[BviI]
{"ABIJ,BiJv,AviI", -0.25, 3, {1,25,15}}   //   r[ABIJ] += -1/4 W[BiJv] t[AviI]
{"ABIJ,AIvi,BvJi", -0.25, 3, {1,37,15}}   //   r[ABIJ] += -1/4 W[AIvi] t[BvJi]
{"ABIJ,AiIv,BvJi", 0.5, 3, {1,25,15}}   //   r[ABIJ] += 1/2 W[AiIv] t[BvJi]
{"ABIJ,BIvi,AviJ", -0.25, 3, {1,37,15}}   //   r[ABIJ] += -1/4 W[BIvi] t[AviJ]
{"ABIJ,AiIv,BviJ", -0.25, 3, {1,25,15}}   //   r[ABIJ] += -1/4 W[AiIv] t[BviJ]
{"ABIJ,ijvw,AvIJ,Bwji", 0.125, 4, {1,23,15,15}}   //   r[ABIJ] += 1/8 W[ijvw] t[AvIJ] t[Bwji]
{"ABIJ,ijvw,AvIJ,Bwij", -0.125, 4, {1,23,15,15}}   //   r[ABIJ] += -1/8 W[ijvw] t[AvIJ] t[Bwij]
{"ABIJ,ijvw,AvIj,BwJi", -0.25, 4, {1,23,15,15}}   //   r[ABIJ] += -1/4 W[ijvw] t[AvIj] t[BwJi]
{"ABIJ,ijvw,AvIi,BwJj", 0.25, 4, {1,23,15,15}}   //   r[ABIJ] += 1/4 W[ijvw] t[AvIi] t[BwJj]
{"ABIJ,ijvw,AvIj,BwiJ", 0.125, 4, {1,23,15,15}}   //   r[ABIJ] += 1/8 W[ijvw] t[AvIj] t[BwiJ]
{"ABIJ,ijvw,AvIi,BwjJ", -0.125, 4, {1,23,15,15}}   //   r[ABIJ] += -1/8 W[ijvw] t[AvIi] t[BwjJ]
{"ABIJ,ijvw,Avij,BwJI", 0.125, 4, {1,23,15,15}}   //   r[ABIJ] += 1/8 W[ijvw] t[Avij] t[BwJI]
{"ABIJ,ijvw,Avji,BwJI", -0.125, 4, {1,23,15,15}}   //   r[ABIJ] += -1/8 W[ijvw] t[Avji] t[BwJI]
{"ABIJ,ijvw,AvjI,BwJi", 0.125, 4, {1,23,15,15}}   //   r[ABIJ] += 1/8 W[ijvw] t[AvjI] t[BwJi]
{"ABIJ,ijvw,AviI,BwJj", -0.125, 4, {1,23,15,15}}   //   r[ABIJ] += -1/8 W[ijvw] t[AviI] t[BwJj]
{"ABIJ,ijvw,AvjJ,BwiI", 0.041666666666666664, 4, {1,23,15,15}}   //   r[ABIJ] += 1/24 W[ijvw] t[AvjJ] t[BwiI]
{"ABIJ,ijvw,AviJ,BwjI", -0.041666666666666664, 4, {1,23,15,15}}   //   r[ABIJ] += -1/24 W[ijvw] t[AviJ] t[BwjI]
{"ABIJ,ijvw,AvjI,BwiJ", -0.041666666666666664, 4, {1,23,15,15}}   //   r[ABIJ] += -1/24 W[ijvw] t[AvjI] t[BwiJ]
{"ABIJ,ijvw,AviI,BwjJ", 0.041666666666666664, 4, {1,23,15,15}}   //   r[ABIJ] += 1/24 W[ijvw] t[AviI] t[BwjJ]
{"ABIJ,aivw,awJi,BAvI", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[awJi] t[BAvI]
{"ABIJ,aivw,BwJi,aAvI", 0.25, 4, {1,24,15,17}}   //   r[ABIJ] += 1/4 W[aivw] t[BwJi] t[aAvI]
{"ABIJ,aivw,BwJi,AavI", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[BwJi] t[AavI]
{"ABIJ,aivw,BwiJ,aAvI", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[BwiJ] t[aAvI]
{"ABIJ,aivw,BwiJ,AavI", 0.08333333333333333, 4, {1,24,15,17}}   //   r[ABIJ] += 1/12 W[aivw] t[BwiJ] t[AavI]
{"ABIJ,aivw,awIi,ABvJ", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[awIi] t[ABvJ]
{"ABIJ,aivw,AwIi,aBvJ", 0.25, 4, {1,24,15,17}}   //   r[ABIJ] += 1/4 W[aivw] t[AwIi] t[aBvJ]
{"ABIJ,aivw,AwIi,BavJ", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[AwIi] t[BavJ]
{"ABIJ,aivw,awIJ,ABvi", 0.08333333333333333, 4, {1,24,15,17}}   //   r[ABIJ] += 1/12 W[aivw] t[awIJ] t[ABvi]
{"ABIJ,aivw,AwIJ,aBvi", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[AwIJ] t[aBvi]
{"ABIJ,aivw,AwiI,aBvJ", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[AwiI] t[aBvJ]
{"ABIJ,aivw,AwiI,BavJ", 0.08333333333333333, 4, {1,24,15,17}}   //   r[ABIJ] += 1/12 W[aivw] t[AwiI] t[BavJ]
{"ABIJ,aivw,awJI,BAvi", 0.08333333333333333, 4, {1,24,15,17}}   //   r[ABIJ] += 1/12 W[aivw] t[awJI] t[BAvi]
{"ABIJ,aivw,BwJI,aAvi", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[BwJI] t[aAvi]
{"ABIJ,aivw,BwiI,AavJ", 0.041666666666666664, 4, {1,24,15,17}}   //   r[ABIJ] += 1/24 W[aivw] t[BwiI] t[AavJ]
{"ABIJ,aivw,awJI,ABvi", 0.041666666666666664, 4, {1,24,15,17}}   //   r[ABIJ] += 1/24 W[aivw] t[awJI] t[ABvi]
{"ABIJ,aivw,AwiJ,BavI", 0.041666666666666664, 4, {1,24,15,17}}   //   r[ABIJ] += 1/24 W[aivw] t[AwiJ] t[BavI]
{"ABIJ,aivw,awIJ,BAvi", 0.041666666666666664, 4, {1,24,15,17}}   //   r[ABIJ] += 1/24 W[aivw] t[awIJ] t[BAvi]
{"ABIJ,aijv,Avij,BaJI", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[Avij] t[BaJI]
{"ABIJ,aijv,Avji,BaJI", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[Avji] t[BaJI]
{"ABIJ,aijv,Bvij,AaIJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[Bvij] t[AaIJ]
{"ABIJ,aijv,Bvji,AaIJ", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[Bvji] t[AaIJ]
{"ABIJ,aijv,avJi,ABIj", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[avJi] t[ABIj]
{"ABIJ,aijv,avJj,ABIi", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[avJj] t[ABIi]
{"ABIJ,aijv,BvJj,AaiI", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BvJj] t[AaiI]
{"ABIJ,aijv,BvJj,AaIi", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[BvJj] t[AaIi]
{"ABIJ,aijv,BvJi,AajI", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[BvJi] t[AajI]
{"ABIJ,aijv,BvJi,AaIj", 1.0, 4, {1,25,15,18}}   //   r[ABIJ] += 1 W[aijv] t[BvJi] t[AaIj]
{"ABIJ,aijv,aviJ,ABIj", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[aviJ] t[ABIj]
{"ABIJ,aijv,avjJ,ABIi", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[avjJ] t[ABIi]
{"ABIJ,aijv,AvjJ,BaiI", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AvjJ] t[BaiI]
{"ABIJ,aijv,BvjJ,AaIi", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BvjJ] t[AaIi]
{"ABIJ,aijv,BviJ,AajI", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BviJ] t[AajI]
{"ABIJ,aijv,BviJ,AaIj", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[BviJ] t[AaIj]
{"ABIJ,aijv,avIi,ABjJ", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[avIi] t[ABjJ]
{"ABIJ,aijv,avIj,ABiJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[avIj] t[ABiJ]
{"ABIJ,aijv,AvIj,BaiJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AvIj] t[BaiJ]
{"ABIJ,aijv,AvIj,BaJi", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[AvIj] t[BaJi]
{"ABIJ,aijv,AvIi,BajJ", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[AvIi] t[BajJ]
{"ABIJ,aijv,AvIi,BaJj", 1.0, 4, {1,25,15,18}}   //   r[ABIJ] += 1 W[aijv] t[AvIi] t[BaJj]
{"ABIJ,aijv,avIJ,ABji", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[avIJ] t[ABji]
{"ABIJ,aijv,AvIJ,Baji", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AvIJ] t[Baji]
{"ABIJ,aijv,AvIJ,Baij", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[AvIJ] t[Baij]
{"ABIJ,aijv,aviI,ABjJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[aviI] t[ABjJ]
{"ABIJ,aijv,avjI,ABiJ", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[avjI] t[ABiJ]
{"ABIJ,aijv,AvjI,BaJi", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AvjI] t[BaJi]
{"ABIJ,aijv,AviI,BajJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AviI] t[BajJ]
{"ABIJ,aijv,AviI,BaJj", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[AviI] t[BaJj]
{"ABIJ,aijv,BvjI,AaiJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BvjI] t[AaiJ]
{"ABIJ,aijv,avJI,ABij", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[avJI] t[ABij]
{"ABIJ,aijv,BvJI,Aaji", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BvJI] t[Aaji]
{"ABIJ,aijv,BvJI,Aaij", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[BvJI] t[Aaij]
{"ABIJ,Aiav,BvJi,aI", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 1/4 W[Aiav] t[BvJi] ta[aI]
{"ABIJ,Aiav,BviJ,aI", -0.16666666666666666, 4, {1,33,15,89}}   //   r[ABIJ] += -1/6 W[Aiav] t[BviJ] ta[aI]
{"ABIJ,Bavi,AviJ,aI", -0.16666666666666666, 4, {1,32,15,89}}   //   r[ABIJ] += -1/6 W[Bavi] t[AviJ] ta[aI]
{"ABIJ,Biav,AvIi,aJ", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 1/4 W[Biav] t[AvIi] ta[aJ]
{"ABIJ,Bavi,avIJ,Ai", -0.16666666666666666, 4, {1,32,15,89}}   //   r[ABIJ] += -1/6 W[Bavi] t[avIJ] ta[Ai]
{"ABIJ,Bavi,AvIJ,ai", 0.25, 4, {1,32,15,89}}   //   r[ABIJ] += 1/4 W[Bavi] t[AvIJ] ta[ai]
{"ABIJ,Jijv,AvIi,Bj", -0.25, 4, {1,34,15,89}}   //   r[ABIJ] += -1/4 W[Jijv] t[AvIi] ta[Bj]
{"ABIJ,Aavi,BviI,aJ", -0.16666666666666666, 4, {1,32,15,89}}   //   r[ABIJ] += -1/6 W[Aavi] t[BviI] ta[aJ]
{"ABIJ,Biav,AviI,aJ", -0.16666666666666666, 4, {1,33,15,89}}   //   r[ABIJ] += -1/6 W[Biav] t[AviI] ta[aJ]
{"ABIJ,Aavi,avJI,Bi", -0.16666666666666666, 4, {1,32,15,89}}   //   r[ABIJ] += -1/6 W[Aavi] t[avJI] ta[Bi]
{"ABIJ,Aavi,BvJI,ai", 0.25, 4, {1,32,15,89}}   //   r[ABIJ] += 1/4 W[Aavi] t[BvJI] ta[ai]
{"ABIJ,Jijv,AviI,Bj", 0.16666666666666666, 4, {1,34,15,89}}   //   r[ABIJ] += 1/6 W[Jijv] t[AviI] ta[Bj]
{"ABIJ,Iijv,BvJi,Aj", -0.25, 4, {1,34,15,89}}   //   r[ABIJ] += -1/4 W[Iijv] t[BvJi] ta[Aj]
{"ABIJ,Iijv,BviJ,Aj", 0.16666666666666666, 4, {1,34,15,89}}   //   r[ABIJ] += 1/6 W[Iijv] t[BviJ] ta[Aj]
{"ABIJ,Aiav,BviI,aJ", -0.08333333333333333, 4, {1,33,15,89}}   //   r[ABIJ] += -1/12 W[Aiav] t[BviI] ta[aJ]
{"ABIJ,Bavi,AviI,aJ", -0.08333333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += -1/12 W[Bavi] t[AviI] ta[aJ]
{"ABIJ,Bavi,avJI,Ai", -0.08333333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += -1/12 W[Bavi] t[avJI] ta[Ai]
{"ABIJ,Aavi,BviJ,aI", -0.08333333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += -1/12 W[Aavi] t[BviJ] ta[aI]
{"ABIJ,Biav,AviJ,aI", -0.08333333333333333, 4, {1,33,15,89}}   //   r[ABIJ] += -1/12 W[Biav] t[AviJ] ta[aI]
{"ABIJ,Aavi,avIJ,Bi", -0.08333333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += -1/12 W[Aavi] t[avIJ] ta[Bi]
{"ABIJ,Iijv,AviJ,Bj", 0.08333333333333333, 4, {1,34,15,89}}   //   r[ABIJ] += 1/12 W[Iijv] t[AviJ] ta[Bj]
{"ABIJ,Jijv,BviI,Aj", 0.08333333333333333, 4, {1,34,15,89}}   //   r[ABIJ] += 1/12 W[Jijv] t[BviI] ta[Aj]
{"ABIJ,aijv,BvJi,Aj,aI", -0.25, 5, {1,25,15,89,89}}   //   r[ABIJ] += -1/4 W[aijv] t[BvJi] ta[Aj] ta[aI]
{"ABIJ,aijv,BviJ,Aj,aI", 0.16666666666666666, 5, {1,25,15,89,89}}   //   r[ABIJ] += 1/6 W[aijv] t[BviJ] ta[Aj] ta[aI]
{"ABIJ,aijv,AvIi,Bj,aJ", -0.25, 5, {1,25,15,89,89}}   //   r[ABIJ] += -1/4 W[aijv] t[AvIi] ta[Bj] ta[aJ]
{"ABIJ,aijv,AviI,Bj,aJ", 0.16666666666666666, 5, {1,25,15,89,89}}   //   r[ABIJ] += 1/6 W[aijv] t[AviI] ta[Bj] ta[aJ]
{"ABIJ,aijv,BviI,Aj,aJ", 0.08333333333333333, 5, {1,25,15,89,89}}   //   r[ABIJ] += 1/12 W[aijv] t[BviI] ta[Aj] ta[aJ]
{"ABIJ,aijv,AviJ,Bj,aI", 0.08333333333333333, 5, {1,25,15,89,89}}   //   r[ABIJ] += 1/12 W[aijv] t[AviJ] ta[Bj] ta[aI]
{"ABIJ,aijv,AvjJ,aI,Bi", 0.16666666666666666, 5, {1,25,15,89,90}}   //   r[ABIJ] += 1/6 W[aijv] t[AvjJ] ta[aI] tb[Bi]
{"ABIJ,aijv,avIJ,Aj,Bi", 0.16666666666666666, 5, {1,25,15,89,90}}   //   r[ABIJ] += 1/6 W[aijv] t[avIJ] ta[Aj] tb[Bi]
{"ABIJ,aijv,AvIJ,aj,Bi", -0.25, 5, {1,25,15,89,90}}   //   r[ABIJ] += -1/4 W[aijv] t[AvIJ] ta[aj] tb[Bi]
{"ABIJ,aijv,BvjI,aJ,Ai", 0.16666666666666666, 5, {1,25,15,89,90}}   //   r[ABIJ] += 1/6 W[aijv] t[BvjI] ta[aJ] tb[Ai]
{"ABIJ,aijv,avJI,Bj,Ai", 0.16666666666666666, 5, {1,25,15,89,90}}   //   r[ABIJ] += 1/6 W[aijv] t[avJI] ta[Bj] tb[Ai]
{"ABIJ,aijv,BvJI,aj,Ai", -0.25, 5, {1,25,15,89,90}}   //   r[ABIJ] += -1/4 W[aijv] t[BvJI] ta[aj] tb[Ai]
{"ABIJ,aijv,AvjI,aJ,Bi", 0.08333333333333333, 5, {1,25,15,89,90}}   //   r[ABIJ] += 1/12 W[aijv] t[AvjI] ta[aJ] tb[Bi]
{"ABIJ,aijv,avJI,Aj,Bi", 0.08333333333333333, 5, {1,25,15,89,90}}   //   r[ABIJ] += 1/12 W[aijv] t[avJI] ta[Aj] tb[Bi]
{"ABIJ,aijv,BvjJ,aI,Ai", 0.08333333333333333, 5, {1,25,15,89,90}}   //   r[ABIJ] += 1/12 W[aijv] t[BvjJ] ta[aI] tb[Ai]
{"ABIJ,aijv,avIJ,Bj,Ai", 0.08333333333333333, 5, {1,25,15,89,90}}   //   r[ABIJ] += 1/12 W[aijv] t[avIJ] ta[Bj] tb[Ai]
{"ABIJ,Aiav,BvJi,aI", 0.25, 4, {1,33,15,90}}   //   r[ABIJ] += 1/4 W[Aiav] t[BvJi] tb[aI]
{"ABIJ,Aavi,BvJi,aI", -0.25, 4, {1,32,15,90}}   //   r[ABIJ] += -1/4 W[Aavi] t[BvJi] tb[aI]
{"ABIJ,Aiav,BviJ,aI", -0.08333333333333333, 4, {1,33,15,90}}   //   r[ABIJ] += -1/12 W[Aiav] t[BviJ] tb[aI]
{"ABIJ,Aavi,BviJ,aI", 0.08333333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += 1/12 W[Aavi] t[BviJ] tb[aI]
{"ABIJ,Biav,AviJ,aI", 0.08333333333333333, 4, {1,33,15,90}}   //   r[ABIJ] += 1/12 W[Biav] t[AviJ] tb[aI]
{"ABIJ,Bavi,AviJ,aI", -0.08333333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += -1/12 W[Bavi] t[AviJ] tb[aI]
{"ABIJ,Biav,AvIi,aJ", 0.25, 4, {1,33,15,90}}   //   r[ABIJ] += 1/4 W[Biav] t[AvIi] tb[aJ]
{"ABIJ,Bavi,AvIi,aJ", -0.25, 4, {1,32,15,90}}   //   r[ABIJ] += -1/4 W[Bavi] t[AvIi] tb[aJ]
{"ABIJ,Aavi,avIJ,Bi", 0.08333333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += 1/12 W[Aavi] t[avIJ] tb[Bi]
{"ABIJ,Aiav,avIJ,Bi", -0.25, 4, {1,33,15,90}}   //   r[ABIJ] += -1/4 W[Aiav] t[avIJ] tb[Bi]
{"ABIJ,Bavi,avIJ,Ai", -0.08333333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += -1/12 W[Bavi] t[avIJ] tb[Ai]
{"ABIJ,Biav,AvIJ,ai", -0.25, 4, {1,33,15,90}}   //   r[ABIJ] += -1/4 W[Biav] t[AvIJ] tb[ai]
{"ABIJ,Bavi,AvIJ,ai", 0.25, 4, {1,32,15,90}}   //   r[ABIJ] += 1/4 W[Bavi] t[AvIJ] tb[ai]
{"ABIJ,Jijv,AvIi,Bj", -0.25, 4, {1,34,15,90}}   //   r[ABIJ] += -1/4 W[Jijv] t[AvIi] tb[Bj]
{"ABIJ,Jijv,AvIj,Bi", 0.25, 4, {1,34,15,90}}   //   r[ABIJ] += 1/4 W[Jijv] t[AvIj] tb[Bi]
{"ABIJ,Aiav,BviI,aJ", 0.08333333333333333, 4, {1,33,15,90}}   //   r[ABIJ] += 1/12 W[Aiav] t[BviI] tb[aJ]
{"ABIJ,Aavi,BviI,aJ", -0.08333333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += -1/12 W[Aavi] t[BviI] tb[aJ]
{"ABIJ,Biav,AviI,aJ", -0.08333333333333333, 4, {1,33,15,90}}   //   r[ABIJ] += -1/12 W[Biav] t[AviI] tb[aJ]
{"ABIJ,Bavi,AviI,aJ", 0.08333333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += 1/12 W[Bavi] t[AviI] tb[aJ]
{"ABIJ,Aavi,avJI,Bi", -0.08333333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += -1/12 W[Aavi] t[avJI] tb[Bi]
{"ABIJ,Aiav,BvJI,ai", -0.25, 4, {1,33,15,90}}   //   r[ABIJ] += -1/4 W[Aiav] t[BvJI] tb[ai]
{"ABIJ,Aavi,BvJI,ai", 0.25, 4, {1,32,15,90}}   //   r[ABIJ] += 1/4 W[Aavi] t[BvJI] tb[ai]
{"ABIJ,Bavi,avJI,Ai", 0.08333333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += 1/12 W[Bavi] t[avJI] tb[Ai]
{"ABIJ,Biav,avJI,Ai", -0.25, 4, {1,33,15,90}}   //   r[ABIJ] += -1/4 W[Biav] t[avJI] tb[Ai]
{"ABIJ,Jijv,AviI,Bj", 0.08333333333333333, 4, {1,34,15,90}}   //   r[ABIJ] += 1/12 W[Jijv] t[AviI] tb[Bj]
{"ABIJ,Jijv,BviI,Aj", -0.08333333333333333, 4, {1,34,15,90}}   //   r[ABIJ] += -1/12 W[Jijv] t[BviI] tb[Aj]
{"ABIJ,Jijv,BvjI,Ai", 0.25, 4, {1,34,15,90}}   //   r[ABIJ] += 1/4 W[Jijv] t[BvjI] tb[Ai]
{"ABIJ,Iijv,BvJi,Aj", -0.25, 4, {1,34,15,90}}   //   r[ABIJ] += -1/4 W[Iijv] t[BvJi] tb[Aj]
{"ABIJ,Iijv,BvJj,Ai", 0.25, 4, {1,34,15,90}}   //   r[ABIJ] += 1/4 W[Iijv] t[BvJj] tb[Ai]
{"ABIJ,Iijv,AviJ,Bj", -0.08333333333333333, 4, {1,34,15,90}}   //   r[ABIJ] += -1/12 W[Iijv] t[AviJ] tb[Bj]
{"ABIJ,Iijv,BviJ,Aj", 0.08333333333333333, 4, {1,34,15,90}}   //   r[ABIJ] += 1/12 W[Iijv] t[BviJ] tb[Aj]
{"ABIJ,Iijv,AvjJ,Bi", 0.25, 4, {1,34,15,90}}   //   r[ABIJ] += 1/4 W[Iijv] t[AvjJ] tb[Bi]
{"ABIJ,aijv,BvJj,Ai,aI", 0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/4 W[aijv] t[BvJj] tb[Ai] tb[aI]
{"ABIJ,aijv,BvJi,Aj,aI", -0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/4 W[aijv] t[BvJi] tb[Aj] tb[aI]
{"ABIJ,aijv,AvjJ,Bi,aI", 0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/12 W[aijv] t[AvjJ] tb[Bi] tb[aI]
{"ABIJ,aijv,AviJ,Bj,aI", -0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/12 W[aijv] t[AviJ] tb[Bj] tb[aI]
{"ABIJ,aijv,BvjJ,Ai,aI", -0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/12 W[aijv] t[BvjJ] tb[Ai] tb[aI]
{"ABIJ,aijv,BviJ,Aj,aI", 0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/12 W[aijv] t[BviJ] tb[Aj] tb[aI]
{"ABIJ,aijv,AvIj,Bi,aJ", 0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/4 W[aijv] t[AvIj] tb[Bi] tb[aJ]
{"ABIJ,aijv,AvIi,Bj,aJ", -0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/4 W[aijv] t[AvIi] tb[Bj] tb[aJ]
{"ABIJ,aijv,avIJ,Ai,Bj", -0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/12 W[aijv] t[avIJ] tb[Ai] tb[Bj]
{"ABIJ,aijv,avIJ,Aj,Bi", 0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/12 W[aijv] t[avIJ] tb[Aj] tb[Bi]
{"ABIJ,aijv,AvIJ,Bi,aj", -0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/4 W[aijv] t[AvIJ] tb[Bi] tb[aj]
{"ABIJ,aijv,AvIJ,Bj,ai", 0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/4 W[aijv] t[AvIJ] tb[Bj] tb[ai]
{"ABIJ,aijv,AvjI,Bi,aJ", -0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/12 W[aijv] t[AvjI] tb[Bi] tb[aJ]
{"ABIJ,aijv,AviI,Bj,aJ", 0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/12 W[aijv] t[AviI] tb[Bj] tb[aJ]
{"ABIJ,aijv,BvjI,Ai,aJ", 0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/12 W[aijv] t[BvjI] tb[Ai] tb[aJ]
{"ABIJ,aijv,BviI,Aj,aJ", -0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/12 W[aijv] t[BviI] tb[Aj] tb[aJ]
{"ABIJ,aijv,avJI,Ai,Bj", 0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/12 W[aijv] t[avJI] tb[Ai] tb[Bj]
{"ABIJ,aijv,avJI,Aj,Bi", -0.08333333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/12 W[aijv] t[avJI] tb[Aj] tb[Bi]
{"ABIJ,aijv,BvJI,Ai,aj", -0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += -1/4 W[aijv] t[BvJI] tb[Ai] tb[aj]
{"ABIJ,aijv,BvJI,Aj,ai", 0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += 1/4 W[aijv] t[BvJI] tb[Aj] tb[ai]
{"ABIJ,IJvw,ABvw", 0.3333333333333333, 3, {1,23,16}}   //   r[ABIJ] += 1/3 W[IJvw] t[ABvw]
{"ABIJ,abvw,Aavw,BbJI", 1.0, 4, {1,26,16,18}}   //   r[ABIJ] += 1 W[abvw] t[Aavw] t[BbJI]
{"ABIJ,abvw,Bavw,AbIJ", 1.0, 4, {1,26,16,18}}   //   r[ABIJ] += 1 W[abvw] t[Bavw] t[AbIJ]
{"ABIJ,abvw,ABvw,abIJ", 0.3333333333333333, 4, {1,26,16,18}}   //   r[ABIJ] += 1/3 W[abvw] t[ABvw] t[abIJ]
{"ABIJ,Javw,ABvw,aI", -0.3333333333333333, 4, {1,38,16,89}}   //   r[ABIJ] += -1/3 W[Javw] t[ABvw] ta[aI]
{"ABIJ,Iavw,ABvw,aJ", 0.3333333333333333, 4, {1,38,16,89}}   //   r[ABIJ] += 1/3 W[Iavw] t[ABvw] ta[aJ]
{"ABIJ,abvw,ABvw,aI,bJ", 0.3333333333333333, 5, {1,26,16,89,89}}   //   r[ABIJ] += 1/3 W[abvw] t[ABvw] ta[aI] ta[bJ]
{"ABIJ,AJav,BavI", -0.25, 3, {1,33,17}}   //   r[ABIJ] += -1/4 W[AJav] t[BavI]
{"ABIJ,BJav,aAvI", -0.25, 3, {1,33,17}}   //   r[ABIJ] += -1/4 W[BJav] t[aAvI]
{"ABIJ,BaJv,aAvI", 0.5, 3, {1,27,17}}   //   r[ABIJ] += 1/2 W[BaJv] t[aAvI]
{"ABIJ,BaJv,AavI", -0.25, 3, {1,27,17}}   //   r[ABIJ] += -1/4 W[BaJv] t[AavI]
{"ABIJ,AIav,aBvJ", -0.25, 3, {1,33,17}}   //   r[ABIJ] += -1/4 W[AIav] t[aBvJ]
{"ABIJ,BIav,AavJ", -0.25, 3, {1,33,17}}   //   r[ABIJ] += -1/4 W[BIav] t[AavJ]
{"ABIJ,AaIv,aBvJ", 0.5, 3, {1,27,17}}   //   r[ABIJ] += 1/2 W[AaIv] t[aBvJ]
{"ABIJ,AaIv,BavJ", -0.25, 3, {1,27,17}}   //   r[ABIJ] += -1/4 W[AaIv] t[BavJ]
{"ABIJ,IJvi,ABvi", 0.25, 3, {1,41,17}}   //   r[ABIJ] += 1/4 W[IJvi] t[ABvi]
{"ABIJ,IJiv,BAvi", 0.25, 3, {1,34,17}}   //   r[ABIJ] += 1/4 W[IJiv] t[BAvi]
{"ABIJ,abvw,BAvI,abwJ", 0.125, 4, {1,26,17,17}}   //   r[ABIJ] += 1/8 W[abvw] t[BAvI] t[abwJ]
{"ABIJ,abvw,aAwI,bBvJ", -0.25, 4, {1,26,17,17}}   //   r[ABIJ] += -1/4 W[abvw] t[aAwI] t[bBvJ]
{"ABIJ,abvw,AawI,bBvJ", 0.125, 4, {1,26,17,17}}   //   r[ABIJ] += 1/8 W[abvw] t[AawI] t[bBvJ]
{"ABIJ,abvw,BAvI,bawJ", -0.125, 4, {1,26,17,17}}   //   r[ABIJ] += -1/8 W[abvw] t[BAvI] t[bawJ]
{"ABIJ,abvw,aAvI,bBwJ", 0.25, 4, {1,26,17,17}}   //   r[ABIJ] += 1/4 W[abvw] t[aAvI] t[bBwJ]
{"ABIJ,abvw,AavI,bBwJ", -0.125, 4, {1,26,17,17}}   //   r[ABIJ] += -1/8 W[abvw] t[AavI] t[bBwJ]
{"ABIJ,abvw,AawJ,BbvI", 0.041666666666666664, 4, {1,26,17,17}}   //   r[ABIJ] += 1/24 W[abvw] t[AawJ] t[BbvI]
{"ABIJ,abvw,AavJ,BbwI", -0.041666666666666664, 4, {1,26,17,17}}   //   r[ABIJ] += -1/24 W[abvw] t[AavJ] t[BbwI]
{"ABIJ,abvw,ABvJ,bawI", -0.125, 4, {1,26,17,17}}   //   r[ABIJ] += -1/8 W[abvw] t[ABvJ] t[bawI]
{"ABIJ,abvw,ABvJ,abwI", 0.125, 4, {1,26,17,17}}   //   r[ABIJ] += 1/8 W[abvw] t[ABvJ] t[abwI]
{"ABIJ,abvw,BawJ,bAvI", 0.125, 4, {1,26,17,17}}   //   r[ABIJ] += 1/8 W[abvw] t[BawJ] t[bAvI]
{"ABIJ,abvw,AawI,BbvJ", -0.041666666666666664, 4, {1,26,17,17}}   //   r[ABIJ] += -1/24 W[abvw] t[AawI] t[BbvJ]
{"ABIJ,abvw,BavJ,bAwI", -0.125, 4, {1,26,17,17}}   //   r[ABIJ] += -1/8 W[abvw] t[BavJ] t[bAwI]
{"ABIJ,abvw,AavI,BbwJ", 0.041666666666666664, 4, {1,26,17,17}}   //   r[ABIJ] += 1/24 W[abvw] t[AavI] t[BbwJ]
{"ABIJ,abiv,bAvi,BaJI", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bAvi] t[BaJI]
{"ABIJ,abiv,bBvi,AaIJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bBvi] t[AaIJ]
{"ABIJ,abiv,aAvi,BbJI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[aAvi] t[BbJI]
{"ABIJ,abiv,aBvi,AbIJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[aBvi] t[AbIJ]
{"ABIJ,abiv,Abvi,BaJI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[Abvi] t[BaJI]
{"ABIJ,abiv,Aavi,BbJI", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[Aavi] t[BbJI]
{"ABIJ,abiv,ABvi,abJI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[ABvi] t[abJI]
{"ABIJ,abiv,Bbvi,AaIJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[Bbvi] t[AaIJ]
{"ABIJ,abiv,Bavi,AbIJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[Bavi] t[AbIJ]
{"ABIJ,abiv,BAvi,abIJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BAvi] t[abIJ]
{"ABIJ,abiv,abvJ,ABIi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[abvJ] t[ABIi]
{"ABIJ,abiv,aBvJ,AbiI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[aBvJ] t[AbiI]
{"ABIJ,abiv,aBvJ,AbIi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[aBvJ] t[AbIi]
{"ABIJ,abiv,bavJ,ABIi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bavJ] t[ABIi]
{"ABIJ,abiv,bBvJ,AaiI", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bBvJ] t[AaiI]
{"ABIJ,abiv,bBvJ,AaIi", 1.0, 4, {1,27,17,18}}   //   r[ABIJ] += 1 W[abiv] t[bBvJ] t[AaIi]
{"ABIJ,abiv,AavJ,BbiI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[AavJ] t[BbiI]
{"ABIJ,abiv,ABvJ,abIi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[ABvJ] t[abIi]
{"ABIJ,abiv,ABvJ,abiI", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[ABvJ] t[abiI]
{"ABIJ,abiv,BavJ,AbIi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BavJ] t[AbIi]
{"ABIJ,abiv,BbvJ,AaiI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BbvJ] t[AaiI]
{"ABIJ,abiv,BbvJ,AaIi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[BbvJ] t[AaIi]
{"ABIJ,abiv,abvI,ABiJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[abvI] t[ABiJ]
{"ABIJ,abiv,aAvI,BbiJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[aAvI] t[BbiJ]
{"ABIJ,abiv,aAvI,BbJi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[aAvI] t[BbJi]
{"ABIJ,abiv,bavI,ABiJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bavI] t[ABiJ]
{"ABIJ,abiv,bAvI,BaiJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bAvI] t[BaiJ]
{"ABIJ,abiv,bAvI,BaJi", 1.0, 4, {1,27,17,18}}   //   r[ABIJ] += 1 W[abiv] t[bAvI] t[BaJi]
{"ABIJ,abiv,AavI,BbJi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[AavI] t[BbJi]
{"ABIJ,abiv,AbvI,BaiJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[AbvI] t[BaiJ]
{"ABIJ,abiv,AbvI,BaJi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[AbvI] t[BaJi]
{"ABIJ,abiv,BavI,AbiJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BavI] t[AbiJ]
{"ABIJ,abiv,BAvI,abJi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BAvI] t[abJi]
{"ABIJ,abiv,BAvI,abiJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[BAvI] t[abiJ]
{"ABIJ,Aabv,aBvJ,bI", 0.25, 4, {1,35,17,89}}   //   r[ABIJ] += 1/4 W[Aabv] t[aBvJ] ta[bI]
{"ABIJ,Aabv,bBvJ,aI", -0.25, 4, {1,35,17,89}}   //   r[ABIJ] += -1/4 W[Aabv] t[bBvJ] ta[aI]
{"ABIJ,Aabv,BavJ,bI", -0.08333333333333333, 4, {1,35,17,89}}   //   r[ABIJ] += -1/12 W[Aabv] t[BavJ] ta[bI]
{"ABIJ,Babv,AavJ,bI", 0.08333333333333333, 4, {1,35,17,89}}   //   r[ABIJ] += 1/12 W[Babv] t[AavJ] ta[bI]
{"ABIJ,Babv,AbvJ,aI", -0.25, 4, {1,35,17,89}}   //   r[ABIJ] += -1/4 W[Babv] t[AbvJ] ta[aI]
{"ABIJ,Javi,ABvi,aI", -0.08333333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += -1/12 W[Javi] t[ABvi] ta[aI]
{"ABIJ,Javi,BAvi,aI", 0.08333333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += 1/12 W[Javi] t[BAvi] ta[aI]
{"ABIJ,Jaiv,ABvi,aI", 0.25, 4, {1,39,17,89}}   //   r[ABIJ] += 1/4 W[Jaiv] t[ABvi] ta[aI]
{"ABIJ,Aabv,BavI,bJ", 0.08333333333333333, 4, {1,35,17,89}}   //   r[ABIJ] += 1/12 W[Aabv] t[BavI] ta[bJ]
{"ABIJ,Aabv,BbvI,aJ", -0.25, 4, {1,35,17,89}}   //   r[ABIJ] += -1/4 W[Aabv] t[BbvI] ta[aJ]
{"ABIJ,Babv,aAvI,bJ", 0.25, 4, {1,35,17,89}}   //   r[ABIJ] += 1/4 W[Babv] t[aAvI] ta[bJ]
{"ABIJ,Babv,bAvI,aJ", -0.25, 4, {1,35,17,89}}   //   r[ABIJ] += -1/4 W[Babv] t[bAvI] ta[aJ]
{"ABIJ,Babv,AavI,bJ", -0.08333333333333333, 4, {1,35,17,89}}   //   r[ABIJ] += -1/12 W[Babv] t[AavI] ta[bJ]
{"ABIJ,Jaiv,aAvI,Bi", -0.25, 4, {1,39,17,89}}   //   r[ABIJ] += -1/4 W[Jaiv] t[aAvI] ta[Bi]
{"ABIJ,Jaiv,AavI,Bi", 0.08333333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += 1/12 W[Jaiv] t[AavI] ta[Bi]
{"ABIJ,Jaiv,BavI,Ai", -0.08333333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += -1/12 W[Jaiv] t[BavI] ta[Ai]
{"ABIJ,Jaiv,BAvI,ai", 0.25, 4, {1,39,17,89}}   //   r[ABIJ] += 1/4 W[Jaiv] t[BAvI] ta[ai]
{"ABIJ,Javi,aAvI,Bi", 0.25, 4, {1,40,17,89}}   //   r[ABIJ] += 1/4 W[Javi] t[aAvI] ta[Bi]
{"ABIJ,Javi,AavI,Bi", -0.08333333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += -1/12 W[Javi] t[AavI] ta[Bi]
{"ABIJ,Javi,BavI,Ai", 0.08333333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += 1/12 W[Javi] t[BavI] ta[Ai]
{"ABIJ,Javi,BAvI,ai", -0.25, 4, {1,40,17,89}}   //   r[ABIJ] += -1/4 W[Javi] t[BAvI] ta[ai]
{"ABIJ,Iavi,ABvi,aJ", 0.08333333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += 1/12 W[Iavi] t[ABvi] ta[aJ]
{"ABIJ,Iavi,BAvi,aJ", -0.08333333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += -1/12 W[Iavi] t[BAvi] ta[aJ]
{"ABIJ,Iaiv,BAvi,aJ", 0.25, 4, {1,39,17,89}}   //   r[ABIJ] += 1/4 W[Iaiv] t[BAvi] ta[aJ]
{"ABIJ,Iaiv,aBvJ,Ai", -0.25, 4, {1,39,17,89}}   //   r[ABIJ] += -1/4 W[Iaiv] t[aBvJ] ta[Ai]
{"ABIJ,Iaiv,AavJ,Bi", -0.08333333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += -1/12 W[Iaiv] t[AavJ] ta[Bi]
{"ABIJ,Iaiv,ABvJ,ai", 0.25, 4, {1,39,17,89}}   //   r[ABIJ] += 1/4 W[Iaiv] t[ABvJ] ta[ai]
{"ABIJ,Iaiv,BavJ,Ai", 0.08333333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += 1/12 W[Iaiv] t[BavJ] ta[Ai]
{"ABIJ,Iavi,aBvJ,Ai", 0.25, 4, {1,40,17,89}}   //   r[ABIJ] += 1/4 W[Iavi] t[aBvJ] ta[Ai]
{"ABIJ,Iavi,AavJ,Bi", 0.08333333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += 1/12 W[Iavi] t[AavJ] ta[Bi]
{"ABIJ,Iavi,ABvJ,ai", -0.25, 4, {1,40,17,89}}   //   r[ABIJ] += -1/4 W[Iavi] t[ABvJ] ta[ai]
{"ABIJ,Iavi,BavJ,Ai", -0.08333333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += -1/12 W[Iavi] t[BavJ] ta[Ai]
{"ABIJ,abiv,ABvi,aI,bJ", -0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/12 W[abiv] t[ABvi] ta[aI] ta[bJ]
{"ABIJ,abiv,ABvi,aJ,bI", 0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/12 W[abiv] t[ABvi] ta[aJ] ta[bI]
{"ABIJ,abiv,BAvi,aI,bJ", 0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/12 W[abiv] t[BAvi] ta[aI] ta[bJ]
{"ABIJ,abiv,BAvi,aJ,bI", -0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/12 W[abiv] t[BAvi] ta[aJ] ta[bI]
{"ABIJ,abiv,aBvJ,Ai,bI", 0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/4 W[abiv] t[aBvJ] ta[Ai] ta[bI]
{"ABIJ,abiv,bBvJ,Ai,aI", -0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/4 W[abiv] t[bBvJ] ta[Ai] ta[aI]
{"ABIJ,abiv,AavJ,Bi,bI", 0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/12 W[abiv] t[AavJ] ta[Bi] ta[bI]
{"ABIJ,abiv,AbvJ,Bi,aI", -0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/12 W[abiv] t[AbvJ] ta[Bi] ta[aI]
{"ABIJ,abiv,ABvJ,ai,bI", -0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/4 W[abiv] t[ABvJ] ta[ai] ta[bI]
{"ABIJ,abiv,ABvJ,aI,bi", 0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/4 W[abiv] t[ABvJ] ta[aI] ta[bi]
{"ABIJ,abiv,BavJ,Ai,bI", -0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/12 W[abiv] t[BavJ] ta[Ai] ta[bI]
{"ABIJ,abiv,BbvJ,Ai,aI", 0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/12 W[abiv] t[BbvJ] ta[Ai] ta[aI]
{"ABIJ,abiv,aAvI,Bi,bJ", 0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/4 W[abiv] t[aAvI] ta[Bi] ta[bJ]
{"ABIJ,abiv,bAvI,Bi,aJ", -0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/4 W[abiv] t[bAvI] ta[Bi] ta[aJ]
{"ABIJ,abiv,AavI,Bi,bJ", -0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/12 W[abiv] t[AavI] ta[Bi] ta[bJ]
{"ABIJ,abiv,AbvI,Bi,aJ", 0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/12 W[abiv] t[AbvI] ta[Bi] ta[aJ]
{"ABIJ,abiv,BavI,Ai,bJ", 0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/12 W[abiv] t[BavI] ta[Ai] ta[bJ]
{"ABIJ,abiv,BbvI,Ai,aJ", -0.08333333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/12 W[abiv] t[BbvI] ta[Ai] ta[aJ]
{"ABIJ,abiv,BAvI,ai,bJ", -0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += -1/4 W[abiv] t[BAvI] ta[ai] ta[bJ]
{"ABIJ,abiv,BAvI,aJ,bi", 0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += 1/4 W[abiv] t[BAvI] ta[aJ] ta[bi]
{"ABIJ,abiv,BAvi,bJ,aI", 0.16666666666666666, 5, {1,27,17,89,90}}   //   r[ABIJ] += 1/6 W[abiv] t[BAvi] ta[bJ] tb[aI]
{"ABIJ,abiv,ABvi,bI,aJ", 0.16666666666666666, 5, {1,27,17,89,90}}   //   r[ABIJ] += 1/6 W[abiv] t[ABvi] ta[bI] tb[aJ]
{"ABIJ,abiv,AavJ,bI,Bi", 0.16666666666666666, 5, {1,27,17,89,90}}   //   r[ABIJ] += 1/6 W[abiv] t[AavJ] ta[bI] tb[Bi]
{"ABIJ,abiv,ABvJ,bI,ai", -0.25, 5, {1,27,17,89,90}}   //   r[ABIJ] += -1/4 W[abiv] t[ABvJ] ta[bI] tb[ai]
{"ABIJ,abiv,BavI,bJ,Ai", 0.16666666666666666, 5, {1,27,17,89,90}}   //   r[ABIJ] += 1/6 W[abiv] t[BavI] ta[bJ] tb[Ai]
{"ABIJ,abiv,BAvI,bJ,ai", -0.25, 5, {1,27,17,89,90}}   //   r[ABIJ] += -1/4 W[abiv] t[BAvI] ta[bJ] tb[ai]
{"ABIJ,abiv,BAvi,bI,aJ", 0.08333333333333333, 5, {1,27,17,89,90}}   //   r[ABIJ] += 1/12 W[abiv] t[BAvi] ta[bI] tb[aJ]
{"ABIJ,abiv,ABvi,bJ,aI", 0.08333333333333333, 5, {1,27,17,89,90}}   //   r[ABIJ] += 1/12 W[abiv] t[ABvi] ta[bJ] tb[aI]
{"ABIJ,abiv,AavI,bJ,Bi", 0.08333333333333333, 5, {1,27,17,89,90}}   //   r[ABIJ] += 1/12 W[abiv] t[AavI] ta[bJ] tb[Bi]
{"ABIJ,abiv,BavJ,bI,Ai", 0.08333333333333333, 5, {1,27,17,89,90}}   //   r[ABIJ] += 1/12 W[abiv] t[BavJ] ta[bI] tb[Ai]
{"ABIJ,Aabv,aBvJ,bI", 0.25, 4, {1,35,17,90}}   //   r[ABIJ] += 1/4 W[Aabv] t[aBvJ] tb[bI]
{"ABIJ,Aabv,BavJ,bI", -0.16666666666666666, 4, {1,35,17,90}}   //   r[ABIJ] += -1/6 W[Aabv] t[BavJ] tb[bI]
{"ABIJ,Javi,BAvi,aI", 0.16666666666666666, 4, {1,40,17,90}}   //   r[ABIJ] += 1/6 W[Javi] t[BAvi] tb[aI]
{"ABIJ,Babv,aAvI,bJ", 0.25, 4, {1,35,17,90}}   //   r[ABIJ] += 1/4 W[Babv] t[aAvI] tb[bJ]
{"ABIJ,Babv,AavI,bJ", -0.16666666666666666, 4, {1,35,17,90}}   //   r[ABIJ] += -1/6 W[Babv] t[AavI] tb[bJ]
{"ABIJ,Jaiv,aAvI,Bi", -0.25, 4, {1,39,17,90}}   //   r[ABIJ] += -1/4 W[Jaiv] t[aAvI] tb[Bi]
{"ABIJ,Jaiv,AavI,Bi", 0.16666666666666666, 4, {1,39,17,90}}   //   r[ABIJ] += 1/6 W[Jaiv] t[AavI] tb[Bi]
{"ABIJ,Javi,BavI,Ai", 0.16666666666666666, 4, {1,40,17,90}}   //   r[ABIJ] += 1/6 W[Javi] t[BavI] tb[Ai]
{"ABIJ,Javi,BAvI,ai", -0.25, 4, {1,40,17,90}}   //   r[ABIJ] += -1/4 W[Javi] t[BAvI] tb[ai]
{"ABIJ,Iavi,ABvi,aJ", 0.16666666666666666, 4, {1,40,17,90}}   //   r[ABIJ] += 1/6 W[Iavi] t[ABvi] tb[aJ]
{"ABIJ,Iaiv,aBvJ,Ai", -0.25, 4, {1,39,17,90}}   //   r[ABIJ] += -1/4 W[Iaiv] t[aBvJ] tb[Ai]
{"ABIJ,Iaiv,BavJ,Ai", 0.16666666666666666, 4, {1,39,17,90}}   //   r[ABIJ] += 1/6 W[Iaiv] t[BavJ] tb[Ai]
{"ABIJ,Iavi,AavJ,Bi", 0.16666666666666666, 4, {1,40,17,90}}   //   r[ABIJ] += 1/6 W[Iavi] t[AavJ] tb[Bi]
{"ABIJ,Iavi,ABvJ,ai", -0.25, 4, {1,40,17,90}}   //   r[ABIJ] += -1/4 W[Iavi] t[ABvJ] tb[ai]
{"ABIJ,Aabv,BavI,bJ", -0.08333333333333333, 4, {1,35,17,90}}   //   r[ABIJ] += -1/12 W[Aabv] t[BavI] tb[bJ]
{"ABIJ,Iavi,BAvi,aJ", 0.08333333333333333, 4, {1,40,17,90}}   //   r[ABIJ] += 1/12 W[Iavi] t[BAvi] tb[aJ]
{"ABIJ,Babv,AavJ,bI", -0.08333333333333333, 4, {1,35,17,90}}   //   r[ABIJ] += -1/12 W[Babv] t[AavJ] tb[bI]
{"ABIJ,Iaiv,AavJ,Bi", 0.08333333333333333, 4, {1,39,17,90}}   //   r[ABIJ] += 1/12 W[Iaiv] t[AavJ] tb[Bi]
{"ABIJ,Iavi,BavJ,Ai", 0.08333333333333333, 4, {1,40,17,90}}   //   r[ABIJ] += 1/12 W[Iavi] t[BavJ] tb[Ai]
{"ABIJ,Javi,ABvi,aI", 0.08333333333333333, 4, {1,40,17,90}}   //   r[ABIJ] += 1/12 W[Javi] t[ABvi] tb[aI]
{"ABIJ,Jaiv,BavI,Ai", 0.08333333333333333, 4, {1,39,17,90}}   //   r[ABIJ] += 1/12 W[Jaiv] t[BavI] tb[Ai]
{"ABIJ,Javi,AavI,Bi", 0.08333333333333333, 4, {1,40,17,90}}   //   r[ABIJ] += 1/12 W[Javi] t[AavI] tb[Bi]
{"ABIJ,abiv,bBvJ,Ai,aI", -0.25, 5, {1,27,17,90,90}}   //   r[ABIJ] += -1/4 W[abiv] t[bBvJ] tb[Ai] tb[aI]
{"ABIJ,abiv,BbvJ,Ai,aI", 0.16666666666666666, 5, {1,27,17,90,90}}   //   r[ABIJ] += 1/6 W[abiv] t[BbvJ] tb[Ai] tb[aI]
{"ABIJ,abiv,bAvI,Bi,aJ", -0.25, 5, {1,27,17,90,90}}   //   r[ABIJ] += -1/4 W[abiv] t[bAvI] tb[Bi] tb[aJ]
{"ABIJ,abiv,AbvI,Bi,aJ", 0.16666666666666666, 5, {1,27,17,90,90}}   //   r[ABIJ] += 1/6 W[abiv] t[AbvI] tb[Bi] tb[aJ]
{"ABIJ,abiv,BbvI,Ai,aJ", 0.08333333333333333, 5, {1,27,17,90,90}}   //   r[ABIJ] += 1/12 W[abiv] t[BbvI] tb[Ai] tb[aJ]
{"ABIJ,abiv,AbvJ,Bi,aI", 0.08333333333333333, 5, {1,27,17,90,90}}   //   r[ABIJ] += 1/12 W[abiv] t[AbvJ] tb[Bi] tb[aI]
{"ABIJ,ABab,abIJ", 1.0, 3, {1,42,18}}   //   r[ABIJ] += 1 W[ABab] t[abIJ]
{"ABIJ,AJai,BaiI", -1.0, 3, {1,43,18}}   //   r[ABIJ] += -1 W[AJai] t[BaiI]
{"ABIJ,BJai,AaIi", -1.0, 3, {1,43,18}}   //   r[ABIJ] += -1 W[BJai] t[AaIi]
{"ABIJ,BaJi,AaiI", -1.0, 3, {1,28,18}}   //   r[ABIJ] += -1 W[BaJi] t[AaiI]
{"ABIJ,BaJi,AaIi", 2.0, 3, {1,28,18}}   //   r[ABIJ] += 2 W[BaJi] t[AaIi]
{"ABIJ,AIai,BaJi", -1.0, 3, {1,43,18}}   //   r[ABIJ] += -1 W[AIai] t[BaJi]
{"ABIJ,BIai,AaiJ", -1.0, 3, {1,43,18}}   //   r[ABIJ] += -1 W[BIai] t[AaiJ]
{"ABIJ,AaIi,BaiJ", -1.0, 3, {1,28,18}}   //   r[ABIJ] += -1 W[AaIi] t[BaiJ]
{"ABIJ,AaIi,BaJi", 2.0, 3, {1,28,18}}   //   r[ABIJ] += 2 W[AaIi] t[BaJi]
{"ABIJ,IJij,ABij", 1.0, 3, {1,44,18}}   //   r[ABIJ] += 1 W[IJij] t[ABij]
{"ABIJ,abij,Aaji,BbJI", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2 W[abij] t[Aaji] t[BbJI]
{"ABIJ,abij,AaIJ,Bbij", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2 W[abij] t[AaIJ] t[Bbij]
{"ABIJ,abij,Aaij,BbJI", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[Aaij] t[BbJI]
{"ABIJ,abij,AaIJ,Bbji", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[AaIJ] t[Bbji]
{"ABIJ,abij,ABij,abIJ", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[ABij] t[abIJ]
{"ABIJ,abij,ABIi,abJj", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2 W[abij] t[ABIi] t[abJj]
{"ABIJ,abij,AajJ,BbiI", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[AajJ] t[BbiI]
{"ABIJ,abij,AaIj,BbiJ", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[AaIj] t[BbiJ]
{"ABIJ,abij,ABIi,abjJ", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[ABIi] t[abjJ]
{"ABIJ,abij,AaiI,BbjJ", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[AaiI] t[BbjJ]
{"ABIJ,abij,AaIi,BbjJ", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2 W[abij] t[AaIi] t[BbjJ]
{"ABIJ,abij,AajI,BbJi", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[AajI] t[BbJi]
{"ABIJ,abij,AaIj,BbJi", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2 W[abij] t[AaIj] t[BbJi]
{"ABIJ,abij,AaiI,BbJj", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2 W[abij] t[AaiI] t[BbJj]
{"ABIJ,abij,AaIi,BbJj", 4.0, 4, {1,28,18,18}}   //   r[ABIJ] += 4 W[abij] t[AaIi] t[BbJj]
{"ABIJ,abij,ABiJ,abjI", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1 W[abij] t[ABiJ] t[abjI]
{"ABIJ,abij,ABiJ,abIj", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2 W[abij] t[ABiJ] t[abIj]
{"ABIJ,Aabi,BaiJ,bI", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[BaiJ] ta[bI]
{"ABIJ,Aabi,BaJi,bI", 1.0, 4, {1,45,18,89}}   //   r[ABIJ] += 1 W[Aabi] t[BaJi] ta[bI]
{"ABIJ,Aabi,BbJi,aI", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[BbJi] ta[aI]
{"ABIJ,Babi,AbiJ,aI", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[AbiJ] ta[aI]
{"ABIJ,Jaij,ABji,aI", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[ABji] ta[aI]
{"ABIJ,Aabi,BbiI,aJ", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[BbiI] ta[aJ]
{"ABIJ,Babi,AaiI,bJ", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[AaiI] ta[bJ]
{"ABIJ,Babi,AaIi,bJ", 1.0, 4, {1,45,18,89}}   //   r[ABIJ] += 1 W[Babi] t[AaIi] ta[bJ]
{"ABIJ,Babi,AbIi,aJ", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[AbIi] ta[aJ]
{"ABIJ,Aabi,BaJI,bi", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[BaJI] ta[bi]
{"ABIJ,Aabi,abJI,Bi", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[abJI] ta[Bi]
{"ABIJ,Aabi,BbJI,ai", 1.0, 4, {1,45,18,89}}   //   r[ABIJ] += 1 W[Aabi] t[BbJI] ta[ai]
{"ABIJ,Babi,abIJ,Ai", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[abIJ] ta[Ai]
{"ABIJ,Babi,AaIJ,bi", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[AaIJ] ta[bi]
{"ABIJ,Babi,AbIJ,ai", 1.0, 4, {1,45,18,89}}   //   r[ABIJ] += 1 W[Babi] t[AbIJ] ta[ai]
{"ABIJ,Jaij,AajI,Bi", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[AajI] ta[Bi]
{"ABIJ,Jaij,AaIj,Bi", -1.0, 4, {1,46,18,89}}   //   r[ABIJ] += -1 W[Jaij] t[AaIj] ta[Bi]
{"ABIJ,Jaij,ABIj,ai", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[ABIj] ta[ai]
{"ABIJ,Jaij,BaiI,Aj", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[BaiI] ta[Aj]
{"ABIJ,Jaij,AaIi,Bj", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[AaIi] ta[Bj]
{"ABIJ,Jaij,ABIi,aj", -1.0, 4, {1,46,18,89}}   //   r[ABIJ] += -1 W[Jaij] t[ABIi] ta[aj]
{"ABIJ,Iaij,ABij,aJ", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[ABij] ta[aJ]
{"ABIJ,Iaij,BajJ,Ai", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[BajJ] ta[Ai]
{"ABIJ,Iaij,BaJj,Ai", -1.0, 4, {1,46,18,89}}   //   r[ABIJ] += -1 W[Iaij] t[BaJj] ta[Ai]
{"ABIJ,Iaij,ABjJ,ai", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[ABjJ] ta[ai]
{"ABIJ,Iaij,AaiJ,Bj", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[AaiJ] ta[Bj]
{"ABIJ,Iaij,BaJi,Aj", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[BaJi] ta[Aj]
{"ABIJ,Iaij,ABiJ,aj", -1.0, 4, {1,46,18,89}}   //   r[ABIJ] += -1 W[Iaij] t[ABiJ] ta[aj]
{"ABIJ,abij,ABij,aJ,bI", -0.16666666666666666, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1/6 W[abij] t[ABij] ta[aJ] ta[bI]
{"ABIJ,abij,ABij,aI,bJ", 0.16666666666666666, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/6 W[abij] t[ABij] ta[aI] ta[bJ]
{"ABIJ,abij,AajJ,Bi,bI", 0.16666666666666666, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/6 W[abij] t[AajJ] ta[Bi] ta[bI]
{"ABIJ,abij,BajJ,Ai,bI", -0.16666666666666666, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1/6 W[abij] t[BajJ] ta[Ai] ta[bI]
{"ABIJ,abij,BaiJ,Aj,bI", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[BaiJ] ta[Aj] ta[bI]
{"ABIJ,abij,BaJj,Ai,bI", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[BaJj] ta[Ai] ta[bI]
{"ABIJ,abij,BaJi,Aj,bI", -1.0, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1 W[abij] t[BaJi] ta[Aj] ta[bI]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1/2 W[abij] t[ABiJ] ta[aI] ta[bj]
{"ABIJ,abij,ABiJ,aj,bI", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[ABiJ] ta[aj] ta[bI]
{"ABIJ,abij,AajI,Bi,bJ", -0.16666666666666666, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1/6 W[abij] t[AajI] ta[Bi] ta[bJ]
{"ABIJ,abij,BajI,Ai,bJ", 0.16666666666666666, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/6 W[abij] t[BajI] ta[Ai] ta[bJ]
{"ABIJ,abij,AaiI,Bj,bJ", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[AaiI] ta[Bj] ta[bJ]
{"ABIJ,abij,AaIj,Bi,bJ", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[AaIj] ta[Bi] ta[bJ]
{"ABIJ,abij,AaIi,Bj,bJ", -1.0, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1 W[abij] t[AaIi] ta[Bj] ta[bJ]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1/2 W[abij] t[ABIi] ta[aJ] ta[bj]
{"ABIJ,abij,ABIi,aj,bJ", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[ABIi] ta[aj] ta[bJ]
{"ABIJ,abij,abIJ,Aj,Bi", -0.16666666666666666, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1/6 W[abij] t[abIJ] ta[Aj] ta[Bi]
{"ABIJ,abij,abIJ,Ai,Bj", 0.16666666666666666, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/6 W[abij] t[abIJ] ta[Ai] ta[Bj]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1/2 W[abij] t[BaJI] ta[Ai] ta[bj]
{"ABIJ,abij,BaJI,Aj,bi", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[BaJI] ta[Aj] ta[bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1/2 W[abij] t[AaIJ] ta[Bi] ta[bj]
{"ABIJ,abij,AaIJ,Bj,bi", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[AaIJ] ta[Bj] ta[bi]
{"ABIJ,abij,ABij,bJ,aI", 0.3333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/3 W[abij] t[ABij] ta[bJ] tb[aI]
{"ABIJ,abij,AajJ,Bi,bI", 0.3333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/3 W[abij] t[AajJ] ta[Bi] tb[bI]
{"ABIJ,abij,ABiJ,bj,aI", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -1/2 W[abij] t[ABiJ] ta[bj] tb[aI]
{"ABIJ,abij,ABij,aI,bJ", 0.3333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/3 W[abij] t[ABij] ta[aI] tb[bJ]
{"ABIJ,abij,AajJ,bI,Bi", 0.3333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/3 W[abij] t[AajJ] ta[bI] tb[Bi]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -1/2 W[abij] t[ABiJ] ta[aI] tb[bj]
{"ABIJ,abij,BajI,Ai,bJ", 0.3333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/3 W[abij] t[BajI] ta[Ai] tb[bJ]
{"ABIJ,abij,ABIi,bj,aJ", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -1/2 W[abij] t[ABIi] ta[bj] tb[aJ]
{"ABIJ,abij,BajI,bJ,Ai", 0.3333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/3 W[abij] t[BajI] ta[bJ] tb[Ai]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -1/2 W[abij] t[ABIi] ta[aJ] tb[bj]
{"ABIJ,abij,abIJ,Bj,Ai", 0.3333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/3 W[abij] t[abIJ] ta[Bj] tb[Ai]
{"ABIJ,abij,BaJI,bj,Ai", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -1/2 W[abij] t[BaJI] ta[bj] tb[Ai]
{"ABIJ,abij,abIJ,Ai,Bj", 0.3333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/3 W[abij] t[abIJ] ta[Ai] tb[Bj]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -1/2 W[abij] t[BaJI] ta[Ai] tb[bj]
{"ABIJ,abij,AaIJ,bj,Bi", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -1/2 W[abij] t[AaIJ] ta[bj] tb[Bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -1/2 W[abij] t[AaIJ] ta[Bi] tb[bj]
{"ABIJ,abij,ABij,bI,aJ", 0.16666666666666666, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/6 W[abij] t[ABij] ta[bI] tb[aJ]
{"ABIJ,abij,AajI,Bi,bJ", 0.16666666666666666, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/6 W[abij] t[AajI] ta[Bi] tb[bJ]
{"ABIJ,abij,ABij,aJ,bI", 0.16666666666666666, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/6 W[abij] t[ABij] ta[aJ] tb[bI]
{"ABIJ,abij,AajI,bJ,Bi", 0.16666666666666666, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/6 W[abij] t[AajI] ta[bJ] tb[Bi]
{"ABIJ,abij,BajJ,Ai,bI", 0.16666666666666666, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/6 W[abij] t[BajJ] ta[Ai] tb[bI]
{"ABIJ,abij,BajJ,bI,Ai", 0.16666666666666666, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/6 W[abij] t[BajJ] ta[bI] tb[Ai]
{"ABIJ,abij,abIJ,Bi,Aj", 0.16666666666666666, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/6 W[abij] t[abIJ] ta[Bi] tb[Aj]
{"ABIJ,abij,abIJ,Aj,Bi", 0.16666666666666666, 5, {1,28,18,89,90}}   //   r[ABIJ] += 1/6 W[abij] t[abIJ] ta[Aj] tb[Bi]
{"ABIJ,Aabi,BaiJ,bI", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Aabi] t[BaiJ] tb[bI]
{"ABIJ,Aabi,BaJi,bI", 1.0, 4, {1,45,18,90}}   //   r[ABIJ] += 1 W[Aabi] t[BaJi] tb[bI]
{"ABIJ,Aabi,BbJi,aI", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Aabi] t[BbJi] tb[aI]
{"ABIJ,Babi,AbiJ,aI", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Babi] t[AbiJ] tb[aI]
{"ABIJ,Jaij,ABji,aI", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Jaij] t[ABji] tb[aI]
{"ABIJ,Aabi,BbiI,aJ", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Aabi] t[BbiI] tb[aJ]
{"ABIJ,Babi,AaiI,bJ", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Babi] t[AaiI] tb[bJ]
{"ABIJ,Babi,AaIi,bJ", 1.0, 4, {1,45,18,90}}   //   r[ABIJ] += 1 W[Babi] t[AaIi] tb[bJ]
{"ABIJ,Babi,AbIi,aJ", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Babi] t[AbIi] tb[aJ]
{"ABIJ,Aabi,BaJI,bi", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Aabi] t[BaJI] tb[bi]
{"ABIJ,Aabi,abJI,Bi", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Aabi] t[abJI] tb[Bi]
{"ABIJ,Aabi,BbJI,ai", 1.0, 4, {1,45,18,90}}   //   r[ABIJ] += 1 W[Aabi] t[BbJI] tb[ai]
{"ABIJ,Babi,abIJ,Ai", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Babi] t[abIJ] tb[Ai]
{"ABIJ,Babi,AaIJ,bi", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -1/2 W[Babi] t[AaIJ] tb[bi]
{"ABIJ,Babi,AbIJ,ai", 1.0, 4, {1,45,18,90}}   //   r[ABIJ] += 1 W[Babi] t[AbIJ] tb[ai]
{"ABIJ,Jaij,AajI,Bi", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Jaij] t[AajI] tb[Bi]
{"ABIJ,Jaij,AaIj,Bi", -1.0, 4, {1,46,18,90}}   //   r[ABIJ] += -1 W[Jaij] t[AaIj] tb[Bi]
{"ABIJ,Jaij,ABIj,ai", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Jaij] t[ABIj] tb[ai]
{"ABIJ,Jaij,BaiI,Aj", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Jaij] t[BaiI] tb[Aj]
{"ABIJ,Jaij,AaIi,Bj", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Jaij] t[AaIi] tb[Bj]
{"ABIJ,Jaij,ABIi,aj", -1.0, 4, {1,46,18,90}}   //   r[ABIJ] += -1 W[Jaij] t[ABIi] tb[aj]
{"ABIJ,Iaij,ABij,aJ", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Iaij] t[ABij] tb[aJ]
{"ABIJ,Iaij,BajJ,Ai", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Iaij] t[BajJ] tb[Ai]
{"ABIJ,Iaij,BaJj,Ai", -1.0, 4, {1,46,18,90}}   //   r[ABIJ] += -1 W[Iaij] t[BaJj] tb[Ai]
{"ABIJ,Iaij,ABjJ,ai", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Iaij] t[ABjJ] tb[ai]
{"ABIJ,Iaij,AaiJ,Bj", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Iaij] t[AaiJ] tb[Bj]
{"ABIJ,Iaij,BaJi,Aj", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 1/2 W[Iaij] t[BaJi] tb[Aj]
{"ABIJ,Iaij,ABiJ,aj", -1.0, 4, {1,46,18,90}}   //   r[ABIJ] += -1 W[Iaij] t[ABiJ] tb[aj]
{"ABIJ,abij,ABij,aJ,bI", -0.16666666666666666, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1/6 W[abij] t[ABij] tb[aJ] tb[bI]
{"ABIJ,abij,ABij,aI,bJ", 0.16666666666666666, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/6 W[abij] t[ABij] tb[aI] tb[bJ]
{"ABIJ,abij,AajJ,Bi,bI", 0.16666666666666666, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/6 W[abij] t[AajJ] tb[Bi] tb[bI]
{"ABIJ,abij,BajJ,Ai,bI", -0.16666666666666666, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1/6 W[abij] t[BajJ] tb[Ai] tb[bI]
{"ABIJ,abij,BaiJ,Aj,bI", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/2 W[abij] t[BaiJ] tb[Aj] tb[bI]
{"ABIJ,abij,BaJj,Ai,bI", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/2 W[abij] t[BaJj] tb[Ai] tb[bI]
{"ABIJ,abij,BaJi,Aj,bI", -1.0, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1 W[abij] t[BaJi] tb[Aj] tb[bI]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1/2 W[abij] t[ABiJ] tb[aI] tb[bj]
{"ABIJ,abij,ABiJ,aj,bI", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/2 W[abij] t[ABiJ] tb[aj] tb[bI]
{"ABIJ,abij,AajI,Bi,bJ", -0.16666666666666666, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1/6 W[abij] t[AajI] tb[Bi] tb[bJ]
{"ABIJ,abij,BajI,Ai,bJ", 0.16666666666666666, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/6 W[abij] t[BajI] tb[Ai] tb[bJ]
{"ABIJ,abij,AaiI,Bj,bJ", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/2 W[abij] t[AaiI] tb[Bj] tb[bJ]
{"ABIJ,abij,AaIj,Bi,bJ", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/2 W[abij] t[AaIj] tb[Bi] tb[bJ]
{"ABIJ,abij,AaIi,Bj,bJ", -1.0, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1 W[abij] t[AaIi] tb[Bj] tb[bJ]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1/2 W[abij] t[ABIi] tb[aJ] tb[bj]
{"ABIJ,abij,ABIi,aj,bJ", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/2 W[abij] t[ABIi] tb[aj] tb[bJ]
{"ABIJ,abij,abIJ,Aj,Bi", -0.16666666666666666, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1/6 W[abij] t[abIJ] tb[Aj] tb[Bi]
{"ABIJ,abij,abIJ,Ai,Bj", 0.16666666666666666, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/6 W[abij] t[abIJ] tb[Ai] tb[Bj]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1/2 W[abij] t[BaJI] tb[Ai] tb[bj]
{"ABIJ,abij,BaJI,Aj,bi", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/2 W[abij] t[BaJI] tb[Aj] tb[bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1/2 W[abij] t[AaIJ] tb[Bi] tb[bj]
{"ABIJ,abij,AaIJ,Bj,bi", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 1/2 W[abij] t[AaIJ] tb[Bj] tb[bi]
{"ABIJ,ABaJ,aI", 0.5, 3, {1,45,89}}   //   r[ABIJ] += 1/2 W[ABaJ] ta[aI]
{"ABIJ,ABIa,aJ", 0.5, 3, {1,47,89}}   //   r[ABIJ] += 1/2 W[ABIa] ta[aJ]
{"ABIJ,BIJi,Ai", -0.5, 3, {1,48,89}}   //   r[ABIJ] += -1/2 W[BIJi] ta[Ai]
{"ABIJ,AJIi,Bi", -0.5, 3, {1,48,89}}   //   r[ABIJ] += -1/2 W[AJIi] ta[Bi]
{"ABIJ,ABab,aJ,bI", -0.16666666666666666, 4, {1,42,89,89}}   //   r[ABIJ] += -1/6 W[ABab] ta[aJ] ta[bI]
{"ABIJ,ABab,aI,bJ", 0.16666666666666666, 4, {1,42,89,89}}   //   r[ABIJ] += 1/6 W[ABab] ta[aI] ta[bJ]
{"ABIJ,AJai,Bi,aI", -0.16666666666666666, 4, {1,43,89,89}}   //   r[ABIJ] += -1/6 W[AJai] ta[Bi] ta[aI]
{"ABIJ,BJai,Ai,aI", 0.16666666666666666, 4, {1,43,89,89}}   //   r[ABIJ] += 1/6 W[BJai] ta[Ai] ta[aI]
{"ABIJ,BaJi,Ai,aI", -0.5, 4, {1,28,89,89}}   //   r[ABIJ] += -1/2 W[BaJi] ta[Ai] ta[aI]
{"ABIJ,AIai,Bi,aJ", 0.16666666666666666, 4, {1,43,89,89}}   //   r[ABIJ] += 1/6 W[AIai] ta[Bi] ta[aJ]
{"ABIJ,BIai,Ai,aJ", -0.16666666666666666, 4, {1,43,89,89}}   //   r[ABIJ] += -1/6 W[BIai] ta[Ai] ta[aJ]
{"ABIJ,AaIi,Bi,aJ", -0.5, 4, {1,28,89,89}}   //   r[ABIJ] += -1/2 W[AaIi] ta[Bi] ta[aJ]
{"ABIJ,IJij,Aj,Bi", -0.16666666666666666, 4, {1,44,89,89}}   //   r[ABIJ] += -1/6 W[IJij] ta[Aj] ta[Bi]
{"ABIJ,IJij,Ai,Bj", 0.16666666666666666, 4, {1,44,89,89}}   //   r[ABIJ] += 1/6 W[IJij] ta[Ai] ta[Bj]
{"ABIJ,Aabi,Bi,aJ,bI", -0.16666666666666666, 5, {1,45,89,89,89}}   //   r[ABIJ] += -1/6 W[Aabi] ta[Bi] ta[aJ] ta[bI]
{"ABIJ,Aabi,Bi,aI,bJ", 0.16666666666666666, 5, {1,45,89,89,89}}   //   r[ABIJ] += 1/6 W[Aabi] ta[Bi] ta[aI] ta[bJ]
{"ABIJ,Babi,Ai,aJ,bI", 0.16666666666666666, 5, {1,45,89,89,89}}   //   r[ABIJ] += 1/6 W[Babi] ta[Ai] ta[aJ] ta[bI]
{"ABIJ,Babi,Ai,aI,bJ", -0.16666666666666666, 5, {1,45,89,89,89}}   //   r[ABIJ] += -1/6 W[Babi] ta[Ai] ta[aI] ta[bJ]
{"ABIJ,Jaij,Aj,Bi,aI", 0.16666666666666666, 5, {1,46,89,89,89}}   //   r[ABIJ] += 1/6 W[Jaij] ta[Aj] ta[Bi] ta[aI]
{"ABIJ,Jaij,Ai,Bj,aI", -0.16666666666666666, 5, {1,46,89,89,89}}   //   r[ABIJ] += -1/6 W[Jaij] ta[Ai] ta[Bj] ta[aI]
{"ABIJ,Iaij,Aj,Bi,aJ", -0.16666666666666666, 5, {1,46,89,89,89}}   //   r[ABIJ] += -1/6 W[Iaij] ta[Aj] ta[Bi] ta[aJ]
{"ABIJ,Iaij,Ai,Bj,aJ", 0.16666666666666666, 5, {1,46,89,89,89}}   //   r[ABIJ] += 1/6 W[Iaij] ta[Ai] ta[Bj] ta[aJ]
{"ABIJ,abij,Ai,Bj,aI,bJ", 0.16666666666666666, 6, {1,28,89,89,89,89}}   //   r[ABIJ] += 1/6 W[abij] ta[Ai] ta[Bj] ta[aI] ta[bJ]
{"ABIJ,abij,Ai,Bj,aJ,bI", -0.16666666666666666, 6, {1,28,89,89,89,89}}   //   r[ABIJ] += -1/6 W[abij] ta[Ai] ta[Bj] ta[aJ] ta[bI]
{"ABIJ,Aabi,Bi,aJ,bI", -0.3333333333333333, 5, {1,45,89,89,90}}   //   r[ABIJ] += -1/3 W[Aabi] ta[Bi] ta[aJ] tb[bI]
{"ABIJ,Babi,Ai,aI,bJ", -0.3333333333333333, 5, {1,45,89,89,90}}   //   r[ABIJ] += -1/3 W[Babi] ta[Ai] ta[aI] tb[bJ]
{"ABIJ,Jaij,Aj,aI,Bi", 0.3333333333333333, 5, {1,46,89,89,90}}   //   r[ABIJ] += 1/3 W[Jaij] ta[Aj] ta[aI] tb[Bi]
{"ABIJ,Iaij,Bj,aJ,Ai", 0.3333333333333333, 5, {1,46,89,89,90}}   //   r[ABIJ] += 1/3 W[Iaij] ta[Bj] ta[aJ] tb[Ai]
{"ABIJ,Aabi,Bi,aI,bJ", -0.16666666666666666, 5, {1,45,89,89,90}}   //   r[ABIJ] += -1/6 W[Aabi] ta[Bi] ta[aI] tb[bJ]
{"ABIJ,Babi,Ai,aJ,bI", -0.16666666666666666, 5, {1,45,89,89,90}}   //   r[ABIJ] += -1/6 W[Babi] ta[Ai] ta[aJ] tb[bI]
{"ABIJ,Iaij,Aj,aJ,Bi", 0.16666666666666666, 5, {1,46,89,89,90}}   //   r[ABIJ] += 1/6 W[Iaij] ta[Aj] ta[aJ] tb[Bi]
{"ABIJ,Jaij,Bj,aI,Ai", 0.16666666666666666, 5, {1,46,89,89,90}}   //   r[ABIJ] += 1/6 W[Jaij] ta[Bj] ta[aI] tb[Ai]
{"ABIJ,abij,Bi,aJ,Aj,bI", 0.3333333333333333, 6, {1,28,89,89,90,90}}   //   r[ABIJ] += 1/3 W[abij] ta[Bi] ta[aJ] tb[Aj] tb[bI]
{"ABIJ,abij,Ai,aI,Bj,bJ", 0.3333333333333333, 6, {1,28,89,89,90,90}}   //   r[ABIJ] += 1/3 W[abij] ta[Ai] ta[aI] tb[Bj] tb[bJ]
{"ABIJ,abij,Bi,aI,Aj,bJ", 0.16666666666666666, 6, {1,28,89,89,90,90}}   //   r[ABIJ] += 1/6 W[abij] ta[Bi] ta[aI] tb[Aj] tb[bJ]
{"ABIJ,abij,Ai,aJ,Bj,bI", 0.16666666666666666, 6, {1,28,89,89,90,90}}   //   r[ABIJ] += 1/6 W[abij] ta[Ai] ta[aJ] tb[Bj] tb[bI]
{"ABIJ,ABab,bJ,aI", 0.3333333333333333, 4, {1,42,89,90}}   //   r[ABIJ] += 1/3 W[ABab] ta[bJ] tb[aI]
{"ABIJ,AJai,Bi,aI", -0.3333333333333333, 4, {1,43,89,90}}   //   r[ABIJ] += -1/3 W[AJai] ta[Bi] tb[aI]
{"ABIJ,ABab,aI,bJ", 0.3333333333333333, 4, {1,42,89,90}}   //   r[ABIJ] += 1/3 W[ABab] ta[aI] tb[bJ]
{"ABIJ,AJai,aI,Bi", -0.3333333333333333, 4, {1,43,89,90}}   //   r[ABIJ] += -1/3 W[AJai] ta[aI] tb[Bi]
{"ABIJ,BIai,Ai,aJ", -0.3333333333333333, 4, {1,43,89,90}}   //   r[ABIJ] += -1/3 W[BIai] ta[Ai] tb[aJ]
{"ABIJ,BIai,aJ,Ai", -0.3333333333333333, 4, {1,43,89,90}}   //   r[ABIJ] += -1/3 W[BIai] ta[aJ] tb[Ai]
{"ABIJ,IJij,Bj,Ai", 0.3333333333333333, 4, {1,44,89,90}}   //   r[ABIJ] += 1/3 W[IJij] ta[Bj] tb[Ai]
{"ABIJ,IJij,Ai,Bj", 0.3333333333333333, 4, {1,44,89,90}}   //   r[ABIJ] += 1/3 W[IJij] ta[Ai] tb[Bj]
{"ABIJ,ABab,bI,aJ", 0.16666666666666666, 4, {1,42,89,90}}   //   r[ABIJ] += 1/6 W[ABab] ta[bI] tb[aJ]
{"ABIJ,AIai,Bi,aJ", -0.16666666666666666, 4, {1,43,89,90}}   //   r[ABIJ] += -1/6 W[AIai] ta[Bi] tb[aJ]
{"ABIJ,ABab,aJ,bI", 0.16666666666666666, 4, {1,42,89,90}}   //   r[ABIJ] += 1/6 W[ABab] ta[aJ] tb[bI]
{"ABIJ,AIai,aJ,Bi", -0.16666666666666666, 4, {1,43,89,90}}   //   r[ABIJ] += -1/6 W[AIai] ta[aJ] tb[Bi]
{"ABIJ,BJai,Ai,aI", -0.16666666666666666, 4, {1,43,89,90}}   //   r[ABIJ] += -1/6 W[BJai] ta[Ai] tb[aI]
{"ABIJ,BJai,aI,Ai", -0.16666666666666666, 4, {1,43,89,90}}   //   r[ABIJ] += -1/6 W[BJai] ta[aI] tb[Ai]
{"ABIJ,IJij,Bi,Aj", 0.16666666666666666, 4, {1,44,89,90}}   //   r[ABIJ] += 1/6 W[IJij] ta[Bi] tb[Aj]
{"ABIJ,IJij,Aj,Bi", 0.16666666666666666, 4, {1,44,89,90}}   //   r[ABIJ] += 1/6 W[IJij] ta[Aj] tb[Bi]
{"ABIJ,Babi,bJ,Ai,aI", -0.3333333333333333, 5, {1,45,89,90,90}}   //   r[ABIJ] += -1/3 W[Babi] ta[bJ] tb[Ai] tb[aI]
{"ABIJ,Jaij,Bi,Aj,aI", 0.3333333333333333, 5, {1,46,89,90,90}}   //   r[ABIJ] += 1/3 W[Jaij] ta[Bi] tb[Aj] tb[aI]
{"ABIJ,Aabi,bI,Bi,aJ", -0.3333333333333333, 5, {1,45,89,90,90}}   //   r[ABIJ] += -1/3 W[Aabi] ta[bI] tb[Bi] tb[aJ]
{"ABIJ,Iaij,Ai,Bj,aJ", 0.3333333333333333, 5, {1,46,89,90,90}}   //   r[ABIJ] += 1/3 W[Iaij] ta[Ai] tb[Bj] tb[aJ]
{"ABIJ,Babi,bI,Ai,aJ", -0.16666666666666666, 5, {1,45,89,90,90}}   //   r[ABIJ] += -1/6 W[Babi] ta[bI] tb[Ai] tb[aJ]
{"ABIJ,Iaij,Bi,Aj,aJ", 0.16666666666666666, 5, {1,46,89,90,90}}   //   r[ABIJ] += 1/6 W[Iaij] ta[Bi] tb[Aj] tb[aJ]
{"ABIJ,Aabi,bJ,Bi,aI", -0.16666666666666666, 5, {1,45,89,90,90}}   //   r[ABIJ] += -1/6 W[Aabi] ta[bJ] tb[Bi] tb[aI]
{"ABIJ,Jaij,Ai,Bj,aI", 0.16666666666666666, 5, {1,46,89,90,90}}   //   r[ABIJ] += 1/6 W[Jaij] ta[Ai] tb[Bj] tb[aI]
{"ABIJ,ABaJ,aI", 0.5, 3, {1,45,90}}   //   r[ABIJ] += 1/2 W[ABaJ] tb[aI]
{"ABIJ,ABIa,aJ", 0.5, 3, {1,47,90}}   //   r[ABIJ] += 1/2 W[ABIa] tb[aJ]
{"ABIJ,BIJi,Ai", -0.5, 3, {1,48,90}}   //   r[ABIJ] += -1/2 W[BIJi] tb[Ai]
{"ABIJ,AJIi,Bi", -0.5, 3, {1,48,90}}   //   r[ABIJ] += -1/2 W[AJIi] tb[Bi]
{"ABIJ,ABab,aJ,bI", -0.16666666666666666, 4, {1,42,90,90}}   //   r[ABIJ] += -1/6 W[ABab] tb[aJ] tb[bI]
{"ABIJ,ABab,aI,bJ", 0.16666666666666666, 4, {1,42,90,90}}   //   r[ABIJ] += 1/6 W[ABab] tb[aI] tb[bJ]
{"ABIJ,AJai,Bi,aI", -0.16666666666666666, 4, {1,43,90,90}}   //   r[ABIJ] += -1/6 W[AJai] tb[Bi] tb[aI]
{"ABIJ,BJai,Ai,aI", 0.16666666666666666, 4, {1,43,90,90}}   //   r[ABIJ] += 1/6 W[BJai] tb[Ai] tb[aI]
{"ABIJ,BaJi,Ai,aI", -0.5, 4, {1,28,90,90}}   //   r[ABIJ] += -1/2 W[BaJi] tb[Ai] tb[aI]
{"ABIJ,AIai,Bi,aJ", 0.16666666666666666, 4, {1,43,90,90}}   //   r[ABIJ] += 1/6 W[AIai] tb[Bi] tb[aJ]
{"ABIJ,BIai,Ai,aJ", -0.16666666666666666, 4, {1,43,90,90}}   //   r[ABIJ] += -1/6 W[BIai] tb[Ai] tb[aJ]
{"ABIJ,AaIi,Bi,aJ", -0.5, 4, {1,28,90,90}}   //   r[ABIJ] += -1/2 W[AaIi] tb[Bi] tb[aJ]
{"ABIJ,IJij,Aj,Bi", -0.16666666666666666, 4, {1,44,90,90}}   //   r[ABIJ] += -1/6 W[IJij] tb[Aj] tb[Bi]
{"ABIJ,IJij,Ai,Bj", 0.16666666666666666, 4, {1,44,90,90}}   //   r[ABIJ] += 1/6 W[IJij] tb[Ai] tb[Bj]
{"ABIJ,Aabi,Bi,aJ,bI", -0.16666666666666666, 5, {1,45,90,90,90}}   //   r[ABIJ] += -1/6 W[Aabi] tb[Bi] tb[aJ] tb[bI]
{"ABIJ,Aabi,Bi,aI,bJ", 0.16666666666666666, 5, {1,45,90,90,90}}   //   r[ABIJ] += 1/6 W[Aabi] tb[Bi] tb[aI] tb[bJ]
{"ABIJ,Babi,Ai,aJ,bI", 0.16666666666666666, 5, {1,45,90,90,90}}   //   r[ABIJ] += 1/6 W[Babi] tb[Ai] tb[aJ] tb[bI]
{"ABIJ,Babi,Ai,aI,bJ", -0.16666666666666666, 5, {1,45,90,90,90}}   //   r[ABIJ] += -1/6 W[Babi] tb[Ai] tb[aI] tb[bJ]
{"ABIJ,Jaij,Aj,Bi,aI", 0.16666666666666666, 5, {1,46,90,90,90}}   //   r[ABIJ] += 1/6 W[Jaij] tb[Aj] tb[Bi] tb[aI]
{"ABIJ,Jaij,Ai,Bj,aI", -0.16666666666666666, 5, {1,46,90,90,90}}   //   r[ABIJ] += -1/6 W[Jaij] tb[Ai] tb[Bj] tb[aI]
{"ABIJ,Iaij,Aj,Bi,aJ", -0.16666666666666666, 5, {1,46,90,90,90}}   //   r[ABIJ] += -1/6 W[Iaij] tb[Aj] tb[Bi] tb[aJ]
{"ABIJ,Iaij,Ai,Bj,aJ", 0.16666666666666666, 5, {1,46,90,90,90}}   //   r[ABIJ] += 1/6 W[Iaij] tb[Ai] tb[Bj] tb[aJ]
{"ABIJ,abij,Ai,Bj,aI,bJ", 0.16666666666666666, 6, {1,28,90,90,90,90}}   //   r[ABIJ] += 1/6 W[abij] tb[Ai] tb[Bj] tb[aI] tb[bJ]
{"ABIJ,abij,Ai,Bj,aJ,bI", -0.16666666666666666, 6, {1,28,90,90,90,90}}   //   r[ABIJ] += -1/6 W[abij] tb[Ai] tb[Bj] tb[aJ] tb[bI]
{"ABIJ,av,Av,BaJI", -0.5, 4, {1,29,22,18}}   //   r[ABIJ] += -1/2 f_A[av] t[Av] t[BaJI]
{"ABIJ,av,Bv,AaIJ", -0.5, 4, {1,29,22,18}}   //   r[ABIJ] += -1/2 f_A[av] t[Bv] t[AaIJ]
{"ABIJ,Jv,BAvI", -0.25, 3, {1,49,17}}   //   r[ABIJ] += -1/4 f_A[Jv] t[BAvI]
{"ABIJ,Iv,ABvJ", -0.25, 3, {1,49,17}}   //   r[ABIJ] += -1/4 f_A[Iv] t[ABvJ]
{"ABIJ,av,ABvJ,aI", -0.25, 4, {1,29,17,89}}   //   r[ABIJ] += -1/4 f_A[av] t[ABvJ] ta[aI]
{"ABIJ,av,BAvI,aJ", -0.25, 4, {1,29,17,89}}   //   r[ABIJ] += -1/4 f_A[av] t[BAvI] ta[aJ]
{"ABIJ,Aa,BaJI", 1.0, 3, {1,50,18}}   //   r[ABIJ] += 1 f[Aa] t[BaJI]
{"ABIJ,Ba,AaIJ", 1.0, 3, {1,50,18}}   //   r[ABIJ] += 1 f[Ba] t[AaIJ]
{"ABIJ,Ji,ABIi", -1.0, 3, {1,51,18}}   //   r[ABIJ] += -1 f[Ji] t[ABIi]
{"ABIJ,Ii,ABiJ", -1.0, 3, {1,51,18}}   //   r[ABIJ] += -1 f[Ii] t[ABiJ]
{"ABIJ,ai,ABiJ,aI", -0.5, 4, {1,30,18,89}}   //   r[ABIJ] += -1/2 f[ai] t[ABiJ] ta[aI]
{"ABIJ,aivw,vw,ABiJ,aI", 0.25, 5, {1,24,21,18,89}}   //   r[ABIJ] += 1/4 W[aivw] I[vw] t[ABiJ] ta[aI]
{"ABIJ,ai,ABIi,aJ", -0.5, 4, {1,30,18,89}}   //   r[ABIJ] += -1/2 f[ai] t[ABIi] ta[aJ]
{"ABIJ,aivw,vw,ABIi,aJ", 0.25, 5, {1,24,21,18,89}}   //   r[ABIJ] += 1/4 W[aivw] I[vw] t[ABIi] ta[aJ]
{"ABIJ,ai,BaJI,Ai", -0.5, 4, {1,30,18,89}}   //   r[ABIJ] += -1/2 f[ai] t[BaJI] ta[Ai]
{"ABIJ,aivw,vw,BaJI,Ai", 0.25, 5, {1,24,21,18,89}}   //   r[ABIJ] += 1/4 W[aivw] I[vw] t[BaJI] ta[Ai]
{"ABIJ,ai,AaIJ,Bi", -0.5, 4, {1,30,18,89}}   //   r[ABIJ] += -1/2 f[ai] t[AaIJ] ta[Bi]
{"ABIJ,aivw,vw,AaIJ,Bi", 0.25, 5, {1,24,21,18,89}}   //   r[ABIJ] += 1/4 W[aivw] I[vw] t[AaIJ] ta[Bi]
{"ABIJ,iv,vJ,ABIi", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -1/2 f_B[iv] t[vJ] t[ABIi]
{"ABIJ,iv,vI,ABiJ", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -1/2 f_B[iv] t[vI] t[ABiJ]
{"ABIJ,Bv,AvIJ", 0.25, 3, {1,52,15}}   //   r[ABIJ] += 1/4 f_B[Bv] t[AvIJ]
{"ABIJ,Av,BvJI", 0.25, 3, {1,52,15}}   //   r[ABIJ] += 1/4 f_B[Av] t[BvJI]
{"ABIJ,iv,AvIJ,Bi", -0.25, 4, {1,31,15,90}}   //   r[ABIJ] += -1/4 f_B[iv] t[AvIJ] tb[Bi]
{"ABIJ,iv,BvJI,Ai", -0.25, 4, {1,31,15,90}}   //   r[ABIJ] += -1/4 f_B[iv] t[BvJI] tb[Ai]
{"ABIJ,ai,ABiJ,aI", -0.5, 4, {1,30,18,90}}   //   r[ABIJ] += -1/2 f[ai] t[ABiJ] tb[aI]
{"ABIJ,aivw,vw,ABiJ,aI", -0.25, 5, {1,24,21,18,90}}   //   r[ABIJ] += -1/4 W[aivw] I[vw] t[ABiJ] tb[aI]
{"ABIJ,ai,ABIi,aJ", -0.5, 4, {1,30,18,90}}   //   r[ABIJ] += -1/2 f[ai] t[ABIi] tb[aJ]
{"ABIJ,aivw,vw,ABIi,aJ", -0.25, 5, {1,24,21,18,90}}   //   r[ABIJ] += -1/4 W[aivw] I[vw] t[ABIi] tb[aJ]
{"ABIJ,ai,BaJI,Ai", -0.5, 4, {1,30,18,90}}   //   r[ABIJ] += -1/2 f[ai] t[BaJI] tb[Ai]
{"ABIJ,aivw,vw,BaJI,Ai", -0.25, 5, {1,24,21,18,90}}   //   r[ABIJ] += -1/4 W[aivw] I[vw] t[BaJI] tb[Ai]
{"ABIJ,ai,AaIJ,Bi", -0.5, 4, {1,30,18,90}}   //   r[ABIJ] += -1/2 f[ai] t[AaIJ] tb[Bi]
{"ABIJ,aivw,vw,AaIJ,Bi", -0.25, 5, {1,24,21,18,90}}   //   r[ABIJ] += -1/4 W[aivw] I[vw] t[AaIJ] tb[Bi]
{"ABVI,ABVI", 2.0, 2, {2,32}}   //   r[ABVI] += 2 W[ABVI]
{"ABVI,ijvw,vwIi,ABVj", 1.3333333333333333, 4, {2,23,14,17}}   //   r[ABVI] += 4/3 W[ijvw] t[vwIi] t[ABVj]
{"ABVI,ijvw,vwIi,BAVj", 0.6666666666666666, 4, {2,23,14,17}}   //   r[ABVI] += 2/3 W[ijvw] t[vwIi] t[BAVj]
{"ABVI,ABVv,vI", 1.3333333333333333, 3, {2,26,13}}   //   r[ABVI] += 4/3 W[ABVv] t[vI]
{"ABVI,ABvV,vI", 0.6666666666666666, 3, {2,26,13}}   //   r[ABVI] += 2/3 W[ABvV] t[vI]
{"ABVI,ijvw,vI,wi,ABVj", 0.6666666666666666, 5, {2,23,13,13,17}}   //   r[ABVI] += 2/3 W[ijvw] t[vI] t[wi] t[ABVj]
{"ABVI,ijvw,vI,wj,ABVi", -0.6666666666666666, 5, {2,23,13,13,17}}   //   r[ABVI] += -2/3 W[ijvw] t[vI] t[wj] t[ABVi]
{"ABVI,ijvw,vI,wi,BAVj", 0.3333333333333333, 5, {2,23,13,13,17}}   //   r[ABVI] += 1/3 W[ijvw] t[vI] t[wi] t[BAVj]
{"ABVI,ijvw,vI,wj,BAVi", -0.3333333333333333, 5, {2,23,13,13,17}}   //   r[ABVI] += -1/3 W[ijvw] t[vI] t[wj] t[BAVi]
{"ABVI,ABav,vI,aV", 1.3333333333333333, 4, {2,35,13,22}}   //   r[ABVI] += 4/3 W[ABav] t[vI] t[aV]
{"ABVI,BVvw,vI,Aw", -1.3333333333333333, 4, {2,53,13,22}}   //   r[ABVI] += -4/3 W[BVvw] t[vI] t[Aw]
{"ABVI,ABva,vI,aV", 0.6666666666666666, 4, {2,36,13,22}}   //   r[ABVI] += 2/3 W[ABva] t[vI] t[aV]
{"ABVI,AVvw,vI,Bw", -0.6666666666666666, 4, {2,53,13,22}}   //   r[ABVI] += -2/3 W[AVvw] t[vI] t[Bw]
{"ABVI,Bavw,vI,Aw,aV", -1.3333333333333333, 5, {2,26,13,22,22}}   //   r[ABVI] += -4/3 W[Bavw] t[vI] t[Aw] t[aV]
{"ABVI,Aavw,vI,Bw,aV", -0.6666666666666666, 5, {2,26,13,22,22}}   //   r[ABVI] += -2/3 W[Aavw] t[vI] t[Bw] t[aV]
{"ABVI,aivw,wI,Av,aV,Bi", 1.3333333333333333, 6, {2,24,13,22,22,90}}   //   r[ABVI] += 4/3 W[aivw] t[wI] t[Av] t[aV] tb[Bi]
{"ABVI,aivw,wI,Bv,aV,Ai", 0.6666666666666666, 6, {2,24,13,22,22,90}}   //   r[ABVI] += 2/3 W[aivw] t[wI] t[Bv] t[aV] tb[Ai]
{"ABVI,aivw,wi,Av,aBVI", -1.0, 5, {2,24,13,22,17}}   //   r[ABVI] += -1 W[aivw] t[wi] t[Av] t[aBVI]
{"ABVI,aivw,wi,Av,BaVI", 0.3333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += 1/3 W[aivw] t[wi] t[Av] t[BaVI]
{"ABVI,aivw,wi,Bv,AaVI", -0.3333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += -1/3 W[aivw] t[wi] t[Bv] t[AaVI]
{"ABVI,aivw,wI,av,ABVi", -0.6666666666666666, 5, {2,24,13,22,17}}   //   r[ABVI] += -2/3 W[aivw] t[wI] t[av] t[ABVi]
{"ABVI,aivw,wI,Av,aBVi", 0.6666666666666666, 5, {2,24,13,22,17}}   //   r[ABVI] += 2/3 W[aivw] t[wI] t[Av] t[aBVi]
{"ABVI,aivw,wi,aV,ABvI", -1.0, 5, {2,24,13,22,17}}   //   r[ABVI] += -1 W[aivw] t[wi] t[aV] t[ABvI]
{"ABVI,aivw,wI,aV,ABvi", 0.6666666666666666, 5, {2,24,13,22,17}}   //   r[ABVI] += 2/3 W[aivw] t[wI] t[aV] t[ABvi]
{"ABVI,aivw,wI,av,BAVi", -0.3333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += -1/3 W[aivw] t[wI] t[av] t[BAVi]
{"ABVI,aivw,wI,Bv,aAVi", 0.3333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += 1/3 W[aivw] t[wI] t[Bv] t[aAVi]
{"ABVI,aivw,wI,aV,BAvi", 0.3333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += 1/3 W[aivw] t[wI] t[aV] t[BAvi]
{"ABVI,aijv,vi,aV,ABjI", -2.0, 5, {2,25,13,22,18}}   //   r[ABVI] += -2 W[aijv] t[vi] t[aV] t[ABjI]
{"ABVI,aijv,vI,aV,ABji", 1.3333333333333333, 5, {2,25,13,22,18}}   //   r[ABVI] += 4/3 W[aijv] t[vI] t[aV] t[ABji]
{"ABVI,aijv,vI,aV,ABij", 0.6666666666666666, 5, {2,25,13,22,18}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[aV] t[ABij]
{"ABVI,Bavi,vI,aV,Ai", -1.3333333333333333, 5, {2,32,13,22,89}}   //   r[ABVI] += -4/3 W[Bavi] t[vI] t[aV] ta[Ai]
{"ABVI,Aavi,vI,aV,Bi", -0.6666666666666666, 5, {2,32,13,22,89}}   //   r[ABVI] += -2/3 W[Aavi] t[vI] t[aV] ta[Bi]
{"ABVI,aijv,vI,aV,Aj,Bi", 1.3333333333333333, 6, {2,25,13,22,89,90}}   //   r[ABVI] += 4/3 W[aijv] t[vI] t[aV] ta[Aj] tb[Bi]
{"ABVI,aijv,vI,aV,Bj,Ai", 0.6666666666666666, 6, {2,25,13,22,89,90}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[aV] ta[Bj] tb[Ai]
{"ABVI,Aiav,vI,aV,Bi", -1.3333333333333333, 5, {2,33,13,22,90}}   //   r[ABVI] += -4/3 W[Aiav] t[vI] t[aV] tb[Bi]
{"ABVI,Vivw,wI,Av,Bi", 1.3333333333333333, 5, {2,54,13,22,90}}   //   r[ABVI] += 4/3 W[Vivw] t[wI] t[Av] tb[Bi]
{"ABVI,Biav,vI,aV,Ai", -0.6666666666666666, 5, {2,33,13,22,90}}   //   r[ABVI] += -2/3 W[Biav] t[vI] t[aV] tb[Ai]
{"ABVI,Vivw,wI,Bv,Ai", 0.6666666666666666, 5, {2,54,13,22,90}}   //   r[ABVI] += 2/3 W[Vivw] t[wI] t[Bv] tb[Ai]
{"ABVI,Bivw,wi,AvVI", 0.6666666666666666, 4, {2,24,13,20}}   //   r[ABVI] += 2/3 W[Bivw] t[wi] t[AvVI]
{"ABVI,Bivw,vi,AwVI", -0.6666666666666666, 4, {2,24,13,20}}   //   r[ABVI] += -2/3 W[Bivw] t[vi] t[AwVI]
{"ABVI,Bivw,wI,AvVi", -0.6666666666666666, 4, {2,24,13,20}}   //   r[ABVI] += -2/3 W[Bivw] t[wI] t[AvVi]
{"ABVI,Bivw,vI,AwVi", 0.6666666666666666, 4, {2,24,13,20}}   //   r[ABVI] += 2/3 W[Bivw] t[vI] t[AwVi]
{"ABVI,Aivw,wi,BvVI", 0.3333333333333333, 4, {2,24,13,20}}   //   r[ABVI] += 1/3 W[Aivw] t[wi] t[BvVI]
{"ABVI,Aivw,vi,BwVI", -0.3333333333333333, 4, {2,24,13,20}}   //   r[ABVI] += -1/3 W[Aivw] t[vi] t[BwVI]
{"ABVI,Aivw,wI,BvVi", -0.3333333333333333, 4, {2,24,13,20}}   //   r[ABVI] += -1/3 W[Aivw] t[wI] t[BvVi]
{"ABVI,Aivw,vI,BwVi", 0.3333333333333333, 4, {2,24,13,20}}   //   r[ABVI] += 1/3 W[Aivw] t[vI] t[BwVi]
{"ABVI,ijvw,vj,AwVI,Bi", 0.6666666666666666, 5, {2,23,13,20,90}}   //   r[ABVI] += 2/3 W[ijvw] t[vj] t[AwVI] tb[Bi]
{"ABVI,ijvw,vi,AwVI,Bj", -0.6666666666666666, 5, {2,23,13,20,90}}   //   r[ABVI] += -2/3 W[ijvw] t[vi] t[AwVI] tb[Bj]
{"ABVI,ijvw,vI,AwVj,Bi", -0.6666666666666666, 5, {2,23,13,20,90}}   //   r[ABVI] += -2/3 W[ijvw] t[vI] t[AwVj] tb[Bi]
{"ABVI,ijvw,vI,AwVi,Bj", 0.6666666666666666, 5, {2,23,13,20,90}}   //   r[ABVI] += 2/3 W[ijvw] t[vI] t[AwVi] tb[Bj]
{"ABVI,ijvw,vj,BwVI,Ai", 0.3333333333333333, 5, {2,23,13,20,90}}   //   r[ABVI] += 1/3 W[ijvw] t[vj] t[BwVI] tb[Ai]
{"ABVI,ijvw,vi,BwVI,Aj", -0.3333333333333333, 5, {2,23,13,20,90}}   //   r[ABVI] += -1/3 W[ijvw] t[vi] t[BwVI] tb[Aj]
{"ABVI,ijvw,vI,BwVj,Ai", -0.3333333333333333, 5, {2,23,13,20,90}}   //   r[ABVI] += -1/3 W[ijvw] t[vI] t[BwVj] tb[Ai]
{"ABVI,ijvw,vI,BwVi,Aj", 0.3333333333333333, 5, {2,23,13,20,90}}   //   r[ABVI] += 1/3 W[ijvw] t[vI] t[BwVi] tb[Aj]
{"ABVI,Bavw,vI,AaVw", 2.6666666666666665, 4, {2,26,13,16}}   //   r[ABVI] += 8/3 W[Bavw] t[vI] t[AaVw]
{"ABVI,Iivw,wi,ABVv", -1.3333333333333333, 4, {2,23,13,16}}   //   r[ABVI] += -4/3 W[Iivw] t[wi] t[ABVv]
{"ABVI,Aavw,vI,BaVw", 1.3333333333333333, 4, {2,26,13,16}}   //   r[ABVI] += 4/3 W[Aavw] t[vI] t[BaVw]
{"ABVI,aivw,wi,ABVv,aI", -1.3333333333333333, 5, {2,24,13,16,89}}   //   r[ABVI] += -4/3 W[aivw] t[wi] t[ABVv] ta[aI]
{"ABVI,aivw,wI,AaVv,Bi", -2.6666666666666665, 5, {2,24,13,16,90}}   //   r[ABVI] += -8/3 W[aivw] t[wI] t[AaVv] tb[Bi]
{"ABVI,aivw,wI,BaVv,Ai", -1.3333333333333333, 5, {2,24,13,16,90}}   //   r[ABVI] += -4/3 W[aivw] t[wI] t[BaVv] tb[Ai]
{"ABVI,Aiav,vi,aBVI", 1.0, 4, {2,33,13,17}}   //   r[ABVI] += 1 W[Aiav] t[vi] t[aBVI]
{"ABVI,Biav,vi,AaVI", 1.0, 4, {2,33,13,17}}   //   r[ABVI] += 1 W[Biav] t[vi] t[AaVI]
{"ABVI,Bavi,vi,AaVI", -0.6666666666666666, 4, {2,32,13,17}}   //   r[ABVI] += -2/3 W[Bavi] t[vi] t[AaVI]
{"ABVI,Aiav,vI,aBVi", -0.6666666666666666, 4, {2,33,13,17}}   //   r[ABVI] += -2/3 W[Aiav] t[vI] t[aBVi]
{"ABVI,Biav,vI,AaVi", -0.6666666666666666, 4, {2,33,13,17}}   //   r[ABVI] += -2/3 W[Biav] t[vI] t[AaVi]
{"ABVI,Bavi,vI,aAVi", -0.6666666666666666, 4, {2,32,13,17}}   //   r[ABVI] += -2/3 W[Bavi] t[vI] t[aAVi]
{"ABVI,Bavi,vI,AaVi", 1.3333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += 4/3 W[Bavi] t[vI] t[AaVi]
{"ABVI,Iijv,vi,ABVj", -1.0, 4, {2,34,13,17}}   //   r[ABVI] += -1 W[Iijv] t[vi] t[ABVj]
{"ABVI,Iijv,vj,ABVi", 0.6666666666666666, 4, {2,34,13,17}}   //   r[ABVI] += 2/3 W[Iijv] t[vj] t[ABVi]
{"ABVI,Vivw,wi,ABvI", -1.0, 4, {2,54,13,17}}   //   r[ABVI] += -1 W[Vivw] t[wi] t[ABvI]
{"ABVI,Vivw,wI,ABvi", 0.6666666666666666, 4, {2,54,13,17}}   //   r[ABVI] += 2/3 W[Vivw] t[wI] t[ABvi]
{"ABVI,Aavi,vi,BaVI", -0.3333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += -1/3 W[Aavi] t[vi] t[BaVI]
{"ABVI,Biav,vI,aAVi", -0.3333333333333333, 4, {2,33,13,17}}   //   r[ABVI] += -1/3 W[Biav] t[vI] t[aAVi]
{"ABVI,Aiav,vI,BaVi", -0.3333333333333333, 4, {2,33,13,17}}   //   r[ABVI] += -1/3 W[Aiav] t[vI] t[BaVi]
{"ABVI,Aavi,vI,aBVi", -0.3333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += -1/3 W[Aavi] t[vI] t[aBVi]
{"ABVI,Aavi,vI,BaVi", 0.6666666666666666, 4, {2,32,13,17}}   //   r[ABVI] += 2/3 W[Aavi] t[vI] t[BaVi]
{"ABVI,Iijv,vj,BAVi", 0.3333333333333333, 4, {2,34,13,17}}   //   r[ABVI] += 1/3 W[Iijv] t[vj] t[BAVi]
{"ABVI,Vivw,wI,BAvi", 0.3333333333333333, 4, {2,54,13,17}}   //   r[ABVI] += 1/3 W[Vivw] t[wI] t[BAvi]
{"ABVI,aijv,vi,ABVj,aI", -0.3333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += -1/3 W[aijv] t[vi] t[ABVj] ta[aI]
{"ABVI,aijv,vi,BAVj,aI", 0.3333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += 1/3 W[aijv] t[vi] t[BAVj] ta[aI]
{"ABVI,aijv,vi,aBVI,Aj", -1.0, 5, {2,25,13,17,89}}   //   r[ABVI] += -1 W[aijv] t[vi] t[aBVI] ta[Aj]
{"ABVI,aijv,vi,AaVI,Bj", -0.3333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += -1/3 W[aijv] t[vi] t[AaVI] ta[Bj]
{"ABVI,aijv,vi,BaVI,Aj", 0.3333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += 1/3 W[aijv] t[vi] t[BaVI] ta[Aj]
{"ABVI,aijv,vI,aBVi,Aj", 0.6666666666666666, 5, {2,25,13,17,89}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[aBVi] ta[Aj]
{"ABVI,aijv,vI,ABVi,aj", -0.6666666666666666, 5, {2,25,13,17,89}}   //   r[ABVI] += -2/3 W[aijv] t[vI] t[ABVi] ta[aj]
{"ABVI,aijv,vI,aAVi,Bj", 0.3333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += 1/3 W[aijv] t[vI] t[aAVi] ta[Bj]
{"ABVI,aijv,vI,BAVi,aj", -0.3333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += -1/3 W[aijv] t[vI] t[BAVi] ta[aj]
{"ABVI,aijv,vj,ABVi,aI", 0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += 2/3 W[aijv] t[vj] t[ABVi] tb[aI]
{"ABVI,aijv,vi,ABVj,aI", -0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += -2/3 W[aijv] t[vi] t[ABVj] tb[aI]
{"ABVI,aijv,vj,AaVI,Bi", 0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += 2/3 W[aijv] t[vj] t[AaVI] tb[Bi]
{"ABVI,aijv,vi,AaVI,Bj", -0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += -2/3 W[aijv] t[vi] t[AaVI] tb[Bj]
{"ABVI,aijv,vI,aAVj,Bi", 0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[aAVj] tb[Bi]
{"ABVI,aijv,vI,AaVj,Bi", -1.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += -4/3 W[aijv] t[vI] t[AaVj] tb[Bi]
{"ABVI,aijv,vI,ABVj,ai", 0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[ABVj] tb[ai]
{"ABVI,aijv,vI,AaVi,Bj", 0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[AaVi] tb[Bj]
{"ABVI,aijv,vI,ABVi,aj", -0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += -2/3 W[aijv] t[vI] t[ABVi] tb[aj]
{"ABVI,aijv,vj,BAVi,aI", 0.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 1/3 W[aijv] t[vj] t[BAVi] tb[aI]
{"ABVI,aijv,vi,BAVj,aI", -0.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += -1/3 W[aijv] t[vi] t[BAVj] tb[aI]
{"ABVI,aijv,vj,BaVI,Ai", 0.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 1/3 W[aijv] t[vj] t[BaVI] tb[Ai]
{"ABVI,aijv,vi,BaVI,Aj", -0.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += -1/3 W[aijv] t[vi] t[BaVI] tb[Aj]
{"ABVI,aijv,vI,aBVj,Ai", 0.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 1/3 W[aijv] t[vI] t[aBVj] tb[Ai]
{"ABVI,aijv,vI,BaVj,Ai", -0.6666666666666666, 5, {2,25,13,17,90}}   //   r[ABVI] += -2/3 W[aijv] t[vI] t[BaVj] tb[Ai]
{"ABVI,aijv,vI,BAVj,ai", 0.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 1/3 W[aijv] t[vI] t[BAVj] tb[ai]
{"ABVI,aijv,vI,BaVi,Aj", 0.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 1/3 W[aijv] t[vI] t[BaVi] tb[Aj]
{"ABVI,aijv,vI,BAVi,aj", -0.3333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += -1/3 W[aijv] t[vI] t[BAVi] tb[aj]
{"ABVI,Vijv,vi,ABjI", -2.0, 4, {2,55,13,18}}   //   r[ABVI] += -2 W[Vijv] t[vi] t[ABjI]
{"ABVI,Vijv,vI,ABji", 1.3333333333333333, 4, {2,55,13,18}}   //   r[ABVI] += 4/3 W[Vijv] t[vI] t[ABji]
{"ABVI,Vijv,vI,ABij", 0.6666666666666666, 4, {2,55,13,18}}   //   r[ABVI] += 2/3 W[Vijv] t[vI] t[ABij]
{"ABVI,BVvi,vI,Ai", -1.3333333333333333, 4, {2,56,13,89}}   //   r[ABVI] += -4/3 W[BVvi] t[vI] ta[Ai]
{"ABVI,AVvi,vI,Bi", -0.6666666666666666, 4, {2,56,13,89}}   //   r[ABVI] += -2/3 W[AVvi] t[vI] ta[Bi]
{"ABVI,Vijv,vI,Aj,Bi", 1.3333333333333333, 5, {2,55,13,89,90}}   //   r[ABVI] += 4/3 W[Vijv] t[vI] ta[Aj] tb[Bi]
{"ABVI,Vijv,vI,Bj,Ai", 0.6666666666666666, 5, {2,55,13,89,90}}   //   r[ABVI] += 2/3 W[Vijv] t[vI] ta[Bj] tb[Ai]
{"ABVI,AiVv,vI,Bi", -1.3333333333333333, 4, {2,24,13,90}}   //   r[ABVI] += -4/3 W[AiVv] t[vI] tb[Bi]
{"ABVI,BiVv,vI,Ai", -0.6666666666666666, 4, {2,24,13,90}}   //   r[ABVI] += -2/3 W[BiVv] t[vI] tb[Ai]
{"ABVI,ABaI,aV", 2.0, 3, {2,45,22}}   //   r[ABVI] += 2 W[ABaI] t[aV]
{"ABVI,BVIv,Av", -2.0, 3, {2,57,22}}   //   r[ABVI] += -2 W[BVIv] t[Av]
{"ABVI,AIVv,Bv", -0.6666666666666666, 3, {2,24,22}}   //   r[ABVI] += -2/3 W[AIVv] t[Bv]
{"ABVI,BIVv,Av", 0.6666666666666666, 3, {2,24,22}}   //   r[ABVI] += 2/3 W[BIVv] t[Av]
{"ABVI,AIav,Bv,aV", -0.6666666666666666, 4, {2,33,22,22}}   //   r[ABVI] += -2/3 W[AIav] t[Bv] t[aV]
{"ABVI,BIav,Av,aV", 0.6666666666666666, 4, {2,33,22,22}}   //   r[ABVI] += 2/3 W[BIav] t[Av] t[aV]
{"ABVI,BaIv,Av,aV", -2.0, 4, {2,27,22,22}}   //   r[ABVI] += -2 W[BaIv] t[Av] t[aV]
{"ABVI,IVvw,Av,Bw", -0.6666666666666666, 4, {2,58,22,22}}   //   r[ABVI] += -2/3 W[IVvw] t[Av] t[Bw]
{"ABVI,IVvw,Aw,Bv", 0.6666666666666666, 4, {2,58,22,22}}   //   r[ABVI] += 2/3 W[IVvw] t[Aw] t[Bv]
{"ABVI,Iavw,Aw,Bv,aV", 0.6666666666666666, 5, {2,38,22,22,22}}   //   r[ABVI] += 2/3 W[Iavw] t[Aw] t[Bv] t[aV]
{"ABVI,Iavw,Av,Bw,aV", -0.6666666666666666, 5, {2,38,22,22,22}}   //   r[ABVI] += -2/3 W[Iavw] t[Av] t[Bw] t[aV]
{"ABVI,abvw,Av,Bw,bV,aI", -0.6666666666666666, 6, {2,26,22,22,22,89}}   //   r[ABVI] += -2/3 W[abvw] t[Av] t[Bw] t[bV] ta[aI]
{"ABVI,abvw,Av,Bw,aV,bI", 0.6666666666666666, 6, {2,26,22,22,22,89}}   //   r[ABVI] += 2/3 W[abvw] t[Av] t[Bw] t[aV] ta[bI]
{"ABVI,aivw,Av,aV,BwIi", -1.0, 5, {2,24,22,22,15}}   //   r[ABVI] += -1 W[aivw] t[Av] t[aV] t[BwIi]
{"ABVI,aivw,Av,aV,BwiI", 0.6666666666666666, 5, {2,24,22,22,15}}   //   r[ABVI] += 2/3 W[aivw] t[Av] t[aV] t[BwiI]
{"ABVI,aivw,Bv,aV,AwiI", 0.3333333333333333, 5, {2,24,22,22,15}}   //   r[ABVI] += 1/3 W[aivw] t[Bv] t[aV] t[AwiI]
{"ABVI,abvw,Av,aw,bBVI", 1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += 1 W[abvw] t[Av] t[aw] t[bBVI]
{"ABVI,abvw,Av,aw,BbVI", -0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -1/3 W[abvw] t[Av] t[aw] t[BbVI]
{"ABVI,abvw,Bv,aw,AbVI", 0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 1/3 W[abvw] t[Bv] t[aw] t[AbVI]
{"ABVI,abvw,Av,bw,aBVI", -1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += -1 W[abvw] t[Av] t[bw] t[aBVI]
{"ABVI,abvw,Av,bw,BaVI", 0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 1/3 W[abvw] t[Av] t[bw] t[BaVI]
{"ABVI,abvw,Bv,bw,AaVI", -0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -1/3 W[abvw] t[Bv] t[bw] t[AaVI]
{"ABVI,abvw,Av,Bw,baVI", -0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -1/3 W[abvw] t[Av] t[Bw] t[baVI]
{"ABVI,abvw,Av,Bw,abVI", 0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 1/3 W[abvw] t[Av] t[Bw] t[abVI]
{"ABVI,abvw,aV,bv,ABwI", 1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += 1 W[abvw] t[aV] t[bv] t[ABwI]
{"ABVI,abvw,aV,bw,ABvI", -1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += -1 W[abvw] t[aV] t[bw] t[ABvI]
{"ABVI,abvw,Av,bV,aBwI", 1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += 1 W[abvw] t[Av] t[bV] t[aBwI]
{"ABVI,abvw,Av,bV,BawI", -0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -1/3 W[abvw] t[Av] t[bV] t[BawI]
{"ABVI,abvw,Av,aV,bBwI", -1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += -1 W[abvw] t[Av] t[aV] t[bBwI]
{"ABVI,abvw,Av,aV,BbwI", 0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 1/3 W[abvw] t[Av] t[aV] t[BbwI]
{"ABVI,abvw,Bv,bV,AawI", 0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 1/3 W[abvw] t[Bv] t[bV] t[AawI]
{"ABVI,abvw,Bv,aV,AbwI", -0.3333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -1/3 W[abvw] t[Bv] t[aV] t[AbwI]
{"ABVI,abiv,av,bV,ABiI", 2.0, 5, {2,27,22,22,18}}   //   r[ABVI] += 2 W[abiv] t[av] t[bV] t[ABiI]
{"ABVI,abiv,aV,bv,ABiI", -2.0, 5, {2,27,22,22,18}}   //   r[ABVI] += -2 W[abiv] t[aV] t[bv] t[ABiI]
{"ABVI,abiv,Av,aV,BbiI", -0.6666666666666666, 5, {2,27,22,22,18}}   //   r[ABVI] += -2/3 W[abiv] t[Av] t[aV] t[BbiI]
{"ABVI,abiv,Av,aV,BbIi", 2.0, 5, {2,27,22,22,18}}   //   r[ABVI] += 2 W[abiv] t[Av] t[aV] t[BbIi]
{"ABVI,abiv,Av,bV,BaiI", 2.0, 5, {2,27,22,22,18}}   //   r[ABVI] += 2 W[abiv] t[Av] t[bV] t[BaiI]
{"ABVI,abiv,Av,bV,BaIi", -4.0, 5, {2,27,22,22,18}}   //   r[ABVI] += -4 W[abiv] t[Av] t[bV] t[BaIi]
{"ABVI,abiv,Bv,aV,AbiI", 0.6666666666666666, 5, {2,27,22,22,18}}   //   r[ABVI] += 2/3 W[abiv] t[Bv] t[aV] t[AbiI]
{"ABVI,Aabv,Bv,aV,bI", 0.6666666666666666, 5, {2,35,22,22,89}}   //   r[ABVI] += 2/3 W[Aabv] t[Bv] t[aV] ta[bI]
{"ABVI,Aabv,Bv,bV,aI", -0.6666666666666666, 5, {2,35,22,22,89}}   //   r[ABVI] += -2/3 W[Aabv] t[Bv] t[bV] ta[aI]
{"ABVI,Babv,Av,aV,bI", -0.6666666666666666, 5, {2,35,22,22,89}}   //   r[ABVI] += -2/3 W[Babv] t[Av] t[aV] ta[bI]
{"ABVI,Babv,Av,bV,aI", 0.6666666666666666, 5, {2,35,22,22,89}}   //   r[ABVI] += 2/3 W[Babv] t[Av] t[bV] ta[aI]
{"ABVI,Iaiv,Av,aV,Bi", 0.6666666666666666, 5, {2,39,22,22,89}}   //   r[ABVI] += 2/3 W[Iaiv] t[Av] t[aV] ta[Bi]
{"ABVI,Iaiv,Bv,aV,Ai", -0.6666666666666666, 5, {2,39,22,22,89}}   //   r[ABVI] += -2/3 W[Iaiv] t[Bv] t[aV] ta[Ai]
{"ABVI,Iavi,Av,aV,Bi", -0.6666666666666666, 5, {2,40,22,22,89}}   //   r[ABVI] += -2/3 W[Iavi] t[Av] t[aV] ta[Bi]
{"ABVI,Iavi,Bv,aV,Ai", 0.6666666666666666, 5, {2,40,22,22,89}}   //   r[ABVI] += 2/3 W[Iavi] t[Bv] t[aV] ta[Ai]
{"ABVI,Vavw,Aw,Bv,aI", -0.6666666666666666, 5, {2,59,22,22,89}}   //   r[ABVI] += -2/3 W[Vavw] t[Aw] t[Bv] ta[aI]
{"ABVI,Vavw,Av,Bw,aI", 0.6666666666666666, 5, {2,59,22,22,89}}   //   r[ABVI] += 2/3 W[Vavw] t[Av] t[Bw] ta[aI]
{"ABVI,abiv,Av,aV,Bi,bI", -0.6666666666666666, 6, {2,27,22,22,89,89}}   //   r[ABVI] += -2/3 W[abiv] t[Av] t[aV] ta[Bi] ta[bI]
{"ABVI,abiv,Av,bV,Bi,aI", 0.6666666666666666, 6, {2,27,22,22,89,89}}   //   r[ABVI] += 2/3 W[abiv] t[Av] t[bV] ta[Bi] ta[aI]
{"ABVI,abiv,Bv,aV,Ai,bI", 0.6666666666666666, 6, {2,27,22,22,89,89}}   //   r[ABVI] += 2/3 W[abiv] t[Bv] t[aV] ta[Ai] ta[bI]
{"ABVI,abiv,Bv,bV,Ai,aI", -0.6666666666666666, 6, {2,27,22,22,89,89}}   //   r[ABVI] += -2/3 W[abiv] t[Bv] t[bV] ta[Ai] ta[aI]
{"ABVI,Babv,Av,aV,bI", -1.3333333333333333, 5, {2,35,22,22,90}}   //   r[ABVI] += -4/3 W[Babv] t[Av] t[aV] tb[bI]
{"ABVI,Iaiv,Av,aV,Bi", 1.3333333333333333, 5, {2,39,22,22,90}}   //   r[ABVI] += 4/3 W[Iaiv] t[Av] t[aV] tb[Bi]
{"ABVI,Aabv,Bv,aV,bI", -0.6666666666666666, 5, {2,35,22,22,90}}   //   r[ABVI] += -2/3 W[Aabv] t[Bv] t[aV] tb[bI]
{"ABVI,Iaiv,Bv,aV,Ai", 0.6666666666666666, 5, {2,39,22,22,90}}   //   r[ABVI] += 2/3 W[Iaiv] t[Bv] t[aV] tb[Ai]
{"ABVI,abiv,Av,bV,Bi,aI", 1.3333333333333333, 6, {2,27,22,22,90,90}}   //   r[ABVI] += 4/3 W[abiv] t[Av] t[bV] tb[Bi] tb[aI]
{"ABVI,abiv,Bv,bV,Ai,aI", 0.6666666666666666, 6, {2,27,22,22,90,90}}   //   r[ABVI] += 2/3 W[abiv] t[Bv] t[bV] tb[Ai] tb[aI]
{"ABVI,Bavw,aw,AvVI", 0.6666666666666666, 4, {2,26,22,20}}   //   r[ABVI] += 2/3 W[Bavw] t[aw] t[AvVI]
{"ABVI,Bavw,Aw,avVI", -0.6666666666666666, 4, {2,26,22,20}}   //   r[ABVI] += -2/3 W[Bavw] t[Aw] t[avVI]
{"ABVI,Iivw,Av,BwVi", 0.3333333333333333, 4, {2,23,22,20}}   //   r[ABVI] += 1/3 W[Iivw] t[Av] t[BwVi]
{"ABVI,Iivw,Bv,AwVi", -0.3333333333333333, 4, {2,23,22,20}}   //   r[ABVI] += -1/3 W[Iivw] t[Bv] t[AwVi]
{"ABVI,Bavw,aV,AvwI", -0.6666666666666666, 4, {2,26,22,20}}   //   r[ABVI] += -2/3 W[Bavw] t[aV] t[AvwI]
{"ABVI,Aavw,aw,BvVI", 0.3333333333333333, 4, {2,26,22,20}}   //   r[ABVI] += 1/3 W[Aavw] t[aw] t[BvVI]
{"ABVI,Aavw,Bw,avVI", -0.3333333333333333, 4, {2,26,22,20}}   //   r[ABVI] += -1/3 W[Aavw] t[Bw] t[avVI]
{"ABVI,Aavw,aV,BvwI", -0.3333333333333333, 4, {2,26,22,20}}   //   r[ABVI] += -1/3 W[Aavw] t[aV] t[BvwI]
{"ABVI,aivw,Av,BwVi,aI", 0.3333333333333333, 5, {2,24,22,20,89}}   //   r[ABVI] += 1/3 W[aivw] t[Av] t[BwVi] ta[aI]
{"ABVI,aivw,Bv,AwVi,aI", -0.3333333333333333, 5, {2,24,22,20,89}}   //   r[ABVI] += -1/3 W[aivw] t[Bv] t[AwVi] ta[aI]
{"ABVI,aivw,av,AwVI,Bi", -0.6666666666666666, 5, {2,24,22,20,90}}   //   r[ABVI] += -2/3 W[aivw] t[av] t[AwVI] tb[Bi]
{"ABVI,aivw,Av,awVI,Bi", 0.6666666666666666, 5, {2,24,22,20,90}}   //   r[ABVI] += 2/3 W[aivw] t[Av] t[awVI] tb[Bi]
{"ABVI,aivw,aV,AwvI,Bi", 0.6666666666666666, 5, {2,24,22,20,90}}   //   r[ABVI] += 2/3 W[aivw] t[aV] t[AwvI] tb[Bi]
{"ABVI,aivw,av,BwVI,Ai", -0.3333333333333333, 5, {2,24,22,20,90}}   //   r[ABVI] += -1/3 W[aivw] t[av] t[BwVI] tb[Ai]
{"ABVI,aivw,Bv,awVI,Ai", 0.3333333333333333, 5, {2,24,22,20,90}}   //   r[ABVI] += 1/3 W[aivw] t[Bv] t[awVI] tb[Ai]
{"ABVI,aivw,aV,BwvI,Ai", 0.3333333333333333, 5, {2,24,22,20,90}}   //   r[ABVI] += 1/3 W[aivw] t[aV] t[BwvI] tb[Ai]
{"ABVI,Aiav,aV,BvIi", 1.0, 4, {2,33,22,15}}   //   r[ABVI] += 1 W[Aiav] t[aV] t[BvIi]
{"ABVI,Aiav,aV,BviI", -0.6666666666666666, 4, {2,33,22,15}}   //   r[ABVI] += -2/3 W[Aiav] t[aV] t[BviI]
{"ABVI,Bavi,aV,AviI", -0.6666666666666666, 4, {2,32,22,15}}   //   r[ABVI] += -2/3 W[Bavi] t[aV] t[AviI]
{"ABVI,Vivw,Av,BwIi", -1.0, 4, {2,54,22,15}}   //   r[ABVI] += -1 W[Vivw] t[Av] t[BwIi]
{"ABVI,Vivw,Av,BwiI", 0.6666666666666666, 4, {2,54,22,15}}   //   r[ABVI] += 2/3 W[Vivw] t[Av] t[BwiI]
{"ABVI,Biav,aV,AviI", -0.3333333333333333, 4, {2,33,22,15}}   //   r[ABVI] += -1/3 W[Biav] t[aV] t[AviI]
{"ABVI,Aavi,aV,BviI", -0.3333333333333333, 4, {2,32,22,15}}   //   r[ABVI] += -1/3 W[Aavi] t[aV] t[BviI]
{"ABVI,Vivw,Bv,AwiI", 0.3333333333333333, 4, {2,54,22,15}}   //   r[ABVI] += 1/3 W[Vivw] t[Bv] t[AwiI]
{"ABVI,aijv,aV,BvIi,Aj", -1.0, 5, {2,25,22,15,89}}   //   r[ABVI] += -1 W[aijv] t[aV] t[BvIi] ta[Aj]
{"ABVI,aijv,aV,BviI,Aj", 0.6666666666666666, 5, {2,25,22,15,89}}   //   r[ABVI] += 2/3 W[aijv] t[aV] t[BviI] ta[Aj]
{"ABVI,aijv,aV,AviI,Bj", 0.3333333333333333, 5, {2,25,22,15,89}}   //   r[ABVI] += 1/3 W[aijv] t[aV] t[AviI] ta[Bj]
{"ABVI,aijv,aV,AvjI,Bi", 0.6666666666666666, 5, {2,25,22,15,90}}   //   r[ABVI] += 2/3 W[aijv] t[aV] t[AvjI] tb[Bi]
{"ABVI,aijv,aV,BvjI,Ai", 0.3333333333333333, 5, {2,25,22,15,90}}   //   r[ABVI] += 1/3 W[aijv] t[aV] t[BvjI] tb[Ai]
{"ABVI,Iavw,aw,ABVv", -1.3333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += -4/3 W[Iavw] t[aw] t[ABVv]
{"ABVI,Iavw,Aw,BaVv", -1.3333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += -4/3 W[Iavw] t[Aw] t[BaVv]
{"ABVI,Iavw,Bw,AaVv", 1.3333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += 4/3 W[Iavw] t[Bw] t[AaVv]
{"ABVI,Iavw,av,ABVw", 1.3333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += 4/3 W[Iavw] t[av] t[ABVw]
{"ABVI,Iavw,Av,BaVw", 1.3333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += 4/3 W[Iavw] t[Av] t[BaVw]
{"ABVI,Iavw,Bv,AaVw", -1.3333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += -4/3 W[Iavw] t[Bv] t[AaVw]
{"ABVI,Iavw,aV,ABvw", -1.3333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += -4/3 W[Iavw] t[aV] t[ABvw]
{"ABVI,abvw,aw,ABVv,bI", 1.3333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += 4/3 W[abvw] t[aw] t[ABVv] ta[bI]
{"ABVI,abvw,av,ABVw,bI", -1.3333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += -4/3 W[abvw] t[av] t[ABVw] ta[bI]
{"ABVI,abvw,Av,BbVw,aI", 1.3333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += 4/3 W[abvw] t[Av] t[BbVw] ta[aI]
{"ABVI,abvw,Av,BaVw,bI", -1.3333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += -4/3 W[abvw] t[Av] t[BaVw] ta[bI]
{"ABVI,abvw,Bv,AbVw,aI", -1.3333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += -4/3 W[abvw] t[Bv] t[AbVw] ta[aI]
{"ABVI,abvw,Bv,AaVw,bI", 1.3333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += 4/3 W[abvw] t[Bv] t[AaVw] ta[bI]
{"ABVI,abvw,aV,ABvw,bI", 1.3333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += 4/3 W[abvw] t[aV] t[ABvw] ta[bI]
{"ABVI,Aabv,av,bBVI", 1.0, 4, {2,35,22,17}}   //   r[ABVI] += 1 W[Aabv] t[av] t[bBVI]
{"ABVI,Aabv,bv,aBVI", -1.0, 4, {2,35,22,17}}   //   r[ABVI] += -1 W[Aabv] t[bv] t[aBVI]
{"ABVI,Aabv,bv,BaVI", 0.3333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += 1/3 W[Aabv] t[bv] t[BaVI]
{"ABVI,Aabv,Bv,baVI", -0.3333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += -1/3 W[Aabv] t[Bv] t[baVI]
{"ABVI,Babv,av,AbVI", 1.0, 4, {2,35,22,17}}   //   r[ABVI] += 1 W[Babv] t[av] t[AbVI]
{"ABVI,Babv,bv,AaVI", -0.3333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += -1/3 W[Babv] t[bv] t[AaVI]
{"ABVI,Babv,Av,abVI", -1.0, 4, {2,35,22,17}}   //   r[ABVI] += -1 W[Babv] t[Av] t[abVI]
{"ABVI,Babv,Av,baVI", 0.3333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += 1/3 W[Babv] t[Av] t[baVI]
{"ABVI,Iaiv,av,ABVi", -1.0, 4, {2,39,22,17}}   //   r[ABVI] += -1 W[Iaiv] t[av] t[ABVi]
{"ABVI,Iaiv,Av,aBVi", 1.0, 4, {2,39,22,17}}   //   r[ABVI] += 1 W[Iaiv] t[Av] t[aBVi]
{"ABVI,Iaiv,Av,BaVi", -0.3333333333333333, 4, {2,39,22,17}}   //   r[ABVI] += -1/3 W[Iaiv] t[Av] t[BaVi]
{"ABVI,Iaiv,Bv,AaVi", 0.3333333333333333, 4, {2,39,22,17}}   //   r[ABVI] += 1/3 W[Iaiv] t[Bv] t[AaVi]
{"ABVI,Iavi,av,ABVi", 0.3333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += 1/3 W[Iavi] t[av] t[ABVi]
{"ABVI,Iavi,av,BAVi", -0.3333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += -1/3 W[Iavi] t[av] t[BAVi]
{"ABVI,Iavi,Av,aBVi", -0.3333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += -1/3 W[Iavi] t[Av] t[aBVi]
{"ABVI,Iavi,Av,BaVi", 0.6666666666666666, 4, {2,40,22,17}}   //   r[ABVI] += 2/3 W[Iavi] t[Av] t[BaVi]
{"ABVI,Iavi,Bv,aAVi", 0.3333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += 1/3 W[Iavi] t[Bv] t[aAVi]
{"ABVI,Iavi,Bv,AaVi", -0.6666666666666666, 4, {2,40,22,17}}   //   r[ABVI] += -2/3 W[Iavi] t[Bv] t[AaVi]
{"ABVI,Aabv,aV,bBvI", -1.0, 4, {2,35,22,17}}   //   r[ABVI] += -1 W[Aabv] t[aV] t[bBvI]
{"ABVI,Aabv,bV,aBvI", 1.0, 4, {2,35,22,17}}   //   r[ABVI] += 1 W[Aabv] t[bV] t[aBvI]
{"ABVI,Aabv,bV,BavI", -0.3333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += -1/3 W[Aabv] t[bV] t[BavI]
{"ABVI,Babv,aV,AbvI", -1.0, 4, {2,35,22,17}}   //   r[ABVI] += -1 W[Babv] t[aV] t[AbvI]
{"ABVI,Babv,bV,AavI", 0.3333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += 1/3 W[Babv] t[bV] t[AavI]
{"ABVI,Iavi,aV,ABvi", -0.3333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += -1/3 W[Iavi] t[aV] t[ABvi]
{"ABVI,Iavi,aV,BAvi", 0.3333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += 1/3 W[Iavi] t[aV] t[BAvi]
{"ABVI,Iaiv,aV,ABvi", 1.0, 4, {2,39,22,17}}   //   r[ABVI] += 1 W[Iaiv] t[aV] t[ABvi]
{"ABVI,Vavw,aw,ABvI", -1.0, 4, {2,59,22,17}}   //   r[ABVI] += -1 W[Vavw] t[aw] t[ABvI]
{"ABVI,Vavw,Aw,aBvI", 1.0, 4, {2,59,22,17}}   //   r[ABVI] += 1 W[Vavw] t[Aw] t[aBvI]
{"ABVI,Vavw,Aw,BavI", -0.3333333333333333, 4, {2,59,22,17}}   //   r[ABVI] += -1/3 W[Vavw] t[Aw] t[BavI]
{"ABVI,Vavw,Bw,AavI", 0.3333333333333333, 4, {2,59,22,17}}   //   r[ABVI] += 1/3 W[Vavw] t[Bw] t[AavI]
{"ABVI,Vavw,av,ABwI", 1.0, 4, {2,59,22,17}}   //   r[ABVI] += 1 W[Vavw] t[av] t[ABwI]
{"ABVI,Vavw,Av,aBwI", -1.0, 4, {2,59,22,17}}   //   r[ABVI] += -1 W[Vavw] t[Av] t[aBwI]
{"ABVI,Vavw,Av,BawI", 0.3333333333333333, 4, {2,59,22,17}}   //   r[ABVI] += 1/3 W[Vavw] t[Av] t[BawI]
{"ABVI,Vavw,Bv,AawI", -0.3333333333333333, 4, {2,59,22,17}}   //   r[ABVI] += -1/3 W[Vavw] t[Bv] t[AawI]
{"ABVI,abiv,av,ABVi,bI", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[av] t[ABVi] ta[bI]
{"ABVI,abiv,av,BAVi,bI", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[av] t[BAVi] ta[bI]
{"ABVI,abiv,bv,ABVi,aI", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[bv] t[ABVi] ta[aI]
{"ABVI,abiv,bv,BAVi,aI", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[bv] t[BAVi] ta[aI]
{"ABVI,abiv,Av,aBVi,bI", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[Av] t[aBVi] ta[bI]
{"ABVI,abiv,Av,bBVi,aI", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Av] t[bBVi] ta[aI]
{"ABVI,abiv,Av,BaVi,bI", 0.6666666666666666, 5, {2,27,22,17,89}}   //   r[ABVI] += 2/3 W[abiv] t[Av] t[BaVi] ta[bI]
{"ABVI,abiv,Av,BbVi,aI", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[Av] t[BbVi] ta[aI]
{"ABVI,abiv,Bv,aAVi,bI", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[aAVi] ta[bI]
{"ABVI,abiv,Bv,bAVi,aI", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[Bv] t[bAVi] ta[aI]
{"ABVI,abiv,Bv,AaVi,bI", -0.6666666666666666, 5, {2,27,22,17,89}}   //   r[ABVI] += -2/3 W[abiv] t[Bv] t[AaVi] ta[bI]
{"ABVI,abiv,Bv,AbVi,aI", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[AbVi] ta[aI]
{"ABVI,abiv,av,bBVI,Ai", 1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += 1 W[abiv] t[av] t[bBVI] ta[Ai]
{"ABVI,abiv,av,AbVI,Bi", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[av] t[AbVI] ta[Bi]
{"ABVI,abiv,av,BbVI,Ai", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[av] t[BbVI] ta[Ai]
{"ABVI,abiv,bv,aBVI,Ai", -1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += -1 W[abiv] t[bv] t[aBVI] ta[Ai]
{"ABVI,abiv,bv,AaVI,Bi", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[bv] t[AaVI] ta[Bi]
{"ABVI,abiv,bv,BaVI,Ai", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[bv] t[BaVI] ta[Ai]
{"ABVI,abiv,Av,abVI,Bi", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[Av] t[abVI] ta[Bi]
{"ABVI,abiv,Av,aBVI,bi", 1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += 1 W[abiv] t[Av] t[aBVI] ta[bi]
{"ABVI,abiv,Av,baVI,Bi", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Av] t[baVI] ta[Bi]
{"ABVI,abiv,Av,bBVI,ai", -1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += -1 W[abiv] t[Av] t[bBVI] ta[ai]
{"ABVI,abiv,Av,BaVI,bi", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[Av] t[BaVI] ta[bi]
{"ABVI,abiv,Av,BbVI,ai", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Av] t[BbVI] ta[ai]
{"ABVI,abiv,Bv,abVI,Ai", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[abVI] ta[Ai]
{"ABVI,abiv,Bv,baVI,Ai", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[Bv] t[baVI] ta[Ai]
{"ABVI,abiv,Bv,AaVI,bi", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[AaVI] ta[bi]
{"ABVI,abiv,Bv,AbVI,ai", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[Bv] t[AbVI] ta[ai]
{"ABVI,abiv,bV,ABvi,aI", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[bV] t[ABvi] ta[aI]
{"ABVI,abiv,bV,BAvi,aI", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[bV] t[BAvi] ta[aI]
{"ABVI,abiv,aV,ABvi,bI", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[aV] t[ABvi] ta[bI]
{"ABVI,abiv,aV,BAvi,bI", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[aV] t[BAvi] ta[bI]
{"ABVI,abiv,aV,bBvI,Ai", -1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += -1 W[abiv] t[aV] t[bBvI] ta[Ai]
{"ABVI,abiv,aV,AbvI,Bi", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[aV] t[AbvI] ta[Bi]
{"ABVI,abiv,aV,ABvI,bi", 1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += 1 W[abiv] t[aV] t[ABvI] ta[bi]
{"ABVI,abiv,aV,BbvI,Ai", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[aV] t[BbvI] ta[Ai]
{"ABVI,abiv,bV,aBvI,Ai", 1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += 1 W[abiv] t[bV] t[aBvI] ta[Ai]
{"ABVI,abiv,bV,AavI,Bi", 0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[bV] t[AavI] ta[Bi]
{"ABVI,abiv,bV,ABvI,ai", -1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += -1 W[abiv] t[bV] t[ABvI] ta[ai]
{"ABVI,abiv,bV,BavI,Ai", -0.3333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[bV] t[BavI] ta[Ai]
{"ABVI,abiv,bv,ABVi,aI", -0.6666666666666666, 5, {2,27,22,17,90}}   //   r[ABVI] += -2/3 W[abiv] t[bv] t[ABVi] tb[aI]
{"ABVI,abiv,Av,bBVi,aI", 0.6666666666666666, 5, {2,27,22,17,90}}   //   r[ABVI] += 2/3 W[abiv] t[Av] t[bBVi] tb[aI]
{"ABVI,abiv,bv,AaVI,Bi", -0.6666666666666666, 5, {2,27,22,17,90}}   //   r[ABVI] += -2/3 W[abiv] t[bv] t[AaVI] tb[Bi]
{"ABVI,abiv,Av,baVI,Bi", 0.6666666666666666, 5, {2,27,22,17,90}}   //   r[ABVI] += 2/3 W[abiv] t[Av] t[baVI] tb[Bi]
{"ABVI,abiv,Av,bBVI,ai", -1.0, 5, {2,27,22,17,90}}   //   r[ABVI] += -1 W[abiv] t[Av] t[bBVI] tb[ai]
{"ABVI,abiv,Av,BbVI,ai", 0.3333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 1/3 W[abiv] t[Av] t[BbVI] tb[ai]
{"ABVI,abiv,Bv,AbVI,ai", -0.3333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += -1/3 W[abiv] t[Bv] t[AbVI] tb[ai]
{"ABVI,abiv,bV,ABvi,aI", 0.6666666666666666, 5, {2,27,22,17,90}}   //   r[ABVI] += 2/3 W[abiv] t[bV] t[ABvi] tb[aI]
{"ABVI,abiv,bV,AavI,Bi", 0.6666666666666666, 5, {2,27,22,17,90}}   //   r[ABVI] += 2/3 W[abiv] t[bV] t[AavI] tb[Bi]
{"ABVI,abiv,bV,ABvI,ai", -1.0, 5, {2,27,22,17,90}}   //   r[ABVI] += -1 W[abiv] t[bV] t[ABvI] tb[ai]
{"ABVI,abiv,bv,BAVi,aI", -0.3333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += -1/3 W[abiv] t[bv] t[BAVi] tb[aI]
{"ABVI,abiv,Bv,bAVi,aI", 0.3333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[bAVi] tb[aI]
{"ABVI,abiv,bv,BaVI,Ai", -0.3333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += -1/3 W[abiv] t[bv] t[BaVI] tb[Ai]
{"ABVI,abiv,Bv,baVI,Ai", 0.3333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[baVI] tb[Ai]
{"ABVI,abiv,bV,BAvi,aI", 0.3333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 1/3 W[abiv] t[bV] t[BAvi] tb[aI]
{"ABVI,abiv,bV,BavI,Ai", 0.3333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 1/3 W[abiv] t[bV] t[BavI] tb[Ai]
{"ABVI,Aabi,aV,BbIi", -2.0, 4, {2,45,22,18}}   //   r[ABVI] += -2 W[Aabi] t[aV] t[BbIi]
{"ABVI,Aabi,bV,BaiI", -2.0, 4, {2,45,22,18}}   //   r[ABVI] += -2 W[Aabi] t[bV] t[BaiI]
{"ABVI,Aabi,bV,BaIi", 4.0, 4, {2,45,22,18}}   //   r[ABVI] += 4 W[Aabi] t[bV] t[BaIi]
{"ABVI,Babi,aV,AbiI", -2.0, 4, {2,45,22,18}}   //   r[ABVI] += -2 W[Babi] t[aV] t[AbiI]
{"ABVI,Iaij,aV,ABji", 2.0, 4, {2,46,22,18}}   //   r[ABVI] += 2 W[Iaij] t[aV] t[ABji]
{"ABVI,Vaiv,av,ABiI", -2.0, 4, {2,60,22,18}}   //   r[ABVI] += -2 W[Vaiv] t[av] t[ABiI]
{"ABVI,Vaiv,Av,BaiI", -0.6666666666666666, 4, {2,60,22,18}}   //   r[ABVI] += -2/3 W[Vaiv] t[Av] t[BaiI]
{"ABVI,Vaiv,Av,BaIi", 2.0, 4, {2,60,22,18}}   //   r[ABVI] += 2 W[Vaiv] t[Av] t[BaIi]
{"ABVI,Vaiv,Bv,AaiI", 0.6666666666666666, 4, {2,60,22,18}}   //   r[ABVI] += 2/3 W[Vaiv] t[Bv] t[AaiI]
{"ABVI,Vavi,av,ABiI", 2.0, 4, {2,61,22,18}}   //   r[ABVI] += 2 W[Vavi] t[av] t[ABiI]
{"ABVI,Vavi,Av,BaiI", 2.0, 4, {2,61,22,18}}   //   r[ABVI] += 2 W[Vavi] t[Av] t[BaiI]
{"ABVI,Vavi,Av,BaIi", -4.0, 4, {2,61,22,18}}   //   r[ABVI] += -4 W[Vavi] t[Av] t[BaIi]
{"ABVI,abij,aV,ABij,bI", 0.6666666666666666, 5, {2,28,22,18,89}}   //   r[ABVI] += 2/3 W[abij] t[aV] t[ABij] ta[bI]
{"ABVI,abij,aV,ABji,bI", -0.6666666666666666, 5, {2,28,22,18,89}}   //   r[ABVI] += -2/3 W[abij] t[aV] t[ABji] ta[bI]
{"ABVI,abij,aV,BbjI,Ai", 2.0, 5, {2,28,22,18,89}}   //   r[ABVI] += 2 W[abij] t[aV] t[BbjI] ta[Ai]
{"ABVI,abij,aV,BbIj,Ai", -4.0, 5, {2,28,22,18,89}}   //   r[ABVI] += -4 W[abij] t[aV] t[BbIj] ta[Ai]
{"ABVI,abij,aV,ABjI,bi", 2.0, 5, {2,28,22,18,89}}   //   r[ABVI] += 2 W[abij] t[aV] t[ABjI] ta[bi]
{"ABVI,abij,aV,AbiI,Bj", 0.6666666666666666, 5, {2,28,22,18,89}}   //   r[ABVI] += 2/3 W[abij] t[aV] t[AbiI] ta[Bj]
{"ABVI,abij,aV,BbiI,Aj", -0.6666666666666666, 5, {2,28,22,18,89}}   //   r[ABVI] += -2/3 W[abij] t[aV] t[BbiI] ta[Aj]
{"ABVI,abij,aV,BbIi,Aj", 2.0, 5, {2,28,22,18,89}}   //   r[ABVI] += 2 W[abij] t[aV] t[BbIi] ta[Aj]
{"ABVI,abij,aV,ABiI,bj", -2.0, 5, {2,28,22,18,89}}   //   r[ABVI] += -2 W[abij] t[aV] t[ABiI] ta[bj]
{"ABVI,abij,aV,ABij,bI", 1.3333333333333333, 5, {2,28,22,18,90}}   //   r[ABVI] += 4/3 W[abij] t[aV] t[ABij] tb[bI]
{"ABVI,abij,aV,AbiI,Bj", 1.3333333333333333, 5, {2,28,22,18,90}}   //   r[ABVI] += 4/3 W[abij] t[aV] t[AbiI] tb[Bj]
{"ABVI,abij,aV,ABiI,bj", -2.0, 5, {2,28,22,18,90}}   //   r[ABVI] += -2 W[abij] t[aV] t[ABiI] tb[bj]
{"ABVI,abij,aV,ABji,bI", 0.6666666666666666, 5, {2,28,22,18,90}}   //   r[ABVI] += 2/3 W[abij] t[aV] t[ABji] tb[bI]
{"ABVI,abij,aV,BbiI,Aj", 0.6666666666666666, 5, {2,28,22,18,90}}   //   r[ABVI] += 2/3 W[abij] t[aV] t[BbiI] tb[Aj]
{"ABVI,ABab,aV,bI", 0.6666666666666666, 4, {2,42,22,89}}   //   r[ABVI] += 2/3 W[ABab] t[aV] ta[bI]
{"ABVI,ABab,bV,aI", -0.6666666666666666, 4, {2,42,22,89}}   //   r[ABVI] += -2/3 W[ABab] t[bV] ta[aI]
{"ABVI,AIai,aV,Bi", -0.6666666666666666, 4, {2,43,22,89}}   //   r[ABVI] += -2/3 W[AIai] t[aV] ta[Bi]
{"ABVI,BIai,aV,Ai", 0.6666666666666666, 4, {2,43,22,89}}   //   r[ABVI] += 2/3 W[BIai] t[aV] ta[Ai]
{"ABVI,BaIi,aV,Ai", -2.0, 4, {2,28,22,89}}   //   r[ABVI] += -2 W[BaIi] t[aV] ta[Ai]
{"ABVI,AVav,Bv,aI", 0.6666666666666666, 4, {2,62,22,89}}   //   r[ABVI] += 2/3 W[AVav] t[Bv] ta[aI]
{"ABVI,BVav,Av,aI", -0.6666666666666666, 4, {2,62,22,89}}   //   r[ABVI] += -2/3 W[BVav] t[Av] ta[aI]
{"ABVI,AaVv,Bv,aI", -0.6666666666666666, 4, {2,26,22,89}}   //   r[ABVI] += -2/3 W[AaVv] t[Bv] ta[aI]
{"ABVI,BaVv,Av,aI", 0.6666666666666666, 4, {2,26,22,89}}   //   r[ABVI] += 2/3 W[BaVv] t[Av] ta[aI]
{"ABVI,IVvi,Av,Bi", -0.6666666666666666, 4, {2,63,22,89}}   //   r[ABVI] += -2/3 W[IVvi] t[Av] ta[Bi]
{"ABVI,IVvi,Bv,Ai", 0.6666666666666666, 4, {2,63,22,89}}   //   r[ABVI] += 2/3 W[IVvi] t[Bv] ta[Ai]
{"ABVI,IViv,Av,Bi", 0.6666666666666666, 4, {2,64,22,89}}   //   r[ABVI] += 2/3 W[IViv] t[Av] ta[Bi]
{"ABVI,IViv,Bv,Ai", -0.6666666666666666, 4, {2,64,22,89}}   //   r[ABVI] += -2/3 W[IViv] t[Bv] ta[Ai]
{"ABVI,Aabi,aV,Bi,bI", 0.6666666666666666, 5, {2,45,22,89,89}}   //   r[ABVI] += 2/3 W[Aabi] t[aV] ta[Bi] ta[bI]
{"ABVI,Aabi,bV,Bi,aI", -0.6666666666666666, 5, {2,45,22,89,89}}   //   r[ABVI] += -2/3 W[Aabi] t[bV] ta[Bi] ta[aI]
{"ABVI,Babi,aV,Ai,bI", -0.6666666666666666, 5, {2,45,22,89,89}}   //   r[ABVI] += -2/3 W[Babi] t[aV] ta[Ai] ta[bI]
{"ABVI,Babi,bV,Ai,aI", 0.6666666666666666, 5, {2,45,22,89,89}}   //   r[ABVI] += 2/3 W[Babi] t[bV] ta[Ai] ta[aI]
{"ABVI,Iaij,aV,Aj,Bi", 0.6666666666666666, 5, {2,46,22,89,89}}   //   r[ABVI] += 2/3 W[Iaij] t[aV] ta[Aj] ta[Bi]
{"ABVI,Iaij,aV,Ai,Bj", -0.6666666666666666, 5, {2,46,22,89,89}}   //   r[ABVI] += -2/3 W[Iaij] t[aV] ta[Ai] ta[Bj]
{"ABVI,Vaiv,Av,Bi,aI", -0.6666666666666666, 5, {2,60,22,89,89}}   //   r[ABVI] += -2/3 W[Vaiv] t[Av] ta[Bi] ta[aI]
{"ABVI,Vaiv,Bv,Ai,aI", 0.6666666666666666, 5, {2,60,22,89,89}}   //   r[ABVI] += 2/3 W[Vaiv] t[Bv] ta[Ai] ta[aI]
{"ABVI,Vavi,Av,Bi,aI", 0.6666666666666666, 5, {2,61,22,89,89}}   //   r[ABVI] += 2/3 W[Vavi] t[Av] ta[Bi] ta[aI]
{"ABVI,Vavi,Bv,Ai,aI", -0.6666666666666666, 5, {2,61,22,89,89}}   //   r[ABVI] += -2/3 W[Vavi] t[Bv] ta[Ai] ta[aI]
{"ABVI,abij,aV,Aj,Bi,bI", -0.6666666666666666, 6, {2,28,22,89,89,89}}   //   r[ABVI] += -2/3 W[abij] t[aV] ta[Aj] ta[Bi] ta[bI]
{"ABVI,abij,aV,Ai,Bj,bI", 0.6666666666666666, 6, {2,28,22,89,89,89}}   //   r[ABVI] += 2/3 W[abij] t[aV] ta[Ai] ta[Bj] ta[bI]
{"ABVI,Babi,aV,Ai,bI", -1.3333333333333333, 5, {2,45,22,89,90}}   //   r[ABVI] += -4/3 W[Babi] t[aV] ta[Ai] tb[bI]
{"ABVI,Iaij,aV,Aj,Bi", 1.3333333333333333, 5, {2,46,22,89,90}}   //   r[ABVI] += 4/3 W[Iaij] t[aV] ta[Aj] tb[Bi]
{"ABVI,Aabi,aV,Bi,bI", -0.6666666666666666, 5, {2,45,22,89,90}}   //   r[ABVI] += -2/3 W[Aabi] t[aV] ta[Bi] tb[bI]
{"ABVI,Iaij,aV,Bj,Ai", 0.6666666666666666, 5, {2,46,22,89,90}}   //   r[ABVI] += 2/3 W[Iaij] t[aV] ta[Bj] tb[Ai]
{"ABVI,abij,aV,Ai,Bj,bI", 1.3333333333333333, 6, {2,28,22,89,90,90}}   //   r[ABVI] += 4/3 W[abij] t[aV] ta[Ai] tb[Bj] tb[bI]
{"ABVI,abij,aV,Bi,Aj,bI", 0.6666666666666666, 6, {2,28,22,89,90,90}}   //   r[ABVI] += 2/3 W[abij] t[aV] ta[Bi] tb[Aj] tb[bI]
{"ABVI,ABab,aV,bI", 1.3333333333333333, 4, {2,42,22,90}}   //   r[ABVI] += 4/3 W[ABab] t[aV] tb[bI]
{"ABVI,AIai,aV,Bi", -1.3333333333333333, 4, {2,43,22,90}}   //   r[ABVI] += -4/3 W[AIai] t[aV] tb[Bi]
{"ABVI,BVav,Av,aI", -1.3333333333333333, 4, {2,62,22,90}}   //   r[ABVI] += -4/3 W[BVav] t[Av] tb[aI]
{"ABVI,IViv,Av,Bi", 1.3333333333333333, 4, {2,64,22,90}}   //   r[ABVI] += 4/3 W[IViv] t[Av] tb[Bi]
{"ABVI,ABab,bV,aI", 0.6666666666666666, 4, {2,42,22,90}}   //   r[ABVI] += 2/3 W[ABab] t[bV] tb[aI]
{"ABVI,BIai,aV,Ai", -0.6666666666666666, 4, {2,43,22,90}}   //   r[ABVI] += -2/3 W[BIai] t[aV] tb[Ai]
{"ABVI,AVav,Bv,aI", -0.6666666666666666, 4, {2,62,22,90}}   //   r[ABVI] += -2/3 W[AVav] t[Bv] tb[aI]
{"ABVI,IViv,Bv,Ai", 0.6666666666666666, 4, {2,64,22,90}}   //   r[ABVI] += 2/3 W[IViv] t[Bv] tb[Ai]
{"ABVI,Aabi,bV,Bi,aI", -1.3333333333333333, 5, {2,45,22,90,90}}   //   r[ABVI] += -4/3 W[Aabi] t[bV] tb[Bi] tb[aI]
{"ABVI,Vavi,Av,Bi,aI", 1.3333333333333333, 5, {2,61,22,90,90}}   //   r[ABVI] += 4/3 W[Vavi] t[Av] tb[Bi] tb[aI]
{"ABVI,Babi,bV,Ai,aI", -0.6666666666666666, 5, {2,45,22,90,90}}   //   r[ABVI] += -2/3 W[Babi] t[bV] tb[Ai] tb[aI]
{"ABVI,Vavi,Bv,Ai,aI", 0.6666666666666666, 5, {2,61,22,90,90}}   //   r[ABVI] += 2/3 W[Vavi] t[Bv] tb[Ai] tb[aI]
{"ABVI,ABav,avVI", 0.6666666666666666, 3, {2,35,20}}   //   r[ABVI] += 2/3 W[ABav] t[avVI]
{"ABVI,BIvi,AvVi", -0.6666666666666666, 3, {2,37,20}}   //   r[ABVI] += -2/3 W[BIvi] t[AvVi]
{"ABVI,BiIv,AvVi", 1.0, 3, {2,25,20}}   //   r[ABVI] += 1 W[BiIv] t[AvVi]
{"ABVI,BVvw,AvwI", -0.6666666666666666, 3, {2,53,20}}   //   r[ABVI] += -2/3 W[BVvw] t[AvwI]
{"ABVI,ABva,avVI", 0.3333333333333333, 3, {2,36,20}}   //   r[ABVI] += 1/3 W[ABva] t[avVI]
{"ABVI,AIvi,BvVi", -0.3333333333333333, 3, {2,37,20}}   //   r[ABVI] += -1/3 W[AIvi] t[BvVi]
{"ABVI,AVvw,BvwI", -0.3333333333333333, 3, {2,53,20}}   //   r[ABVI] += -1/3 W[AVvw] t[BvwI]
{"ABVI,ijvw,AvVj,BwIi", -0.5, 4, {2,23,20,15}}   //   r[ABVI] += -1/2 W[ijvw] t[AvVj] t[BwIi]
{"ABVI,ijvw,AvVi,BwIj", 0.5, 4, {2,23,20,15}}   //   r[ABVI] += 1/2 W[ijvw] t[AvVi] t[BwIj]
{"ABVI,ijvw,AvVj,BwiI", 0.3333333333333333, 4, {2,23,20,15}}   //   r[ABVI] += 1/3 W[ijvw] t[AvVj] t[BwiI]
{"ABVI,ijvw,AvVi,BwjI", -0.3333333333333333, 4, {2,23,20,15}}   //   r[ABVI] += -1/3 W[ijvw] t[AvVi] t[BwjI]
{"ABVI,ijvw,AvVI,Bwij", -0.3333333333333333, 4, {2,23,20,15}}   //   r[ABVI] += -1/3 W[ijvw] t[AvVI] t[Bwij]
{"ABVI,ijvw,AvVI,Bwji", 0.3333333333333333, 4, {2,23,20,15}}   //   r[ABVI] += 1/3 W[ijvw] t[AvVI] t[Bwji]
{"ABVI,ijvw,BvVj,AwiI", 0.16666666666666666, 4, {2,23,20,15}}   //   r[ABVI] += 1/6 W[ijvw] t[BvVj] t[AwiI]
{"ABVI,ijvw,BvVi,AwjI", -0.16666666666666666, 4, {2,23,20,15}}   //   r[ABVI] += -1/6 W[ijvw] t[BvVi] t[AwjI]
{"ABVI,ijvw,BvVI,Awij", -0.16666666666666666, 4, {2,23,20,15}}   //   r[ABVI] += -1/6 W[ijvw] t[BvVI] t[Awij]
{"ABVI,ijvw,BvVI,Awji", 0.16666666666666666, 4, {2,23,20,15}}   //   r[ABVI] += 1/6 W[ijvw] t[BvVI] t[Awji]
{"ABVI,aivw,Awvi,aBVI", -0.5, 4, {2,24,20,17}}   //   r[ABVI] += -1/2 W[aivw] t[Awvi] t[aBVI]
{"ABVI,aivw,Awvi,BaVI", 0.16666666666666666, 4, {2,24,20,17}}   //   r[ABVI] += 1/6 W[aivw] t[Awvi] t[BaVI]
{"ABVI,aivw,Bwvi,AaVI", -0.16666666666666666, 4, {2,24,20,17}}   //   r[ABVI] += -1/6 W[aivw] t[Bwvi] t[AaVI]
{"ABVI,aivw,awvI,ABVi", -0.3333333333333333, 4, {2,24,20,17}}   //   r[ABVI] += -1/3 W[aivw] t[awvI] t[ABVi]
{"ABVI,aivw,AwvI,aBVi", 0.3333333333333333, 4, {2,24,20,17}}   //   r[ABVI] += 1/3 W[aivw] t[AwvI] t[aBVi]
{"ABVI,aivw,awVi,ABvI", -0.5, 4, {2,24,20,17}}   //   r[ABVI] += -1/2 W[aivw] t[awVi] t[ABvI]
{"ABVI,aivw,AwVi,aBvI", 0.5, 4, {2,24,20,17}}   //   r[ABVI] += 1/2 W[aivw] t[AwVi] t[aBvI]
{"ABVI,aivw,AwVi,BavI", -0.16666666666666666, 4, {2,24,20,17}}   //   r[ABVI] += -1/6 W[aivw] t[AwVi] t[BavI]
{"ABVI,aivw,BwVi,AavI", 0.16666666666666666, 4, {2,24,20,17}}   //   r[ABVI] += 1/6 W[aivw] t[BwVi] t[AavI]
{"ABVI,aivw,awVI,ABvi", 0.3333333333333333, 4, {2,24,20,17}}   //   r[ABVI] += 1/3 W[aivw] t[awVI] t[ABvi]
{"ABVI,aivw,AwVI,aBvi", -0.3333333333333333, 4, {2,24,20,17}}   //   r[ABVI] += -1/3 W[aivw] t[AwVI] t[aBvi]
{"ABVI,aivw,awvI,BAVi", -0.16666666666666666, 4, {2,24,20,17}}   //   r[ABVI] += -1/6 W[aivw] t[awvI] t[BAVi]
{"ABVI,aivw,BwvI,aAVi", 0.16666666666666666, 4, {2,24,20,17}}   //   r[ABVI] += 1/6 W[aivw] t[BwvI] t[aAVi]
{"ABVI,aivw,awVI,BAvi", 0.16666666666666666, 4, {2,24,20,17}}   //   r[ABVI] += 1/6 W[aivw] t[awVI] t[BAvi]
{"ABVI,aivw,BwVI,aAvi", -0.16666666666666666, 4, {2,24,20,17}}   //   r[ABVI] += -1/6 W[aivw] t[BwVI] t[aAvi]
{"ABVI,aijv,avVi,ABjI", -1.0, 4, {2,25,20,18}}   //   r[ABVI] += -1 W[aijv] t[avVi] t[ABjI]
{"ABVI,aijv,AvVj,BaiI", 0.6666666666666666, 4, {2,25,20,18}}   //   r[ABVI] += 2/3 W[aijv] t[AvVj] t[BaiI]
{"ABVI,aijv,AvVj,BaIi", -1.0, 4, {2,25,20,18}}   //   r[ABVI] += -1 W[aijv] t[AvVj] t[BaIi]
{"ABVI,aijv,AvVi,BajI", -1.0, 4, {2,25,20,18}}   //   r[ABVI] += -1 W[aijv] t[AvVi] t[BajI]
{"ABVI,aijv,AvVi,BaIj", 2.0, 4, {2,25,20,18}}   //   r[ABVI] += 2 W[aijv] t[AvVi] t[BaIj]
{"ABVI,aijv,avVI,ABji", 0.6666666666666666, 4, {2,25,20,18}}   //   r[ABVI] += 2/3 W[aijv] t[avVI] t[ABji]
{"ABVI,aijv,AvVI,Baji", 0.6666666666666666, 4, {2,25,20,18}}   //   r[ABVI] += 2/3 W[aijv] t[AvVI] t[Baji]
{"ABVI,aijv,AvVI,Baij", -1.3333333333333333, 4, {2,25,20,18}}   //   r[ABVI] += -4/3 W[aijv] t[AvVI] t[Baij]
{"ABVI,aijv,BvVj,AaiI", 0.3333333333333333, 4, {2,25,20,18}}   //   r[ABVI] += 1/3 W[aijv] t[BvVj] t[AaiI]
{"ABVI,aijv,avVI,ABij", 0.3333333333333333, 4, {2,25,20,18}}   //   r[ABVI] += 1/3 W[aijv] t[avVI] t[ABij]
{"ABVI,aijv,BvVI,Aaji", 0.3333333333333333, 4, {2,25,20,18}}   //   r[ABVI] += 1/3 W[aijv] t[BvVI] t[Aaji]
{"ABVI,aijv,BvVI,Aaij", -0.6666666666666666, 4, {2,25,20,18}}   //   r[ABVI] += -2/3 W[aijv] t[BvVI] t[Aaij]
{"ABVI,Aiav,BvVi,aI", -0.3333333333333333, 4, {2,33,20,89}}   //   r[ABVI] += -1/3 W[Aiav] t[BvVi] ta[aI]
{"ABVI,Biav,AvVi,aI", 0.3333333333333333, 4, {2,33,20,89}}   //   r[ABVI] += 1/3 W[Biav] t[AvVi] ta[aI]
{"ABVI,Bavi,avVI,Ai", -0.6666666666666666, 4, {2,32,20,89}}   //   r[ABVI] += -2/3 W[Bavi] t[avVI] ta[Ai]
{"ABVI,Bavi,AvVI,ai", 0.6666666666666666, 4, {2,32,20,89}}   //   r[ABVI] += 2/3 W[Bavi] t[AvVI] ta[ai]
{"ABVI,Iijv,AvVi,Bj", -0.3333333333333333, 4, {2,34,20,89}}   //   r[ABVI] += -1/3 W[Iijv] t[AvVi] ta[Bj]
{"ABVI,Iijv,BvVi,Aj", 0.3333333333333333, 4, {2,34,20,89}}   //   r[ABVI] += 1/3 W[Iijv] t[BvVi] ta[Aj]
{"ABVI,Aavi,avVI,Bi", -0.3333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += -1/3 W[Aavi] t[avVI] ta[Bi]
{"ABVI,Aavi,BvVI,ai", 0.3333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += 1/3 W[Aavi] t[BvVI] ta[ai]
{"ABVI,aijv,AvVi,Bj,aI", -0.3333333333333333, 5, {2,25,20,89,89}}   //   r[ABVI] += -1/3 W[aijv] t[AvVi] ta[Bj] ta[aI]
{"ABVI,aijv,BvVi,Aj,aI", 0.3333333333333333, 5, {2,25,20,89,89}}   //   r[ABVI] += 1/3 W[aijv] t[BvVi] ta[Aj] ta[aI]
{"ABVI,aijv,avVI,Aj,Bi", 0.6666666666666666, 5, {2,25,20,89,90}}   //   r[ABVI] += 2/3 W[aijv] t[avVI] ta[Aj] tb[Bi]
{"ABVI,aijv,AvVI,aj,Bi", -0.6666666666666666, 5, {2,25,20,89,90}}   //   r[ABVI] += -2/3 W[aijv] t[AvVI] ta[aj] tb[Bi]
{"ABVI,aijv,avVI,Bj,Ai", 0.3333333333333333, 5, {2,25,20,89,90}}   //   r[ABVI] += 1/3 W[aijv] t[avVI] ta[Bj] tb[Ai]
{"ABVI,aijv,BvVI,aj,Ai", -0.3333333333333333, 5, {2,25,20,89,90}}   //   r[ABVI] += -1/3 W[aijv] t[BvVI] ta[aj] tb[Ai]
{"ABVI,Biav,AvVi,aI", 0.6666666666666666, 4, {2,33,20,90}}   //   r[ABVI] += 2/3 W[Biav] t[AvVi] tb[aI]
{"ABVI,Bavi,AvVi,aI", -0.6666666666666666, 4, {2,32,20,90}}   //   r[ABVI] += -2/3 W[Bavi] t[AvVi] tb[aI]
{"ABVI,Aiav,avVI,Bi", -0.6666666666666666, 4, {2,33,20,90}}   //   r[ABVI] += -2/3 W[Aiav] t[avVI] tb[Bi]
{"ABVI,Biav,AvVI,ai", -0.6666666666666666, 4, {2,33,20,90}}   //   r[ABVI] += -2/3 W[Biav] t[AvVI] tb[ai]
{"ABVI,Bavi,AvVI,ai", 0.6666666666666666, 4, {2,32,20,90}}   //   r[ABVI] += 2/3 W[Bavi] t[AvVI] tb[ai]
{"ABVI,Iijv,AvVi,Bj", -0.6666666666666666, 4, {2,34,20,90}}   //   r[ABVI] += -2/3 W[Iijv] t[AvVi] tb[Bj]
{"ABVI,Iijv,AvVj,Bi", 0.6666666666666666, 4, {2,34,20,90}}   //   r[ABVI] += 2/3 W[Iijv] t[AvVj] tb[Bi]
{"ABVI,Vivw,AwvI,Bi", 0.6666666666666666, 4, {2,54,20,90}}   //   r[ABVI] += 2/3 W[Vivw] t[AwvI] tb[Bi]
{"ABVI,Aiav,BvVi,aI", 0.3333333333333333, 4, {2,33,20,90}}   //   r[ABVI] += 1/3 W[Aiav] t[BvVi] tb[aI]
{"ABVI,Aavi,BvVi,aI", -0.3333333333333333, 4, {2,32,20,90}}   //   r[ABVI] += -1/3 W[Aavi] t[BvVi] tb[aI]
{"ABVI,Biav,avVI,Ai", -0.3333333333333333, 4, {2,33,20,90}}   //   r[ABVI] += -1/3 W[Biav] t[avVI] tb[Ai]
{"ABVI,Aiav,BvVI,ai", -0.3333333333333333, 4, {2,33,20,90}}   //   r[ABVI] += -1/3 W[Aiav] t[BvVI] tb[ai]
{"ABVI,Aavi,BvVI,ai", 0.3333333333333333, 4, {2,32,20,90}}   //   r[ABVI] += 1/3 W[Aavi] t[BvVI] tb[ai]
{"ABVI,Iijv,BvVi,Aj", -0.3333333333333333, 4, {2,34,20,90}}   //   r[ABVI] += -1/3 W[Iijv] t[BvVi] tb[Aj]
{"ABVI,Iijv,BvVj,Ai", 0.3333333333333333, 4, {2,34,20,90}}   //   r[ABVI] += 1/3 W[Iijv] t[BvVj] tb[Ai]
{"ABVI,Vivw,BwvI,Ai", 0.3333333333333333, 4, {2,54,20,90}}   //   r[ABVI] += 1/3 W[Vivw] t[BwvI] tb[Ai]
{"ABVI,aijv,AvVj,Bi,aI", 0.6666666666666666, 5, {2,25,20,90,90}}   //   r[ABVI] += 2/3 W[aijv] t[AvVj] tb[Bi] tb[aI]
{"ABVI,aijv,AvVi,Bj,aI", -0.6666666666666666, 5, {2,25,20,90,90}}   //   r[ABVI] += -2/3 W[aijv] t[AvVi] tb[Bj] tb[aI]
{"ABVI,aijv,AvVI,Bi,aj", -0.6666666666666666, 5, {2,25,20,90,90}}   //   r[ABVI] += -2/3 W[aijv] t[AvVI] tb[Bi] tb[aj]
{"ABVI,aijv,AvVI,Bj,ai", 0.6666666666666666, 5, {2,25,20,90,90}}   //   r[ABVI] += 2/3 W[aijv] t[AvVI] tb[Bj] tb[ai]
{"ABVI,aijv,BvVj,Ai,aI", 0.3333333333333333, 5, {2,25,20,90,90}}   //   r[ABVI] += 1/3 W[aijv] t[BvVj] tb[Ai] tb[aI]
{"ABVI,aijv,BvVi,Aj,aI", -0.3333333333333333, 5, {2,25,20,90,90}}   //   r[ABVI] += -1/3 W[aijv] t[BvVi] tb[Aj] tb[aI]
{"ABVI,aijv,BvVI,Ai,aj", -0.3333333333333333, 5, {2,25,20,90,90}}   //   r[ABVI] += -1/3 W[aijv] t[BvVI] tb[Ai] tb[aj]
{"ABVI,aijv,BvVI,Aj,ai", 0.3333333333333333, 5, {2,25,20,90,90}}   //   r[ABVI] += 1/3 W[aijv] t[BvVI] tb[Aj] tb[ai]
{"ABVI,AiVv,BvIi", 1.0, 3, {2,24,15}}   //   r[ABVI] += 1 W[AiVv] t[BvIi]
{"ABVI,BVvi,AviI", -0.6666666666666666, 3, {2,56,15}}   //   r[ABVI] += -2/3 W[BVvi] t[AviI]
{"ABVI,AiVv,BviI", -0.6666666666666666, 3, {2,24,15}}   //   r[ABVI] += -2/3 W[AiVv] t[BviI]
{"ABVI,AVvi,BviI", -0.3333333333333333, 3, {2,56,15}}   //   r[ABVI] += -1/3 W[AVvi] t[BviI]
{"ABVI,BiVv,AviI", -0.3333333333333333, 3, {2,24,15}}   //   r[ABVI] += -1/3 W[BiVv] t[AviI]
{"ABVI,aivw,awIi,ABVv", -0.6666666666666666, 4, {2,24,15,16}}   //   r[ABVI] += -2/3 W[aivw] t[awIi] t[ABVv]
{"ABVI,aivw,BwIi,AaVv", 2.0, 4, {2,24,15,16}}   //   r[ABVI] += 2 W[aivw] t[BwIi] t[AaVv]
{"ABVI,aivw,BwiI,AaVv", -1.3333333333333333, 4, {2,24,15,16}}   //   r[ABVI] += -4/3 W[aivw] t[BwiI] t[AaVv]
{"ABVI,aivw,AwiI,BaVv", -0.6666666666666666, 4, {2,24,15,16}}   //   r[ABVI] += -2/3 W[aivw] t[AwiI] t[BaVv]
{"ABVI,aijv,Avji,aBVI", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[Avji] t[aBVI]
{"ABVI,aijv,Bvij,AaVI", 0.3333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[Bvij] t[AaVI]
{"ABVI,aijv,Bvji,AaVI", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[Bvji] t[AaVI]
{"ABVI,aijv,avIi,ABVj", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[avIi] t[ABVj]
{"ABVI,aijv,avIj,ABVi", 0.3333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[avIj] t[ABVi]
{"ABVI,aijv,BvIj,AaVi", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[BvIj] t[AaVi]
{"ABVI,aijv,BvIi,aAVj", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[BvIi] t[aAVj]
{"ABVI,aijv,BvIi,AaVj", 1.0, 4, {2,25,15,17}}   //   r[ABVI] += 1 W[aijv] t[BvIi] t[AaVj]
{"ABVI,aijv,aviI,ABVj", 0.3333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[aviI] t[ABVj]
{"ABVI,aijv,avjI,ABVi", -0.6666666666666666, 4, {2,25,15,17}}   //   r[ABVI] += -2/3 W[aijv] t[avjI] t[ABVi]
{"ABVI,aijv,AvjI,aBVi", 0.3333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[AvjI] t[aBVi]
{"ABVI,aijv,BvjI,AaVi", 0.3333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[BvjI] t[AaVi]
{"ABVI,aijv,BviI,aAVj", 0.3333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[BviI] t[aAVj]
{"ABVI,aijv,BviI,AaVj", -0.6666666666666666, 4, {2,25,15,17}}   //   r[ABVI] += -2/3 W[aijv] t[BviI] t[AaVj]
{"ABVI,aijv,Avij,BaVI", 0.16666666666666666, 4, {2,25,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[Avij] t[BaVI]
{"ABVI,aijv,avIj,BAVi", 0.16666666666666666, 4, {2,25,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[avIj] t[BAVi]
{"ABVI,aijv,aviI,BAVj", 0.16666666666666666, 4, {2,25,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[aviI] t[BAVj]
{"ABVI,aijv,avjI,BAVi", -0.3333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += -1/3 W[aijv] t[avjI] t[BAVi]
{"ABVI,aijv,BvjI,aAVi", 0.16666666666666666, 4, {2,25,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[BvjI] t[aAVi]
{"ABVI,aijv,AvjI,BaVi", 0.16666666666666666, 4, {2,25,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[AvjI] t[BaVi]
{"ABVI,aijv,AviI,aBVj", 0.16666666666666666, 4, {2,25,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[AviI] t[aBVj]
{"ABVI,aijv,AviI,BaVj", -0.3333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += -1/3 W[aijv] t[AviI] t[BaVj]
{"ABVI,Vijv,BvIi,Aj", -1.0, 4, {2,55,15,89}}   //   r[ABVI] += -1 W[Vijv] t[BvIi] ta[Aj]
{"ABVI,Vijv,BviI,Aj", 0.6666666666666666, 4, {2,55,15,89}}   //   r[ABVI] += 2/3 W[Vijv] t[BviI] ta[Aj]
{"ABVI,Vijv,AviI,Bj", 0.3333333333333333, 4, {2,55,15,89}}   //   r[ABVI] += 1/3 W[Vijv] t[AviI] ta[Bj]
{"ABVI,Vijv,AvjI,Bi", 0.6666666666666666, 4, {2,55,15,90}}   //   r[ABVI] += 2/3 W[Vijv] t[AvjI] tb[Bi]
{"ABVI,Vijv,BvjI,Ai", 0.3333333333333333, 4, {2,55,15,90}}   //   r[ABVI] += 1/3 W[Vijv] t[BvjI] tb[Ai]
{"ABVI,AIav,BaVv", 1.3333333333333333, 3, {2,33,16}}   //   r[ABVI] += 4/3 W[AIav] t[BaVv]
{"ABVI,BIav,AaVv", -1.3333333333333333, 3, {2,33,16}}   //   r[ABVI] += -4/3 W[BIav] t[AaVv]
{"ABVI,BaIv,AaVv", 4.0, 3, {2,27,16}}   //   r[ABVI] += 4 W[BaIv] t[AaVv]
{"ABVI,IVvw,ABvw", -1.3333333333333333, 3, {2,58,16}}   //   r[ABVI] += -4/3 W[IVvw] t[ABvw]
{"ABVI,abvw,Aavw,bBVI", 2.0, 4, {2,26,16,17}}   //   r[ABVI] += 2 W[abvw] t[Aavw] t[bBVI]
{"ABVI,abvw,Aavw,BbVI", -0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += -2/3 W[abvw] t[Aavw] t[BbVI]
{"ABVI,abvw,Bavw,AbVI", 0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[Bavw] t[AbVI]
{"ABVI,abvw,ABvw,abVI", 0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[ABvw] t[abVI]
{"ABVI,abvw,abVv,ABwI", 2.0, 4, {2,26,16,17}}   //   r[ABVI] += 2 W[abvw] t[abVv] t[ABwI]
{"ABVI,abvw,AaVw,bBvI", -2.0, 4, {2,26,16,17}}   //   r[ABVI] += -2 W[abvw] t[AaVw] t[bBvI]
{"ABVI,abvw,AaVw,BbvI", 0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[AaVw] t[BbvI]
{"ABVI,abvw,BaVw,AbvI", -0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += -2/3 W[abvw] t[BaVw] t[AbvI]
{"ABVI,abvw,AaVv,bBwI", 2.0, 4, {2,26,16,17}}   //   r[ABVI] += 2 W[abvw] t[AaVv] t[bBwI]
{"ABVI,abvw,AaVv,BbwI", -0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += -2/3 W[abvw] t[AaVv] t[BbwI]
{"ABVI,abvw,BaVv,AbwI", 0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[BaVv] t[AbwI]
{"ABVI,abvw,ABVv,bawI", -0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += -2/3 W[abvw] t[ABVv] t[bawI]
{"ABVI,abvw,ABVv,abwI", 0.6666666666666666, 4, {2,26,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[ABVv] t[abwI]
{"ABVI,abiv,abVv,ABiI", -4.0, 4, {2,27,16,18}}   //   r[ABVI] += -4 W[abiv] t[abVv] t[ABiI]
{"ABVI,abiv,AaVv,BbiI", 1.3333333333333333, 4, {2,27,16,18}}   //   r[ABVI] += 4/3 W[abiv] t[AaVv] t[BbiI]
{"ABVI,abiv,AaVv,BbIi", -4.0, 4, {2,27,16,18}}   //   r[ABVI] += -4 W[abiv] t[AaVv] t[BbIi]
{"ABVI,abiv,BaVv,AbiI", -1.3333333333333333, 4, {2,27,16,18}}   //   r[ABVI] += -4/3 W[abiv] t[BaVv] t[AbiI]
{"ABVI,abiv,AbVv,BaiI", -4.0, 4, {2,27,16,18}}   //   r[ABVI] += -4 W[abiv] t[AbVv] t[BaiI]
{"ABVI,abiv,AbVv,BaIi", 8.0, 4, {2,27,16,18}}   //   r[ABVI] += 8 W[abiv] t[AbVv] t[BaIi]
{"ABVI,abiv,ABVv,abIi", 1.3333333333333333, 4, {2,27,16,18}}   //   r[ABVI] += 4/3 W[abiv] t[ABVv] t[abIi]
{"ABVI,abiv,ABVv,abiI", -2.6666666666666665, 4, {2,27,16,18}}   //   r[ABVI] += -8/3 W[abiv] t[ABVv] t[abiI]
{"ABVI,Aabv,BaVv,bI", -1.3333333333333333, 4, {2,35,16,89}}   //   r[ABVI] += -4/3 W[Aabv] t[BaVv] ta[bI]
{"ABVI,Aabv,BbVv,aI", 1.3333333333333333, 4, {2,35,16,89}}   //   r[ABVI] += 4/3 W[Aabv] t[BbVv] ta[aI]
{"ABVI,Babv,AaVv,bI", 1.3333333333333333, 4, {2,35,16,89}}   //   r[ABVI] += 4/3 W[Babv] t[AaVv] ta[bI]
{"ABVI,Babv,AbVv,aI", -1.3333333333333333, 4, {2,35,16,89}}   //   r[ABVI] += -4/3 W[Babv] t[AbVv] ta[aI]
{"ABVI,Iaiv,AaVv,Bi", -1.3333333333333333, 4, {2,39,16,89}}   //   r[ABVI] += -4/3 W[Iaiv] t[AaVv] ta[Bi]
{"ABVI,Iaiv,BaVv,Ai", 1.3333333333333333, 4, {2,39,16,89}}   //   r[ABVI] += 4/3 W[Iaiv] t[BaVv] ta[Ai]
{"ABVI,Iaiv,ABVv,ai", 1.3333333333333333, 4, {2,39,16,89}}   //   r[ABVI] += 4/3 W[Iaiv] t[ABVv] ta[ai]
{"ABVI,Iavi,AaVv,Bi", 1.3333333333333333, 4, {2,40,16,89}}   //   r[ABVI] += 4/3 W[Iavi] t[AaVv] ta[Bi]
{"ABVI,Iavi,BaVv,Ai", -1.3333333333333333, 4, {2,40,16,89}}   //   r[ABVI] += -4/3 W[Iavi] t[BaVv] ta[Ai]
{"ABVI,Iavi,ABVv,ai", -1.3333333333333333, 4, {2,40,16,89}}   //   r[ABVI] += -4/3 W[Iavi] t[ABVv] ta[ai]
{"ABVI,Vavw,ABvw,aI", 1.3333333333333333, 4, {2,59,16,89}}   //   r[ABVI] += 4/3 W[Vavw] t[ABvw] ta[aI]
{"ABVI,abiv,AaVv,Bi,bI", 1.3333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += 4/3 W[abiv] t[AaVv] ta[Bi] ta[bI]
{"ABVI,abiv,BaVv,Ai,bI", -1.3333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += -4/3 W[abiv] t[BaVv] ta[Ai] ta[bI]
{"ABVI,abiv,AbVv,Bi,aI", -1.3333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += -4/3 W[abiv] t[AbVv] ta[Bi] ta[aI]
{"ABVI,abiv,BbVv,Ai,aI", 1.3333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += 4/3 W[abiv] t[BbVv] ta[Ai] ta[aI]
{"ABVI,abiv,ABVv,ai,bI", -1.3333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += -4/3 W[abiv] t[ABVv] ta[ai] ta[bI]
{"ABVI,abiv,ABVv,aI,bi", 1.3333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += 4/3 W[abiv] t[ABVv] ta[aI] ta[bi]
{"ABVI,abiv,ABVv,bI,ai", -1.3333333333333333, 5, {2,27,16,89,90}}   //   r[ABVI] += -4/3 W[abiv] t[ABVv] ta[bI] tb[ai]
{"ABVI,Babv,AaVv,bI", 2.6666666666666665, 4, {2,35,16,90}}   //   r[ABVI] += 8/3 W[Babv] t[AaVv] tb[bI]
{"ABVI,Iaiv,AaVv,Bi", -2.6666666666666665, 4, {2,39,16,90}}   //   r[ABVI] += -8/3 W[Iaiv] t[AaVv] tb[Bi]
{"ABVI,Iavi,ABVv,ai", -1.3333333333333333, 4, {2,40,16,90}}   //   r[ABVI] += -4/3 W[Iavi] t[ABVv] tb[ai]
{"ABVI,Aabv,BaVv,bI", 1.3333333333333333, 4, {2,35,16,90}}   //   r[ABVI] += 4/3 W[Aabv] t[BaVv] tb[bI]
{"ABVI,Iaiv,BaVv,Ai", -1.3333333333333333, 4, {2,39,16,90}}   //   r[ABVI] += -4/3 W[Iaiv] t[BaVv] tb[Ai]
{"ABVI,abiv,AbVv,Bi,aI", -2.6666666666666665, 5, {2,27,16,90,90}}   //   r[ABVI] += -8/3 W[abiv] t[AbVv] tb[Bi] tb[aI]
{"ABVI,abiv,BbVv,Ai,aI", -1.3333333333333333, 5, {2,27,16,90,90}}   //   r[ABVI] += -4/3 W[abiv] t[BbVv] tb[Ai] tb[aI]
{"ABVI,ABab,abVI", 1.0, 3, {2,42,17}}   //   r[ABVI] += 1 W[ABab] t[abVI]
{"ABVI,AIai,aBVi", -1.0, 3, {2,43,17}}   //   r[ABVI] += -1 W[AIai] t[aBVi]
{"ABVI,BIai,AaVi", -1.0, 3, {2,43,17}}   //   r[ABVI] += -1 W[BIai] t[AaVi]
{"ABVI,BaIi,aAVi", -1.0, 3, {2,28,17}}   //   r[ABVI] += -1 W[BaIi] t[aAVi]
{"ABVI,BaIi,AaVi", 2.0, 3, {2,28,17}}   //   r[ABVI] += 2 W[BaIi] t[AaVi]
{"ABVI,AVav,aBvI", -1.0, 3, {2,62,17}}   //   r[ABVI] += -1 W[AVav] t[aBvI]
{"ABVI,BVav,AavI", -1.0, 3, {2,62,17}}   //   r[ABVI] += -1 W[BVav] t[AavI]
{"ABVI,AaVv,aBvI", 1.0, 3, {2,26,17}}   //   r[ABVI] += 1 W[AaVv] t[aBvI]
{"ABVI,AaVv,BavI", -0.3333333333333333, 3, {2,26,17}}   //   r[ABVI] += -1/3 W[AaVv] t[BavI]
{"ABVI,BaVv,AavI", 0.3333333333333333, 3, {2,26,17}}   //   r[ABVI] += 1/3 W[BaVv] t[AavI]
{"ABVI,IViv,ABvi", 1.0, 3, {2,64,17}}   //   r[ABVI] += 1 W[IViv] t[ABvi]
{"ABVI,IVvi,ABvi", -0.3333333333333333, 3, {2,63,17}}   //   r[ABVI] += -1/3 W[IVvi] t[ABvi]
{"ABVI,IVvi,BAvi", 0.3333333333333333, 3, {2,63,17}}   //   r[ABVI] += 1/3 W[IVvi] t[BAvi]
{"ABVI,abiv,aBVI,bAvi", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[aBVI] t[bAvi]
{"ABVI,abiv,AaVI,bBvi", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[AaVI] t[bBvi]
{"ABVI,abiv,aAvi,bBVI", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[aAvi] t[bBVI]
{"ABVI,abiv,BbVI,aAvi", -0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[BbVI] t[aAvi]
{"ABVI,abiv,AbVI,aBvi", 0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[AbVI] t[aBvi]
{"ABVI,abiv,Abvi,aBVI", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[Abvi] t[aBVI]
{"ABVI,abiv,Abvi,BaVI", -0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[Abvi] t[BaVI]
{"ABVI,abiv,Aavi,bBVI", -1.0, 4, {2,27,17,17}}   //   r[ABVI] += -1 W[abiv] t[Aavi] t[bBVI]
{"ABVI,abiv,Aavi,BbVI", 0.3333333333333333, 4, {2,27,17,17}}   //   r[ABVI] += 1/3 W[abiv] t[Aavi] t[BbVI]
{"ABVI,abiv,ABvi,baVI", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[ABvi] t[baVI]
{"ABVI,abiv,ABvi,abVI", -0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[ABvi] t[abVI]
{"ABVI,abiv,AaVI,Bbvi", 0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[AaVI] t[Bbvi]
{"ABVI,abiv,AbVI,Bavi", -0.3333333333333333, 4, {2,27,17,17}}   //   r[ABVI] += -1/3 W[abiv] t[AbVI] t[Bavi]
{"ABVI,abiv,BAvi,abVI", 0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[BAvi] t[abVI]
{"ABVI,abiv,ABVi,abvI", 0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[ABVi] t[abvI]
{"ABVI,abiv,BAVi,abvI", -0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[BAVi] t[abvI]
{"ABVI,abiv,aBvI,bAVi", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[aBvI] t[bAVi]
{"ABVI,abiv,AbVi,aBvI", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[AbVi] t[aBvI]
{"ABVI,abiv,ABVi,bavI", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[ABVi] t[bavI]
{"ABVI,abiv,aAVi,bBvI", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[aAVi] t[bBvI]
{"ABVI,abiv,AaVi,bBvI", 1.0, 4, {2,27,17,17}}   //   r[ABVI] += 1 W[abiv] t[AaVi] t[bBvI]
{"ABVI,abiv,AavI,bBVi", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[AavI] t[bBVi]
{"ABVI,abiv,AavI,BbVi", -0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[AavI] t[BbVi]
{"ABVI,abiv,AbvI,aBVi", -0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[AbvI] t[aBVi]
{"ABVI,abiv,AbvI,BaVi", 0.3333333333333333, 4, {2,27,17,17}}   //   r[ABVI] += 1/3 W[abiv] t[AbvI] t[BaVi]
{"ABVI,abiv,ABvI,abVi", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[ABvI] t[abVi]
{"ABVI,abiv,ABvI,baVi", -1.0, 4, {2,27,17,17}}   //   r[ABVI] += -1 W[abiv] t[ABvI] t[baVi]
{"ABVI,abiv,AbVi,BavI", 0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[AbVi] t[BavI]
{"ABVI,abiv,BbvI,aAVi", 0.16666666666666666, 4, {2,27,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[BbvI] t[aAVi]
{"ABVI,abiv,AaVi,BbvI", -0.3333333333333333, 4, {2,27,17,17}}   //   r[ABVI] += -1/3 W[abiv] t[AaVi] t[BbvI]
{"ABVI,abij,abVj,ABiI", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2 W[abij] t[abVj] t[ABiI]
{"ABVI,abij,aAVj,BbIi", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[aAVj] t[BbIi]
{"ABVI,abij,aBVj,AbiI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[aBVj] t[AbiI]
{"ABVI,abij,abVi,ABjI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[abVi] t[ABjI]
{"ABVI,abij,aAVi,BbjI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[aAVi] t[BbjI]
{"ABVI,abij,aAVi,BbIj", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2 W[abij] t[aAVi] t[BbIj]
{"ABVI,abij,AaVj,BbiI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[AaVj] t[BbiI]
{"ABVI,abij,AaVj,BbIi", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2 W[abij] t[AaVj] t[BbIi]
{"ABVI,abij,AaVi,BbjI", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2 W[abij] t[AaVi] t[BbjI]
{"ABVI,abij,AaVi,BbIj", 4.0, 4, {2,28,17,18}}   //   r[ABVI] += 4 W[abij] t[AaVi] t[BbIj]
{"ABVI,abij,ABVi,abjI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[ABVi] t[abjI]
{"ABVI,abij,ABVi,abIj", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2 W[abij] t[ABVi] t[abIj]
{"ABVI,abij,abVI,ABij", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[abVI] t[ABij]
{"ABVI,abij,aBVI,Abji", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[aBVI] t[Abji]
{"ABVI,abij,aBVI,Abij", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2 W[abij] t[aBVI] t[Abij]
{"ABVI,abij,AaVI,Bbji", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1 W[abij] t[AaVI] t[Bbji]
{"ABVI,abij,AaVI,Bbij", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2 W[abij] t[AaVI] t[Bbij]
{"ABVI,Aabi,aBVi,bI", 0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 1/3 W[Aabi] t[aBVi] ta[bI]
{"ABVI,Aabi,bBVi,aI", -0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -1/3 W[Aabi] t[bBVi] ta[aI]
{"ABVI,Aabi,BaVi,bI", -0.6666666666666666, 4, {2,45,17,89}}   //   r[ABVI] += -2/3 W[Aabi] t[BaVi] ta[bI]
{"ABVI,Aabi,BbVi,aI", 0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 1/3 W[Aabi] t[BbVi] ta[aI]
{"ABVI,Babi,aAVi,bI", -0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -1/3 W[Babi] t[aAVi] ta[bI]
{"ABVI,Babi,bAVi,aI", 0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 1/3 W[Babi] t[bAVi] ta[aI]
{"ABVI,Babi,AaVi,bI", 0.6666666666666666, 4, {2,45,17,89}}   //   r[ABVI] += 2/3 W[Babi] t[AaVi] ta[bI]
{"ABVI,Babi,AbVi,aI", -0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -1/3 W[Babi] t[AbVi] ta[aI]
{"ABVI,Aabi,aBVI,bi", -1.0, 4, {2,45,17,89}}   //   r[ABVI] += -1 W[Aabi] t[aBVI] ta[bi]
{"ABVI,Aabi,baVI,Bi", -0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -1/3 W[Aabi] t[baVI] ta[Bi]
{"ABVI,Aabi,bBVI,ai", 1.0, 4, {2,45,17,89}}   //   r[ABVI] += 1 W[Aabi] t[bBVI] ta[ai]
{"ABVI,Aabi,BaVI,bi", 0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 1/3 W[Aabi] t[BaVI] ta[bi]
{"ABVI,Babi,abVI,Ai", -1.0, 4, {2,45,17,89}}   //   r[ABVI] += -1 W[Babi] t[abVI] ta[Ai]
{"ABVI,Babi,baVI,Ai", 0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 1/3 W[Babi] t[baVI] ta[Ai]
{"ABVI,Babi,AaVI,bi", -0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -1/3 W[Babi] t[AaVI] ta[bi]
{"ABVI,Babi,AbVI,ai", 1.0, 4, {2,45,17,89}}   //   r[ABVI] += 1 W[Babi] t[AbVI] ta[ai]
{"ABVI,Iaij,aAVj,Bi", 0.3333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += 1/3 W[Iaij] t[aAVj] ta[Bi]
{"ABVI,Iaij,aBVj,Ai", -0.3333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += -1/3 W[Iaij] t[aBVj] ta[Ai]
{"ABVI,Iaij,AaVj,Bi", -0.6666666666666666, 4, {2,46,17,89}}   //   r[ABVI] += -2/3 W[Iaij] t[AaVj] ta[Bi]
{"ABVI,Iaij,ABVj,ai", 0.3333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += 1/3 W[Iaij] t[ABVj] ta[ai]
{"ABVI,Iaij,BaVj,Ai", 0.6666666666666666, 4, {2,46,17,89}}   //   r[ABVI] += 2/3 W[Iaij] t[BaVj] ta[Ai]
{"ABVI,Iaij,BAVj,ai", -0.3333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += -1/3 W[Iaij] t[BAVj] ta[ai]
{"ABVI,Iaij,aBVi,Aj", 1.0, 4, {2,46,17,89}}   //   r[ABVI] += 1 W[Iaij] t[aBVi] ta[Aj]
{"ABVI,Iaij,AaVi,Bj", 0.3333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += 1/3 W[Iaij] t[AaVi] ta[Bj]
{"ABVI,Iaij,ABVi,aj", -1.0, 4, {2,46,17,89}}   //   r[ABVI] += -1 W[Iaij] t[ABVi] ta[aj]
{"ABVI,Iaij,BaVi,Aj", -0.3333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += -1/3 W[Iaij] t[BaVi] ta[Aj]
{"ABVI,Vavi,ABvi,aI", 0.3333333333333333, 4, {2,61,17,89}}   //   r[ABVI] += 1/3 W[Vavi] t[ABvi] ta[aI]
{"ABVI,Vavi,BAvi,aI", -0.3333333333333333, 4, {2,61,17,89}}   //   r[ABVI] += -1/3 W[Vavi] t[BAvi] ta[aI]
{"ABVI,Vaiv,ABvi,aI", -0.3333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += -1/3 W[Vaiv] t[ABvi] ta[aI]
{"ABVI,Vaiv,BAvi,aI", 0.3333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += 1/3 W[Vaiv] t[BAvi] ta[aI]
{"ABVI,Vaiv,aBvI,Ai", -1.0, 4, {2,60,17,89}}   //   r[ABVI] += -1 W[Vaiv] t[aBvI] ta[Ai]
{"ABVI,Vaiv,AavI,Bi", -0.3333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += -1/3 W[Vaiv] t[AavI] ta[Bi]
{"ABVI,Vaiv,ABvI,ai", 1.0, 4, {2,60,17,89}}   //   r[ABVI] += 1 W[Vaiv] t[ABvI] ta[ai]
{"ABVI,Vaiv,BavI,Ai", 0.3333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += 1/3 W[Vaiv] t[BavI] ta[Ai]
{"ABVI,Vavi,aBvI,Ai", 1.0, 4, {2,61,17,89}}   //   r[ABVI] += 1 W[Vavi] t[aBvI] ta[Ai]
{"ABVI,Vavi,AavI,Bi", 0.3333333333333333, 4, {2,61,17,89}}   //   r[ABVI] += 1/3 W[Vavi] t[AavI] ta[Bi]
{"ABVI,Vavi,ABvI,ai", -1.0, 4, {2,61,17,89}}   //   r[ABVI] += -1 W[Vavi] t[ABvI] ta[ai]
{"ABVI,Vavi,BavI,Ai", -0.3333333333333333, 4, {2,61,17,89}}   //   r[ABVI] += -1/3 W[Vavi] t[BavI] ta[Ai]
{"ABVI,abij,aAVj,Bi,bI", -0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[aAVj] ta[Bi] ta[bI]
{"ABVI,abij,aBVj,Ai,bI", 0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[aBVj] ta[Ai] ta[bI]
{"ABVI,abij,aAVi,Bj,bI", 0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[aAVi] ta[Bj] ta[bI]
{"ABVI,abij,aBVi,Aj,bI", -0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[aBVi] ta[Aj] ta[bI]
{"ABVI,abij,AaVj,Bi,bI", 0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[AaVj] ta[Bi] ta[bI]
{"ABVI,abij,AaVi,Bj,bI", -0.6666666666666666, 5, {2,28,17,89,89}}   //   r[ABVI] += -2/3 W[abij] t[AaVi] ta[Bj] ta[bI]
{"ABVI,abij,ABVi,aI,bj", -0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[ABVi] ta[aI] ta[bj]
{"ABVI,abij,ABVi,aj,bI", 0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[ABVi] ta[aj] ta[bI]
{"ABVI,abij,BaVj,Ai,bI", -0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[BaVj] ta[Ai] ta[bI]
{"ABVI,abij,BaVi,Aj,bI", 0.6666666666666666, 5, {2,28,17,89,89}}   //   r[ABVI] += 2/3 W[abij] t[BaVi] ta[Aj] ta[bI]
{"ABVI,abij,BAVi,aI,bj", 0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[BAVi] ta[aI] ta[bj]
{"ABVI,abij,BAVi,aj,bI", -0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[BAVi] ta[aj] ta[bI]
{"ABVI,abij,abVI,Aj,Bi", -0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[abVI] ta[Aj] ta[Bi]
{"ABVI,abij,abVI,Ai,Bj", 0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[abVI] ta[Ai] ta[Bj]
{"ABVI,abij,aBVI,Ai,bj", -1.0, 5, {2,28,17,89,89}}   //   r[ABVI] += -1 W[abij] t[aBVI] ta[Ai] ta[bj]
{"ABVI,abij,aBVI,Aj,bi", 1.0, 5, {2,28,17,89,89}}   //   r[ABVI] += 1 W[abij] t[aBVI] ta[Aj] ta[bi]
{"ABVI,abij,AaVI,Bi,bj", -0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[AaVI] ta[Bi] ta[bj]
{"ABVI,abij,AaVI,Bj,bi", 0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[AaVI] ta[Bj] ta[bi]
{"ABVI,abij,BaVI,Ai,bj", 0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[BaVI] ta[Ai] ta[bj]
{"ABVI,abij,BaVI,Aj,bi", -0.3333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[BaVI] ta[Aj] ta[bi]
{"ABVI,abij,aBVj,Ai,bI", 0.6666666666666666, 5, {2,28,17,89,90}}   //   r[ABVI] += 2/3 W[abij] t[aBVj] ta[Ai] tb[bI]
{"ABVI,abij,ABVi,bj,aI", -0.6666666666666666, 5, {2,28,17,89,90}}   //   r[ABVI] += -2/3 W[abij] t[ABVi] ta[bj] tb[aI]
{"ABVI,abij,ABVi,aI,bj", -0.3333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += -1/3 W[abij] t[ABVi] ta[aI] tb[bj]
{"ABVI,abij,BAVi,aI,bj", 0.3333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += 1/3 W[abij] t[BAVi] ta[aI] tb[bj]
{"ABVI,abij,abVI,Ai,Bj", 0.6666666666666666, 5, {2,28,17,89,90}}   //   r[ABVI] += 2/3 W[abij] t[abVI] ta[Ai] tb[Bj]
{"ABVI,abij,aBVI,Ai,bj", -1.0, 5, {2,28,17,89,90}}   //   r[ABVI] += -1 W[abij] t[aBVI] ta[Ai] tb[bj]
{"ABVI,abij,AaVI,bj,Bi", -0.6666666666666666, 5, {2,28,17,89,90}}   //   r[ABVI] += -2/3 W[abij] t[AaVI] ta[bj] tb[Bi]
{"ABVI,abij,AaVI,Bi,bj", -0.3333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += -1/3 W[abij] t[AaVI] ta[Bi] tb[bj]
{"ABVI,abij,BaVI,Ai,bj", 0.3333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += 1/3 W[abij] t[BaVI] ta[Ai] tb[bj]
{"ABVI,abij,aAVj,Bi,bI", 0.3333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += 1/3 W[abij] t[aAVj] ta[Bi] tb[bI]
{"ABVI,abij,BAVi,bj,aI", -0.3333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += -1/3 W[abij] t[BAVi] ta[bj] tb[aI]
{"ABVI,abij,abVI,Bi,Aj", 0.3333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += 1/3 W[abij] t[abVI] ta[Bi] tb[Aj]
{"ABVI,abij,BaVI,bj,Ai", -0.3333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += -1/3 W[abij] t[BaVI] ta[bj] tb[Ai]
{"ABVI,Aabi,bBVi,aI", -0.6666666666666666, 4, {2,45,17,90}}   //   r[ABVI] += -2/3 W[Aabi] t[bBVi] tb[aI]
{"ABVI,Babi,aAVi,bI", -0.6666666666666666, 4, {2,45,17,90}}   //   r[ABVI] += -2/3 W[Babi] t[aAVi] tb[bI]
{"ABVI,Babi,AaVi,bI", 1.3333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += 4/3 W[Babi] t[AaVi] tb[bI]
{"ABVI,Babi,AbVi,aI", -0.6666666666666666, 4, {2,45,17,90}}   //   r[ABVI] += -2/3 W[Babi] t[AbVi] tb[aI]
{"ABVI,Aabi,baVI,Bi", -0.6666666666666666, 4, {2,45,17,90}}   //   r[ABVI] += -2/3 W[Aabi] t[baVI] tb[Bi]
{"ABVI,Aabi,bBVI,ai", 1.0, 4, {2,45,17,90}}   //   r[ABVI] += 1 W[Aabi] t[bBVI] tb[ai]
{"ABVI,Babi,AaVI,bi", -0.6666666666666666, 4, {2,45,17,90}}   //   r[ABVI] += -2/3 W[Babi] t[AaVI] tb[bi]
{"ABVI,Babi,AbVI,ai", 1.0, 4, {2,45,17,90}}   //   r[ABVI] += 1 W[Babi] t[AbVI] tb[ai]
{"ABVI,Iaij,aAVj,Bi", 0.6666666666666666, 4, {2,46,17,90}}   //   r[ABVI] += 2/3 W[Iaij] t[aAVj] tb[Bi]
{"ABVI,Iaij,AaVj,Bi", -1.3333333333333333, 4, {2,46,17,90}}   //   r[ABVI] += -4/3 W[Iaij] t[AaVj] tb[Bi]
{"ABVI,Iaij,ABVj,ai", 0.6666666666666666, 4, {2,46,17,90}}   //   r[ABVI] += 2/3 W[Iaij] t[ABVj] tb[ai]
{"ABVI,Iaij,AaVi,Bj", 0.6666666666666666, 4, {2,46,17,90}}   //   r[ABVI] += 2/3 W[Iaij] t[AaVi] tb[Bj]
{"ABVI,Iaij,ABVi,aj", -1.0, 4, {2,46,17,90}}   //   r[ABVI] += -1 W[Iaij] t[ABVi] tb[aj]
{"ABVI,Vavi,ABvi,aI", 0.6666666666666666, 4, {2,61,17,90}}   //   r[ABVI] += 2/3 W[Vavi] t[ABvi] tb[aI]
{"ABVI,Vavi,AavI,Bi", 0.6666666666666666, 4, {2,61,17,90}}   //   r[ABVI] += 2/3 W[Vavi] t[AavI] tb[Bi]
{"ABVI,Vavi,ABvI,ai", -1.0, 4, {2,61,17,90}}   //   r[ABVI] += -1 W[Vavi] t[ABvI] tb[ai]
{"ABVI,Babi,bAVi,aI", -0.3333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -1/3 W[Babi] t[bAVi] tb[aI]
{"ABVI,Aabi,aBVi,bI", -0.3333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -1/3 W[Aabi] t[aBVi] tb[bI]
{"ABVI,Aabi,BaVi,bI", 0.6666666666666666, 4, {2,45,17,90}}   //   r[ABVI] += 2/3 W[Aabi] t[BaVi] tb[bI]
{"ABVI,Aabi,BbVi,aI", -0.3333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -1/3 W[Aabi] t[BbVi] tb[aI]
{"ABVI,Babi,baVI,Ai", -0.3333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -1/3 W[Babi] t[baVI] tb[Ai]
{"ABVI,Aabi,BaVI,bi", -0.3333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -1/3 W[Aabi] t[BaVI] tb[bi]
{"ABVI,Iaij,aBVj,Ai", 0.3333333333333333, 4, {2,46,17,90}}   //   r[ABVI] += 1/3 W[Iaij] t[aBVj] tb[Ai]
{"ABVI,Iaij,BaVj,Ai", -0.6666666666666666, 4, {2,46,17,90}}   //   r[ABVI] += -2/3 W[Iaij] t[BaVj] tb[Ai]
{"ABVI,Iaij,BAVj,ai", 0.3333333333333333, 4, {2,46,17,90}}   //   r[ABVI] += 1/3 W[Iaij] t[BAVj] tb[ai]
{"ABVI,Iaij,BaVi,Aj", 0.3333333333333333, 4, {2,46,17,90}}   //   r[ABVI] += 1/3 W[Iaij] t[BaVi] tb[Aj]
{"ABVI,Vavi,BAvi,aI", 0.3333333333333333, 4, {2,61,17,90}}   //   r[ABVI] += 1/3 W[Vavi] t[BAvi] tb[aI]
{"ABVI,Vavi,BavI,Ai", 0.3333333333333333, 4, {2,61,17,90}}   //   r[ABVI] += 1/3 W[Vavi] t[BavI] tb[Ai]
{"ABVI,abij,aAVi,Bj,bI", 0.6666666666666666, 5, {2,28,17,90,90}}   //   r[ABVI] += 2/3 W[abij] t[aAVi] tb[Bj] tb[bI]
{"ABVI,abij,AaVj,Bi,bI", 0.6666666666666666, 5, {2,28,17,90,90}}   //   r[ABVI] += 2/3 W[abij] t[AaVj] tb[Bi] tb[bI]
{"ABVI,abij,AaVi,Bj,bI", -1.3333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += -4/3 W[abij] t[AaVi] tb[Bj] tb[bI]
{"ABVI,abij,ABVi,aI,bj", -0.6666666666666666, 5, {2,28,17,90,90}}   //   r[ABVI] += -2/3 W[abij] t[ABVi] tb[aI] tb[bj]
{"ABVI,abij,ABVi,aj,bI", 0.6666666666666666, 5, {2,28,17,90,90}}   //   r[ABVI] += 2/3 W[abij] t[ABVi] tb[aj] tb[bI]
{"ABVI,abij,AaVI,Bi,bj", -0.6666666666666666, 5, {2,28,17,90,90}}   //   r[ABVI] += -2/3 W[abij] t[AaVI] tb[Bi] tb[bj]
{"ABVI,abij,AaVI,Bj,bi", 0.6666666666666666, 5, {2,28,17,90,90}}   //   r[ABVI] += 2/3 W[abij] t[AaVI] tb[Bj] tb[bi]
{"ABVI,abij,aBVi,Aj,bI", 0.3333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += 1/3 W[abij] t[aBVi] tb[Aj] tb[bI]
{"ABVI,abij,BaVj,Ai,bI", 0.3333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += 1/3 W[abij] t[BaVj] tb[Ai] tb[bI]
{"ABVI,abij,BaVi,Aj,bI", -0.6666666666666666, 5, {2,28,17,90,90}}   //   r[ABVI] += -2/3 W[abij] t[BaVi] tb[Aj] tb[bI]
{"ABVI,abij,BAVi,aI,bj", -0.3333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += -1/3 W[abij] t[BAVi] tb[aI] tb[bj]
{"ABVI,abij,BAVi,aj,bI", 0.3333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += 1/3 W[abij] t[BAVi] tb[aj] tb[bI]
{"ABVI,abij,BaVI,Ai,bj", -0.3333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += -1/3 W[abij] t[BaVI] tb[Ai] tb[bj]
{"ABVI,abij,BaVI,Aj,bi", 0.3333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += 1/3 W[abij] t[BaVI] tb[Aj] tb[bi]
{"ABVI,AVai,BaIi", -2.0, 3, {2,65,18}}   //   r[ABVI] += -2 W[AVai] t[BaIi]
{"ABVI,BVai,AaiI", -2.0, 3, {2,65,18}}   //   r[ABVI] += -2 W[BVai] t[AaiI]
{"ABVI,AaVi,BaiI", -2.0, 3, {2,32,18}}   //   r[ABVI] += -2 W[AaVi] t[BaiI]
{"ABVI,AaVi,BaIi", 4.0, 3, {2,32,18}}   //   r[ABVI] += 4 W[AaVi] t[BaIi]
{"ABVI,IVij,ABji", 2.0, 3, {2,66,18}}   //   r[ABVI] += 2 W[IVij] t[ABji]
{"ABVI,Vaij,ABij,aI", 0.6666666666666666, 4, {2,67,18,89}}   //   r[ABVI] += 2/3 W[Vaij] t[ABij] ta[aI]
{"ABVI,Vaij,ABji,aI", -0.6666666666666666, 4, {2,67,18,89}}   //   r[ABVI] += -2/3 W[Vaij] t[ABji] ta[aI]
{"ABVI,Vaij,BajI,Ai", 2.0, 4, {2,67,18,89}}   //   r[ABVI] += 2 W[Vaij] t[BajI] ta[Ai]
{"ABVI,Vaij,BaIj,Ai", -4.0, 4, {2,67,18,89}}   //   r[ABVI] += -4 W[Vaij] t[BaIj] ta[Ai]
{"ABVI,Vaij,ABjI,ai", 2.0, 4, {2,67,18,89}}   //   r[ABVI] += 2 W[Vaij] t[ABjI] ta[ai]
{"ABVI,Vaij,AaiI,Bj", 0.6666666666666666, 4, {2,67,18,89}}   //   r[ABVI] += 2/3 W[Vaij] t[AaiI] ta[Bj]
{"ABVI,Vaij,BaiI,Aj", -0.6666666666666666, 4, {2,67,18,89}}   //   r[ABVI] += -2/3 W[Vaij] t[BaiI] ta[Aj]
{"ABVI,Vaij,BaIi,Aj", 2.0, 4, {2,67,18,89}}   //   r[ABVI] += 2 W[Vaij] t[BaIi] ta[Aj]
{"ABVI,Vaij,ABiI,aj", -2.0, 4, {2,67,18,89}}   //   r[ABVI] += -2 W[Vaij] t[ABiI] ta[aj]
{"ABVI,Vaij,ABij,aI", 1.3333333333333333, 4, {2,67,18,90}}   //   r[ABVI] += 4/3 W[Vaij] t[ABij] tb[aI]
{"ABVI,Vaij,AaiI,Bj", 1.3333333333333333, 4, {2,67,18,90}}   //   r[ABVI] += 4/3 W[Vaij] t[AaiI] tb[Bj]
{"ABVI,Vaij,ABiI,aj", -2.0, 4, {2,67,18,90}}   //   r[ABVI] += -2 W[Vaij] t[ABiI] tb[aj]
{"ABVI,Vaij,ABji,aI", 0.6666666666666666, 4, {2,67,18,90}}   //   r[ABVI] += 2/3 W[Vaij] t[ABji] tb[aI]
{"ABVI,Vaij,BaiI,Aj", 0.6666666666666666, 4, {2,67,18,90}}   //   r[ABVI] += 2/3 W[Vaij] t[BaiI] tb[Aj]
{"ABVI,ABVa,aI", 0.6666666666666666, 3, {2,36,89}}   //   r[ABVI] += 2/3 W[ABVa] ta[aI]
{"ABVI,ABaV,aI", -0.6666666666666666, 3, {2,35,89}}   //   r[ABVI] += -2/3 W[ABaV] ta[aI]
{"ABVI,BVIi,Ai", -2.0, 3, {2,68,89}}   //   r[ABVI] += -2 W[BVIi] ta[Ai]
{"ABVI,AIVi,Bi", -0.6666666666666666, 3, {2,37,89}}   //   r[ABVI] += -2/3 W[AIVi] ta[Bi]
{"ABVI,BIVi,Ai", 0.6666666666666666, 3, {2,37,89}}   //   r[ABVI] += 2/3 W[BIVi] ta[Ai]
{"ABVI,AVai,Bi,aI", 0.6666666666666666, 4, {2,65,89,89}}   //   r[ABVI] += 2/3 W[AVai] ta[Bi] ta[aI]
{"ABVI,BVai,Ai,aI", -0.6666666666666666, 4, {2,65,89,89}}   //   r[ABVI] += -2/3 W[BVai] ta[Ai] ta[aI]
{"ABVI,AaVi,Bi,aI", -0.6666666666666666, 4, {2,32,89,89}}   //   r[ABVI] += -2/3 W[AaVi] ta[Bi] ta[aI]
{"ABVI,BaVi,Ai,aI", 0.6666666666666666, 4, {2,32,89,89}}   //   r[ABVI] += 2/3 W[BaVi] ta[Ai] ta[aI]
{"ABVI,IVij,Ai,Bj", -0.6666666666666666, 4, {2,66,89,89}}   //   r[ABVI] += -2/3 W[IVij] ta[Ai] ta[Bj]
{"ABVI,IVij,Aj,Bi", 0.6666666666666666, 4, {2,66,89,89}}   //   r[ABVI] += 2/3 W[IVij] ta[Aj] ta[Bi]
{"ABVI,Vaij,Aj,Bi,aI", -0.6666666666666666, 5, {2,67,89,89,89}}   //   r[ABVI] += -2/3 W[Vaij] ta[Aj] ta[Bi] ta[aI]
{"ABVI,Vaij,Ai,Bj,aI", 0.6666666666666666, 5, {2,67,89,89,89}}   //   r[ABVI] += 2/3 W[Vaij] ta[Ai] ta[Bj] ta[aI]
{"ABVI,BVai,Ai,aI", -1.3333333333333333, 4, {2,65,89,90}}   //   r[ABVI] += -4/3 W[BVai] ta[Ai] tb[aI]
{"ABVI,IVij,Aj,Bi", 1.3333333333333333, 4, {2,66,89,90}}   //   r[ABVI] += 4/3 W[IVij] ta[Aj] tb[Bi]
{"ABVI,AVai,Bi,aI", -0.6666666666666666, 4, {2,65,89,90}}   //   r[ABVI] += -2/3 W[AVai] ta[Bi] tb[aI]
{"ABVI,IVij,Bj,Ai", 0.6666666666666666, 4, {2,66,89,90}}   //   r[ABVI] += 2/3 W[IVij] ta[Bj] tb[Ai]
{"ABVI,Vaij,Ai,Bj,aI", 1.3333333333333333, 5, {2,67,89,90,90}}   //   r[ABVI] += 4/3 W[Vaij] ta[Ai] tb[Bj] tb[aI]
{"ABVI,Vaij,Bi,Aj,aI", 0.6666666666666666, 5, {2,67,89,90,90}}   //   r[ABVI] += 2/3 W[Vaij] ta[Bi] tb[Aj] tb[aI]
{"ABVI,ABVa,aI", 1.3333333333333333, 3, {2,36,90}}   //   r[ABVI] += 4/3 W[ABVa] tb[aI]
{"ABVI,AIVi,Bi", -1.3333333333333333, 3, {2,37,90}}   //   r[ABVI] += -4/3 W[AIVi] tb[Bi]
{"ABVI,ABaV,aI", 0.6666666666666666, 3, {2,35,90}}   //   r[ABVI] += 2/3 W[ABaV] tb[aI]
{"ABVI,BIVi,Ai", -0.6666666666666666, 3, {2,37,90}}   //   r[ABVI] += -2/3 W[BIVi] tb[Ai]
{"ABVI,AaVi,Bi,aI", -1.3333333333333333, 4, {2,32,90,90}}   //   r[ABVI] += -4/3 W[AaVi] tb[Bi] tb[aI]
{"ABVI,BaVi,Ai,aI", -0.6666666666666666, 4, {2,32,90,90}}   //   r[ABVI] += -2/3 W[BaVi] tb[Ai] tb[aI]
{"ABVI,av,Av,aBVI", -1.0, 4, {2,29,22,17}}   //   r[ABVI] += -1 f_A[av] t[Av] t[aBVI]
{"ABVI,av,Av,BaVI", 0.3333333333333333, 4, {2,29,22,17}}   //   r[ABVI] += 1/3 f_A[av] t[Av] t[BaVI]
{"ABVI,av,Bv,AaVI", -0.3333333333333333, 4, {2,29,22,17}}   //   r[ABVI] += -1/3 f_A[av] t[Bv] t[AaVI]
{"ABVI,av,aV,ABvI", -1.0, 4, {2,29,22,17}}   //   r[ABVI] += -1 f_A[av] t[aV] t[ABvI]
{"ABVI,ai,aV,ABiI", -2.0, 4, {2,30,22,18}}   //   r[ABVI] += -2 f[ai] t[aV] t[ABiI]
{"ABVI,aivw,vw,aV,ABiI", 1.0, 5, {2,24,21,22,18}}   //   r[ABVI] += 1 W[aivw] I[vw] t[aV] t[ABiI]
{"ABVI,Iv,ABVv", -1.3333333333333333, 3, {2,49,16}}   //   r[ABVI] += -4/3 f_A[Iv] t[ABVv]
{"ABVI,av,ABVv,aI", -1.3333333333333333, 4, {2,29,16,89}}   //   r[ABVI] += -4/3 f_A[av] t[ABVv] ta[aI]
{"ABVI,Aa,aBVI", 1.0, 3, {2,50,17}}   //   r[ABVI] += 1 f[Aa] t[aBVI]
{"ABVI,Aavw,vw,aBVI", -0.5, 4, {2,26,21,17}}   //   r[ABVI] += -1/2 W[Aavw] I[vw] t[aBVI]
{"ABVI,Aavw,vw,BaVI", 0.3333333333333333, 4, {2,26,21,17}}   //   r[ABVI] += 1/3 W[Aavw] I[vw] t[BaVI]
{"ABVI,Ba,AaVI", 1.0, 3, {2,50,17}}   //   r[ABVI] += 1 f[Ba] t[AaVI]
{"ABVI,Bavw,vw,AaVI", 0.16666666666666666, 4, {2,26,21,17}}   //   r[ABVI] += 1/6 W[Bavw] I[vw] t[AaVI]
{"ABVI,Ii,ABVi", -1.0, 3, {2,51,17}}   //   r[ABVI] += -1 f[Ii] t[ABVi]
{"ABVI,Iivw,vw,ABVi", -0.16666666666666666, 4, {2,23,21,17}}   //   r[ABVI] += -1/6 W[Iivw] I[vw] t[ABVi]
{"ABVI,Iivw,vw,BAVi", -0.3333333333333333, 4, {2,23,21,17}}   //   r[ABVI] += -1/3 W[Iivw] I[vw] t[BAVi]
{"ABVI,Vv,ABvI", -1.0, 3, {2,69,17}}   //   r[ABVI] += -1 f_A[Vv] t[ABvI]
{"ABVI,ai,ABVi,aI", -0.3333333333333333, 4, {2,30,17,89}}   //   r[ABVI] += -1/3 f[ai] t[ABVi] ta[aI]
{"ABVI,aivw,vw,ABVi,aI", 0.16666666666666666, 5, {2,24,21,17,89}}   //   r[ABVI] += 1/6 W[aivw] I[vw] t[ABVi] ta[aI]
{"ABVI,ai,BAVi,aI", 0.3333333333333333, 4, {2,30,17,89}}   //   r[ABVI] += 1/3 f[ai] t[BAVi] ta[aI]
{"ABVI,aivw,vw,BAVi,aI", -0.16666666666666666, 5, {2,24,21,17,89}}   //   r[ABVI] += -1/6 W[aivw] I[vw] t[BAVi] ta[aI]
{"ABVI,ai,aBVI,Ai", -1.0, 4, {2,30,17,89}}   //   r[ABVI] += -1 f[ai] t[aBVI] ta[Ai]
{"ABVI,aivw,vw,aBVI,Ai", 0.5, 5, {2,24,21,17,89}}   //   r[ABVI] += 1/2 W[aivw] I[vw] t[aBVI] ta[Ai]
{"ABVI,ai,AaVI,Bi", -0.3333333333333333, 4, {2,30,17,89}}   //   r[ABVI] += -1/3 f[ai] t[AaVI] ta[Bi]
{"ABVI,aivw,vw,AaVI,Bi", 0.16666666666666666, 5, {2,24,21,17,89}}   //   r[ABVI] += 1/6 W[aivw] I[vw] t[AaVI] ta[Bi]
{"ABVI,ai,BaVI,Ai", 0.3333333333333333, 4, {2,30,17,89}}   //   r[ABVI] += 1/3 f[ai] t[BaVI] ta[Ai]
{"ABVI,aivw,vw,BaVI,Ai", -0.16666666666666666, 5, {2,24,21,17,89}}   //   r[ABVI] += -1/6 W[aivw] I[vw] t[BaVI] ta[Ai]
{"ABVI,Vi,ABiI", -2.0, 3, {2,70,18}}   //   r[ABVI] += -2 f_A[Vi] t[ABiI]
{"ABVI,iv,vI,ABVi", -0.6666666666666666, 4, {2,31,13,17}}   //   r[ABVI] += -2/3 f_B[iv] t[vI] t[ABVi]
{"ABVI,iv,vI,BAVi", -0.3333333333333333, 4, {2,31,13,17}}   //   r[ABVI] += -1/3 f_B[iv] t[vI] t[BAVi]
{"ABVI,Bv,AvVI", 0.6666666666666666, 3, {2,52,20}}   //   r[ABVI] += 2/3 f_B[Bv] t[AvVI]
{"ABVI,Av,BvVI", 0.3333333333333333, 3, {2,52,20}}   //   r[ABVI] += 1/3 f_B[Av] t[BvVI]
{"ABVI,iv,AvVI,Bi", -0.6666666666666666, 4, {2,31,20,90}}   //   r[ABVI] += -2/3 f_B[iv] t[AvVI] tb[Bi]
{"ABVI,iv,BvVI,Ai", -0.3333333333333333, 4, {2,31,20,90}}   //   r[ABVI] += -1/3 f_B[iv] t[BvVI] tb[Ai]
{"ABVI,ai,ABVi,aI", -0.6666666666666666, 4, {2,30,17,90}}   //   r[ABVI] += -2/3 f[ai] t[ABVi] tb[aI]
{"ABVI,aivw,vw,ABVi,aI", -0.3333333333333333, 5, {2,24,21,17,90}}   //   r[ABVI] += -1/3 W[aivw] I[vw] t[ABVi] tb[aI]
{"ABVI,ai,AaVI,Bi", -0.6666666666666666, 4, {2,30,17,90}}   //   r[ABVI] += -2/3 f[ai] t[AaVI] tb[Bi]
{"ABVI,aivw,vw,AaVI,Bi", -0.3333333333333333, 5, {2,24,21,17,90}}   //   r[ABVI] += -1/3 W[aivw] I[vw] t[AaVI] tb[Bi]
{"ABVI,ai,BAVi,aI", -0.3333333333333333, 4, {2,30,17,90}}   //   r[ABVI] += -1/3 f[ai] t[BAVi] tb[aI]
{"ABVI,aivw,vw,BAVi,aI", -0.16666666666666666, 5, {2,24,21,17,90}}   //   r[ABVI] += -1/6 W[aivw] I[vw] t[BAVi] tb[aI]
{"ABVI,ai,BaVI,Ai", -0.3333333333333333, 4, {2,30,17,90}}   //   r[ABVI] += -1/3 f[ai] t[BaVI] tb[Ai]
{"ABVI,aivw,vw,BaVI,Ai", -0.16666666666666666, 5, {2,24,21,17,90}}   //   r[ABVI] += -1/6 W[aivw] I[vw] t[BaVI] tb[Ai]
{"ABVW,ABVW", 0.5, 2, {3,26}}   //   r[ABVW] += 1/2 W[ABVW]
{"ABVW,ABWV", -0.5, 2, {3,26}}   //   r[ABVW] += -1/2 W[ABWV]
{"ABVW,aivw,wi,Av,BaVW", 1.0, 5, {3,24,13,22,16}}   //   r[ABVW] += 1 W[aivw] t[wi] t[Av] t[BaVW]
{"ABVW,aivw,wi,Bv,AaVW", -1.0, 5, {3,24,13,22,16}}   //   r[ABVW] += -1 W[aivw] t[wi] t[Bv] t[AaVW]
{"ABVW,aivw,wi,aW,ABVv", -1.0, 5, {3,24,13,22,16}}   //   r[ABVW] += -1 W[aivw] t[wi] t[aW] t[ABVv]
{"ABVW,aivw,wi,aV,ABWv", 1.0, 5, {3,24,13,22,16}}   //   r[ABVW] += 1 W[aivw] t[wi] t[aV] t[ABWv]
{"ABVW,aijv,vi,aW,ABVj", -0.25, 5, {3,25,13,22,17}}   //   r[ABVW] += -1/4 W[aijv] t[vi] t[aW] t[ABVj]
{"ABVW,aijv,vi,aW,BAVj", 0.25, 5, {3,25,13,22,17}}   //   r[ABVW] += 1/4 W[aijv] t[vi] t[aW] t[BAVj]
{"ABVW,aijv,vi,aV,ABWj", 0.25, 5, {3,25,13,22,17}}   //   r[ABVW] += 1/4 W[aijv] t[vi] t[aV] t[ABWj]
{"ABVW,aijv,vi,aV,BAWj", -0.25, 5, {3,25,13,22,17}}   //   r[ABVW] += -1/4 W[aijv] t[vi] t[aV] t[BAWj]
{"ABVW,Aiav,vi,BaVW", -1.0, 4, {3,33,13,16}}   //   r[ABVW] += -1 W[Aiav] t[vi] t[BaVW]
{"ABVW,Biav,vi,AaVW", 1.0, 4, {3,33,13,16}}   //   r[ABVW] += 1 W[Biav] t[vi] t[AaVW]
{"ABVW,Wivw,wi,ABVv", -1.0, 4, {3,54,13,16}}   //   r[ABVW] += -1 W[Wivw] t[wi] t[ABVv]
{"ABVW,Vivw,wi,ABWv", 1.0, 4, {3,54,13,16}}   //   r[ABVW] += 1 W[Vivw] t[wi] t[ABWv]
{"ABVW,aijv,vi,AaVW,Bj", -1.0, 5, {3,25,13,16,89}}   //   r[ABVW] += -1 W[aijv] t[vi] t[AaVW] ta[Bj]
{"ABVW,aijv,vi,BaVW,Aj", 1.0, 5, {3,25,13,16,89}}   //   r[ABVW] += 1 W[aijv] t[vi] t[BaVW] ta[Aj]
{"ABVW,Wijv,vi,ABVj", -0.25, 4, {3,55,13,17}}   //   r[ABVW] += -1/4 W[Wijv] t[vi] t[ABVj]
{"ABVW,Wijv,vi,BAVj", 0.25, 4, {3,55,13,17}}   //   r[ABVW] += 1/4 W[Wijv] t[vi] t[BAVj]
{"ABVW,Vijv,vi,ABWj", 0.25, 4, {3,55,13,17}}   //   r[ABVW] += 1/4 W[Vijv] t[vi] t[ABWj]
{"ABVW,Vijv,vi,BAWj", -0.25, 4, {3,55,13,17}}   //   r[ABVW] += -1/4 W[Vijv] t[vi] t[BAWj]
{"ABVW,ABWa,aV", -0.5, 3, {3,36,22}}   //   r[ABVW] += -1/2 W[ABWa] t[aV]
{"ABVW,ABaW,aV", 0.5, 3, {3,35,22}}   //   r[ABVW] += 1/2 W[ABaW] t[aV]
{"ABVW,ABVa,aW", 0.5, 3, {3,36,22}}   //   r[ABVW] += 1/2 W[ABVa] t[aW]
{"ABVW,ABaV,aW", -0.5, 3, {3,35,22}}   //   r[ABVW] += -1/2 W[ABaV] t[aW]
{"ABVW,AVWv,Bv", 0.5, 3, {3,53,22}}   //   r[ABVW] += 1/2 W[AVWv] t[Bv]
{"ABVW,BVWv,Av", -0.5, 3, {3,53,22}}   //   r[ABVW] += -1/2 W[BVWv] t[Av]
{"ABVW,AWVv,Bv", -0.5, 3, {3,53,22}}   //   r[ABVW] += -1/2 W[AWVv] t[Bv]
{"ABVW,BWVv,Av", 0.5, 3, {3,53,22}}   //   r[ABVW] += 1/2 W[BWVv] t[Av]
{"ABVW,ABab,aW,bV", -0.5, 4, {3,42,22,22}}   //   r[ABVW] += -1/2 W[ABab] t[aW] t[bV]
{"ABVW,ABab,aV,bW", 0.5, 4, {3,42,22,22}}   //   r[ABVW] += 1/2 W[ABab] t[aV] t[bW]
{"ABVW,AWav,Bv,aV", -0.5, 4, {3,62,22,22}}   //   r[ABVW] += -1/2 W[AWav] t[Bv] t[aV]
{"ABVW,BWav,Av,aV", 0.5, 4, {3,62,22,22}}   //   r[ABVW] += 1/2 W[BWav] t[Av] t[aV]
{"ABVW,AaWv,Bv,aV", 0.5, 4, {3,26,22,22}}   //   r[ABVW] += 1/2 W[AaWv] t[Bv] t[aV]
{"ABVW,BaWv,Av,aV", -0.5, 4, {3,26,22,22}}   //   r[ABVW] += -1/2 W[BaWv] t[Av] t[aV]
{"ABVW,AVav,Bv,aW", 0.5, 4, {3,62,22,22}}   //   r[ABVW] += 1/2 W[AVav] t[Bv] t[aW]
{"ABVW,BVav,Av,aW", -0.5, 4, {3,62,22,22}}   //   r[ABVW] += -1/2 W[BVav] t[Av] t[aW]
{"ABVW,AaVv,Bv,aW", -0.5, 4, {3,26,22,22}}   //   r[ABVW] += -1/2 W[AaVv] t[Bv] t[aW]
{"ABVW,BaVv,Av,aW", 0.5, 4, {3,26,22,22}}   //   r[ABVW] += 1/2 W[BaVv] t[Av] t[aW]
{"ABVW,VWvw,Aw,Bv", -0.5, 4, {3,71,22,22}}   //   r[ABVW] += -1/2 W[VWvw] t[Aw] t[Bv]
{"ABVW,VWvw,Av,Bw", 0.5, 4, {3,71,22,22}}   //   r[ABVW] += 1/2 W[VWvw] t[Av] t[Bw]
{"ABVW,Aabv,Bv,aW,bV", -0.5, 5, {3,35,22,22,22}}   //   r[ABVW] += -1/2 W[Aabv] t[Bv] t[aW] t[bV]
{"ABVW,Aabv,Bv,aV,bW", 0.5, 5, {3,35,22,22,22}}   //   r[ABVW] += 1/2 W[Aabv] t[Bv] t[aV] t[bW]
{"ABVW,Babv,Av,aW,bV", 0.5, 5, {3,35,22,22,22}}   //   r[ABVW] += 1/2 W[Babv] t[Av] t[aW] t[bV]
{"ABVW,Babv,Av,aV,bW", -0.5, 5, {3,35,22,22,22}}   //   r[ABVW] += -1/2 W[Babv] t[Av] t[aV] t[bW]
{"ABVW,Wavw,Aw,Bv,aV", 0.5, 5, {3,59,22,22,22}}   //   r[ABVW] += 1/2 W[Wavw] t[Aw] t[Bv] t[aV]
{"ABVW,Wavw,Av,Bw,aV", -0.5, 5, {3,59,22,22,22}}   //   r[ABVW] += -1/2 W[Wavw] t[Av] t[Bw] t[aV]
{"ABVW,Vavw,Aw,Bv,aW", -0.5, 5, {3,59,22,22,22}}   //   r[ABVW] += -1/2 W[Vavw] t[Aw] t[Bv] t[aW]
{"ABVW,Vavw,Av,Bw,aW", 0.5, 5, {3,59,22,22,22}}   //   r[ABVW] += 1/2 W[Vavw] t[Av] t[Bw] t[aW]
{"ABVW,abvw,Av,Bw,aV,bW", 0.5, 6, {3,26,22,22,22,22}}   //   r[ABVW] += 1/2 W[abvw] t[Av] t[Bw] t[aV] t[bW]
{"ABVW,abvw,Av,Bw,aW,bV", -0.5, 6, {3,26,22,22,22,22}}   //   r[ABVW] += -1/2 W[abvw] t[Av] t[Bw] t[aW] t[bV]
{"ABVW,abiv,Av,aW,bV,Bi", 0.5, 6, {3,27,22,22,22,89}}   //   r[ABVW] += 1/2 W[abiv] t[Av] t[aW] t[bV] ta[Bi]
{"ABVW,abiv,Av,aV,bW,Bi", -0.5, 6, {3,27,22,22,22,89}}   //   r[ABVW] += -1/2 W[abiv] t[Av] t[aV] t[bW] ta[Bi]
{"ABVW,abiv,Bv,aW,bV,Ai", -0.5, 6, {3,27,22,22,22,89}}   //   r[ABVW] += -1/2 W[abiv] t[Bv] t[aW] t[bV] ta[Ai]
{"ABVW,abiv,Bv,aV,bW,Ai", 0.5, 6, {3,27,22,22,22,89}}   //   r[ABVW] += 1/2 W[abiv] t[Bv] t[aV] t[bW] ta[Ai]
{"ABVW,aivw,Av,aW,BwVi", 0.25, 5, {3,24,22,22,20}}   //   r[ABVW] += 1/4 W[aivw] t[Av] t[aW] t[BwVi]
{"ABVW,aivw,Bv,aW,AwVi", -0.25, 5, {3,24,22,22,20}}   //   r[ABVW] += -1/4 W[aivw] t[Bv] t[aW] t[AwVi]
{"ABVW,aivw,Av,aV,BwWi", -0.25, 5, {3,24,22,22,20}}   //   r[ABVW] += -1/4 W[aivw] t[Av] t[aV] t[BwWi]
{"ABVW,aivw,Bv,aV,AwWi", 0.25, 5, {3,24,22,22,20}}   //   r[ABVW] += 1/4 W[aivw] t[Bv] t[aV] t[AwWi]
{"ABVW,abvw,Av,aw,BbVW", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1 W[abvw] t[Av] t[aw] t[BbVW]
{"ABVW,abvw,Bv,aw,AbVW", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[Bv] t[aw] t[AbVW]
{"ABVW,abvw,Av,bw,BaVW", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[Av] t[bw] t[BaVW]
{"ABVW,abvw,Bv,bw,AaVW", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1 W[abvw] t[Bv] t[bw] t[AaVW]
{"ABVW,abvw,Av,Bw,abVW", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[Av] t[Bw] t[abVW]
{"ABVW,abvw,aW,bv,ABVw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[aW] t[bv] t[ABVw]
{"ABVW,abvw,aW,bw,ABVv", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1 W[abvw] t[aW] t[bw] t[ABVv]
{"ABVW,abvw,Av,bW,BaVw", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1 W[abvw] t[Av] t[bW] t[BaVw]
{"ABVW,abvw,Av,aW,BbVw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[Av] t[aW] t[BbVw]
{"ABVW,abvw,Bv,bW,AaVw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[Bv] t[bW] t[AaVw]
{"ABVW,abvw,Bv,aW,AbVw", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1 W[abvw] t[Bv] t[aW] t[AbVw]
{"ABVW,abvw,aV,bv,ABWw", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1 W[abvw] t[aV] t[bv] t[ABWw]
{"ABVW,abvw,aV,bw,ABWv", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[aV] t[bw] t[ABWv]
{"ABVW,abvw,Av,bV,BaWw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[Av] t[bV] t[BaWw]
{"ABVW,abvw,Av,aV,BbWw", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1 W[abvw] t[Av] t[aV] t[BbWw]
{"ABVW,abvw,Bv,bV,AaWw", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1 W[abvw] t[Bv] t[bV] t[AaWw]
{"ABVW,abvw,Bv,aV,AbWw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[Bv] t[aV] t[AbWw]
{"ABVW,abvw,aV,bW,ABvw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1 W[abvw] t[aV] t[bW] t[ABvw]
{"ABVW,abiv,av,bW,ABVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[av] t[bW] t[ABVi]
{"ABVW,abiv,av,bW,BAVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[av] t[bW] t[BAVi]
{"ABVW,abiv,aW,bv,ABVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[aW] t[bv] t[ABVi]
{"ABVW,abiv,aW,bv,BAVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[aW] t[bv] t[BAVi]
{"ABVW,abiv,Av,aW,bBVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[Av] t[aW] t[bBVi]
{"ABVW,abiv,Av,aW,BbVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[Av] t[aW] t[BbVi]
{"ABVW,abiv,Av,bW,aBVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[Av] t[bW] t[aBVi]
{"ABVW,abiv,Av,bW,BaVi", 0.5, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/2 W[abiv] t[Av] t[bW] t[BaVi]
{"ABVW,abiv,Bv,aW,bAVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[Bv] t[aW] t[bAVi]
{"ABVW,abiv,Bv,aW,AbVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[Bv] t[aW] t[AbVi]
{"ABVW,abiv,Bv,bW,aAVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[Bv] t[bW] t[aAVi]
{"ABVW,abiv,Bv,bW,AaVi", -0.5, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/2 W[abiv] t[Bv] t[bW] t[AaVi]
{"ABVW,abiv,av,bV,ABWi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[av] t[bV] t[ABWi]
{"ABVW,abiv,av,bV,BAWi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[av] t[bV] t[BAWi]
{"ABVW,abiv,aV,bv,ABWi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[aV] t[bv] t[ABWi]
{"ABVW,abiv,aV,bv,BAWi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[aV] t[bv] t[BAWi]
{"ABVW,abiv,Av,aV,bBWi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[Av] t[aV] t[bBWi]
{"ABVW,abiv,Av,aV,BbWi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[Av] t[aV] t[BbWi]
{"ABVW,abiv,Av,bV,aBWi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[Av] t[bV] t[aBWi]
{"ABVW,abiv,Av,bV,BaWi", -0.5, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/2 W[abiv] t[Av] t[bV] t[BaWi]
{"ABVW,abiv,Bv,aV,bAWi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[Bv] t[aV] t[bAWi]
{"ABVW,abiv,Bv,aV,AbWi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[Bv] t[aV] t[AbWi]
{"ABVW,abiv,Bv,bV,aAWi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[Bv] t[bV] t[aAWi]
{"ABVW,abiv,Bv,bV,AaWi", 0.5, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/2 W[abiv] t[Bv] t[bV] t[AaWi]
{"ABVW,abiv,aV,bW,ABvi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[aV] t[bW] t[ABvi]
{"ABVW,abiv,aV,bW,BAvi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[aV] t[bW] t[BAvi]
{"ABVW,abiv,aW,bV,ABvi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 1/4 W[abiv] t[aW] t[bV] t[ABvi]
{"ABVW,abiv,aW,bV,BAvi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -1/4 W[abiv] t[aW] t[bV] t[BAvi]
{"ABVW,abij,aV,bW,ABji", -0.5, 5, {3,28,22,22,18}}   //   r[ABVW] += -1/2 W[abij] t[aV] t[bW] t[ABji]
{"ABVW,abij,aV,bW,ABij", 0.5, 5, {3,28,22,22,18}}   //   r[ABVW] += 1/2 W[abij] t[aV] t[bW] t[ABij]
{"ABVW,Aabi,aW,bV,Bi", -0.5, 5, {3,45,22,22,89}}   //   r[ABVW] += -1/2 W[Aabi] t[aW] t[bV] ta[Bi]
{"ABVW,Aabi,aV,bW,Bi", 0.5, 5, {3,45,22,22,89}}   //   r[ABVW] += 1/2 W[Aabi] t[aV] t[bW] ta[Bi]
{"ABVW,Babi,aW,bV,Ai", 0.5, 5, {3,45,22,22,89}}   //   r[ABVW] += 1/2 W[Babi] t[aW] t[bV] ta[Ai]
{"ABVW,Babi,aV,bW,Ai", -0.5, 5, {3,45,22,22,89}}   //   r[ABVW] += -1/2 W[Babi] t[aV] t[bW] ta[Ai]
{"ABVW,Waiv,Av,aV,Bi", 0.5, 5, {3,60,22,22,89}}   //   r[ABVW] += 1/2 W[Waiv] t[Av] t[aV] ta[Bi]
{"ABVW,Waiv,Bv,aV,Ai", -0.5, 5, {3,60,22,22,89}}   //   r[ABVW] += -1/2 W[Waiv] t[Bv] t[aV] ta[Ai]
{"ABVW,Wavi,Av,aV,Bi", -0.5, 5, {3,61,22,22,89}}   //   r[ABVW] += -1/2 W[Wavi] t[Av] t[aV] ta[Bi]
{"ABVW,Wavi,Bv,aV,Ai", 0.5, 5, {3,61,22,22,89}}   //   r[ABVW] += 1/2 W[Wavi] t[Bv] t[aV] ta[Ai]
{"ABVW,Vaiv,Av,aW,Bi", -0.5, 5, {3,60,22,22,89}}   //   r[ABVW] += -1/2 W[Vaiv] t[Av] t[aW] ta[Bi]
{"ABVW,Vaiv,Bv,aW,Ai", 0.5, 5, {3,60,22,22,89}}   //   r[ABVW] += 1/2 W[Vaiv] t[Bv] t[aW] ta[Ai]
{"ABVW,Vavi,Av,aW,Bi", 0.5, 5, {3,61,22,22,89}}   //   r[ABVW] += 1/2 W[Vavi] t[Av] t[aW] ta[Bi]
{"ABVW,Vavi,Bv,aW,Ai", -0.5, 5, {3,61,22,22,89}}   //   r[ABVW] += -1/2 W[Vavi] t[Bv] t[aW] ta[Ai]
{"ABVW,abij,aV,bW,Ai,Bj", 0.5, 6, {3,28,22,22,89,89}}   //   r[ABVW] += 1/2 W[abij] t[aV] t[bW] ta[Ai] ta[Bj]
{"ABVW,abij,aV,bW,Aj,Bi", -0.5, 6, {3,28,22,22,89,89}}   //   r[ABVW] += -1/2 W[abij] t[aV] t[bW] ta[Aj] ta[Bi]
{"ABVW,Aiav,aW,BvVi", -0.25, 4, {3,33,22,20}}   //   r[ABVW] += -1/4 W[Aiav] t[aW] t[BvVi]
{"ABVW,Biav,aW,AvVi", 0.25, 4, {3,33,22,20}}   //   r[ABVW] += 1/4 W[Biav] t[aW] t[AvVi]
{"ABVW,Wivw,Av,BwVi", 0.25, 4, {3,54,22,20}}   //   r[ABVW] += 1/4 W[Wivw] t[Av] t[BwVi]
{"ABVW,Wivw,Bv,AwVi", -0.25, 4, {3,54,22,20}}   //   r[ABVW] += -1/4 W[Wivw] t[Bv] t[AwVi]
{"ABVW,Aiav,aV,BvWi", 0.25, 4, {3,33,22,20}}   //   r[ABVW] += 1/4 W[Aiav] t[aV] t[BvWi]
{"ABVW,Biav,aV,AvWi", -0.25, 4, {3,33,22,20}}   //   r[ABVW] += -1/4 W[Biav] t[aV] t[AvWi]
{"ABVW,Vivw,Av,BwWi", -0.25, 4, {3,54,22,20}}   //   r[ABVW] += -1/4 W[Vivw] t[Av] t[BwWi]
{"ABVW,Vivw,Bv,AwWi", 0.25, 4, {3,54,22,20}}   //   r[ABVW] += 1/4 W[Vivw] t[Bv] t[AwWi]
{"ABVW,aijv,aW,AvVi,Bj", -0.25, 5, {3,25,22,20,89}}   //   r[ABVW] += -1/4 W[aijv] t[aW] t[AvVi] ta[Bj]
{"ABVW,aijv,aW,BvVi,Aj", 0.25, 5, {3,25,22,20,89}}   //   r[ABVW] += 1/4 W[aijv] t[aW] t[BvVi] ta[Aj]
{"ABVW,aijv,aV,AvWi,Bj", 0.25, 5, {3,25,22,20,89}}   //   r[ABVW] += 1/4 W[aijv] t[aV] t[AvWi] ta[Bj]
{"ABVW,aijv,aV,BvWi,Aj", -0.25, 5, {3,25,22,20,89}}   //   r[ABVW] += -1/4 W[aijv] t[aV] t[BvWi] ta[Aj]
{"ABVW,Aabv,av,BbVW", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1 W[Aabv] t[av] t[BbVW]
{"ABVW,Aabv,bv,BaVW", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1 W[Aabv] t[bv] t[BaVW]
{"ABVW,Aabv,Bv,abVW", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1 W[Aabv] t[Bv] t[abVW]
{"ABVW,Babv,av,AbVW", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1 W[Babv] t[av] t[AbVW]
{"ABVW,Babv,bv,AaVW", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1 W[Babv] t[bv] t[AaVW]
{"ABVW,Babv,Av,abVW", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1 W[Babv] t[Av] t[abVW]
{"ABVW,Aabv,aW,BbVv", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1 W[Aabv] t[aW] t[BbVv]
{"ABVW,Aabv,bW,BaVv", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1 W[Aabv] t[bW] t[BaVv]
{"ABVW,Babv,aW,AbVv", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1 W[Babv] t[aW] t[AbVv]
{"ABVW,Babv,bW,AaVv", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1 W[Babv] t[bW] t[AaVv]
{"ABVW,Wavw,aw,ABVv", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1 W[Wavw] t[aw] t[ABVv]
{"ABVW,Wavw,Aw,BaVv", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1 W[Wavw] t[Aw] t[BaVv]
{"ABVW,Wavw,Bw,AaVv", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1 W[Wavw] t[Bw] t[AaVv]
{"ABVW,Wavw,av,ABVw", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1 W[Wavw] t[av] t[ABVw]
{"ABVW,Wavw,Av,BaVw", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1 W[Wavw] t[Av] t[BaVw]
{"ABVW,Wavw,Bv,AaVw", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1 W[Wavw] t[Bv] t[AaVw]
{"ABVW,Aabv,aV,BbWv", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1 W[Aabv] t[aV] t[BbWv]
{"ABVW,Aabv,bV,BaWv", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1 W[Aabv] t[bV] t[BaWv]
{"ABVW,Babv,aV,AbWv", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1 W[Babv] t[aV] t[AbWv]
{"ABVW,Babv,bV,AaWv", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1 W[Babv] t[bV] t[AaWv]
{"ABVW,Wavw,aV,ABvw", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1 W[Wavw] t[aV] t[ABvw]
{"ABVW,Vavw,aw,ABWv", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1 W[Vavw] t[aw] t[ABWv]
{"ABVW,Vavw,Aw,BaWv", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1 W[Vavw] t[Aw] t[BaWv]
{"ABVW,Vavw,Bw,AaWv", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1 W[Vavw] t[Bw] t[AaWv]
{"ABVW,Vavw,av,ABWw", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1 W[Vavw] t[av] t[ABWw]
{"ABVW,Vavw,Av,BaWw", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1 W[Vavw] t[Av] t[BaWw]
{"ABVW,Vavw,Bv,AaWw", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1 W[Vavw] t[Bv] t[AaWw]
{"ABVW,Vavw,aW,ABvw", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1 W[Vavw] t[aW] t[ABvw]
{"ABVW,abiv,av,AbVW,Bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[av] t[AbVW] ta[Bi]
{"ABVW,abiv,av,BbVW,Ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[av] t[BbVW] ta[Ai]
{"ABVW,abiv,bv,AaVW,Bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[bv] t[AaVW] ta[Bi]
{"ABVW,abiv,bv,BaVW,Ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[bv] t[BaVW] ta[Ai]
{"ABVW,abiv,Av,abVW,Bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[Av] t[abVW] ta[Bi]
{"ABVW,abiv,Av,BaVW,bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[Av] t[BaVW] ta[bi]
{"ABVW,abiv,Av,BbVW,ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[Av] t[BbVW] ta[ai]
{"ABVW,abiv,Bv,abVW,Ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[Bv] t[abVW] ta[Ai]
{"ABVW,abiv,Bv,AaVW,bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[Bv] t[AaVW] ta[bi]
{"ABVW,abiv,Bv,AbVW,ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[Bv] t[AbVW] ta[ai]
{"ABVW,abiv,aW,AbVv,Bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[aW] t[AbVv] ta[Bi]
{"ABVW,abiv,aW,BbVv,Ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[aW] t[BbVv] ta[Ai]
{"ABVW,abiv,aW,ABVv,bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[aW] t[ABVv] ta[bi]
{"ABVW,abiv,bW,AaVv,Bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[bW] t[AaVv] ta[Bi]
{"ABVW,abiv,bW,BaVv,Ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[bW] t[BaVv] ta[Ai]
{"ABVW,abiv,bW,ABVv,ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[bW] t[ABVv] ta[ai]
{"ABVW,abiv,aV,AbWv,Bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[aV] t[AbWv] ta[Bi]
{"ABVW,abiv,aV,BbWv,Ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[aV] t[BbWv] ta[Ai]
{"ABVW,abiv,aV,ABWv,bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[aV] t[ABWv] ta[bi]
{"ABVW,abiv,bV,AaWv,Bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1 W[abiv] t[bV] t[AaWv] ta[Bi]
{"ABVW,abiv,bV,BaWv,Ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[bV] t[BaWv] ta[Ai]
{"ABVW,abiv,bV,ABWv,ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1 W[abiv] t[bV] t[ABWv] ta[ai]
{"ABVW,abiv,Av,BbVW,ai", 1.0, 5, {3,27,22,16,90}}   //   r[ABVW] += 1 W[abiv] t[Av] t[BbVW] tb[ai]
{"ABVW,abiv,Bv,AbVW,ai", -1.0, 5, {3,27,22,16,90}}   //   r[ABVW] += -1 W[abiv] t[Bv] t[AbVW] tb[ai]
{"ABVW,abiv,bW,ABVv,ai", -1.0, 5, {3,27,22,16,90}}   //   r[ABVW] += -1 W[abiv] t[bW] t[ABVv] tb[ai]
{"ABVW,abiv,bV,ABWv,ai", 1.0, 5, {3,27,22,16,90}}   //   r[ABVW] += 1 W[abiv] t[bV] t[ABWv] tb[ai]
{"ABVW,Aabi,aW,bBVi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -1/4 W[Aabi] t[aW] t[bBVi]
{"ABVW,Aabi,aW,BbVi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 1/4 W[Aabi] t[aW] t[BbVi]
{"ABVW,Aabi,bW,aBVi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 1/4 W[Aabi] t[bW] t[aBVi]
{"ABVW,Aabi,bW,BaVi", -0.5, 4, {3,45,22,17}}   //   r[ABVW] += -1/2 W[Aabi] t[bW] t[BaVi]
{"ABVW,Babi,aW,bAVi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 1/4 W[Babi] t[aW] t[bAVi]
{"ABVW,Babi,aW,AbVi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -1/4 W[Babi] t[aW] t[AbVi]
{"ABVW,Babi,bW,aAVi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -1/4 W[Babi] t[bW] t[aAVi]
{"ABVW,Babi,bW,AaVi", 0.5, 4, {3,45,22,17}}   //   r[ABVW] += 1/2 W[Babi] t[bW] t[AaVi]
{"ABVW,Waiv,av,ABVi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -1/4 W[Waiv] t[av] t[ABVi]
{"ABVW,Waiv,av,BAVi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 1/4 W[Waiv] t[av] t[BAVi]
{"ABVW,Waiv,Av,aBVi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 1/4 W[Waiv] t[Av] t[aBVi]
{"ABVW,Waiv,Av,BaVi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -1/4 W[Waiv] t[Av] t[BaVi]
{"ABVW,Waiv,Bv,aAVi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -1/4 W[Waiv] t[Bv] t[aAVi]
{"ABVW,Waiv,Bv,AaVi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 1/4 W[Waiv] t[Bv] t[AaVi]
{"ABVW,Wavi,av,ABVi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 1/4 W[Wavi] t[av] t[ABVi]
{"ABVW,Wavi,av,BAVi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -1/4 W[Wavi] t[av] t[BAVi]
{"ABVW,Wavi,Av,aBVi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -1/4 W[Wavi] t[Av] t[aBVi]
{"ABVW,Wavi,Av,BaVi", 0.5, 4, {3,61,22,17}}   //   r[ABVW] += 1/2 W[Wavi] t[Av] t[BaVi]
{"ABVW,Wavi,Bv,aAVi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 1/4 W[Wavi] t[Bv] t[aAVi]
{"ABVW,Wavi,Bv,AaVi", -0.5, 4, {3,61,22,17}}   //   r[ABVW] += -1/2 W[Wavi] t[Bv] t[AaVi]
{"ABVW,Aabi,aV,bBWi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 1/4 W[Aabi] t[aV] t[bBWi]
{"ABVW,Aabi,aV,BbWi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -1/4 W[Aabi] t[aV] t[BbWi]
{"ABVW,Aabi,bV,aBWi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -1/4 W[Aabi] t[bV] t[aBWi]
{"ABVW,Aabi,bV,BaWi", 0.5, 4, {3,45,22,17}}   //   r[ABVW] += 1/2 W[Aabi] t[bV] t[BaWi]
{"ABVW,Babi,aV,bAWi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -1/4 W[Babi] t[aV] t[bAWi]
{"ABVW,Babi,aV,AbWi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 1/4 W[Babi] t[aV] t[AbWi]
{"ABVW,Babi,bV,aAWi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 1/4 W[Babi] t[bV] t[aAWi]
{"ABVW,Babi,bV,AaWi", -0.5, 4, {3,45,22,17}}   //   r[ABVW] += -1/2 W[Babi] t[bV] t[AaWi]
{"ABVW,Wavi,aV,ABvi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -1/4 W[Wavi] t[aV] t[ABvi]
{"ABVW,Wavi,aV,BAvi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 1/4 W[Wavi] t[aV] t[BAvi]
{"ABVW,Waiv,aV,ABvi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 1/4 W[Waiv] t[aV] t[ABvi]
{"ABVW,Waiv,aV,BAvi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -1/4 W[Waiv] t[aV] t[BAvi]
{"ABVW,Vaiv,av,ABWi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 1/4 W[Vaiv] t[av] t[ABWi]
{"ABVW,Vaiv,av,BAWi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -1/4 W[Vaiv] t[av] t[BAWi]
{"ABVW,Vaiv,Av,aBWi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -1/4 W[Vaiv] t[Av] t[aBWi]
{"ABVW,Vaiv,Av,BaWi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 1/4 W[Vaiv] t[Av] t[BaWi]
{"ABVW,Vaiv,Bv,aAWi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 1/4 W[Vaiv] t[Bv] t[aAWi]
{"ABVW,Vaiv,Bv,AaWi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -1/4 W[Vaiv] t[Bv] t[AaWi]
{"ABVW,Vavi,av,ABWi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -1/4 W[Vavi] t[av] t[ABWi]
{"ABVW,Vavi,av,BAWi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 1/4 W[Vavi] t[av] t[BAWi]
{"ABVW,Vavi,Av,aBWi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 1/4 W[Vavi] t[Av] t[aBWi]
{"ABVW,Vavi,Av,BaWi", -0.5, 4, {3,61,22,17}}   //   r[ABVW] += -1/2 W[Vavi] t[Av] t[BaWi]
{"ABVW,Vavi,Bv,aAWi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -1/4 W[Vavi] t[Bv] t[aAWi]
{"ABVW,Vavi,Bv,AaWi", 0.5, 4, {3,61,22,17}}   //   r[ABVW] += 1/2 W[Vavi] t[Bv] t[AaWi]
{"ABVW,Vavi,aW,ABvi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 1/4 W[Vavi] t[aW] t[ABvi]
{"ABVW,Vavi,aW,BAvi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -1/4 W[Vavi] t[aW] t[BAvi]
{"ABVW,Vaiv,aW,ABvi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -1/4 W[Vaiv] t[aW] t[ABvi]
{"ABVW,Vaiv,aW,BAvi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 1/4 W[Vaiv] t[aW] t[BAvi]
{"ABVW,abij,aW,bAVj,Bi", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[bAVj] ta[Bi]
{"ABVW,abij,aW,bBVj,Ai", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[bBVj] ta[Ai]
{"ABVW,abij,aW,AbVj,Bi", -0.5, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/2 W[abij] t[aW] t[AbVj] ta[Bi]
{"ABVW,abij,aW,ABVj,bi", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[ABVj] ta[bi]
{"ABVW,abij,aW,BbVj,Ai", 0.5, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/2 W[abij] t[aW] t[BbVj] ta[Ai]
{"ABVW,abij,aW,BAVj,bi", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[BAVj] ta[bi]
{"ABVW,abij,aW,bAVi,Bj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[bAVi] ta[Bj]
{"ABVW,abij,aW,bBVi,Aj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[bBVi] ta[Aj]
{"ABVW,abij,aW,AbVi,Bj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[AbVi] ta[Bj]
{"ABVW,abij,aW,ABVi,bj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[ABVi] ta[bj]
{"ABVW,abij,aW,BbVi,Aj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[BbVi] ta[Aj]
{"ABVW,abij,aW,BAVi,bj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[BAVi] ta[bj]
{"ABVW,abij,aV,bAWj,Bi", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[bAWj] ta[Bi]
{"ABVW,abij,aV,bBWj,Ai", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[bBWj] ta[Ai]
{"ABVW,abij,aV,AbWj,Bi", 0.5, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/2 W[abij] t[aV] t[AbWj] ta[Bi]
{"ABVW,abij,aV,ABWj,bi", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[ABWj] ta[bi]
{"ABVW,abij,aV,BbWj,Ai", -0.5, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/2 W[abij] t[aV] t[BbWj] ta[Ai]
{"ABVW,abij,aV,BAWj,bi", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[BAWj] ta[bi]
{"ABVW,abij,aV,bAWi,Bj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[bAWi] ta[Bj]
{"ABVW,abij,aV,bBWi,Aj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[bBWi] ta[Aj]
{"ABVW,abij,aV,AbWi,Bj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[AbWi] ta[Bj]
{"ABVW,abij,aV,ABWi,bj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[ABWi] ta[bj]
{"ABVW,abij,aV,BbWi,Aj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[BbWi] ta[Aj]
{"ABVW,abij,aV,BAWi,bj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[BAWi] ta[bj]
{"ABVW,abij,aW,ABVi,bj", -0.25, 5, {3,28,22,17,90}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[ABVi] tb[bj]
{"ABVW,abij,aW,BAVi,bj", 0.25, 5, {3,28,22,17,90}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[BAVi] tb[bj]
{"ABVW,abij,aV,ABWi,bj", 0.25, 5, {3,28,22,17,90}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[ABWi] tb[bj]
{"ABVW,abij,aV,BAWi,bj", -0.25, 5, {3,28,22,17,90}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[BAWi] tb[bj]
{"ABVW,Waij,aV,ABij", -0.5, 4, {3,67,22,18}}   //   r[ABVW] += -1/2 W[Waij] t[aV] t[ABij]
{"ABVW,Waij,aV,ABji", 0.5, 4, {3,67,22,18}}   //   r[ABVW] += 1/2 W[Waij] t[aV] t[ABji]
{"ABVW,Vaij,aW,ABij", 0.5, 4, {3,67,22,18}}   //   r[ABVW] += 1/2 W[Vaij] t[aW] t[ABij]
{"ABVW,Vaij,aW,ABji", -0.5, 4, {3,67,22,18}}   //   r[ABVW] += -1/2 W[Vaij] t[aW] t[ABji]
{"ABVW,AWai,aV,Bi", -0.5, 4, {3,65,22,89}}   //   r[ABVW] += -1/2 W[AWai] t[aV] ta[Bi]
{"ABVW,BWai,aV,Ai", 0.5, 4, {3,65,22,89}}   //   r[ABVW] += 1/2 W[BWai] t[aV] ta[Ai]
{"ABVW,AaWi,aV,Bi", 0.5, 4, {3,32,22,89}}   //   r[ABVW] += 1/2 W[AaWi] t[aV] ta[Bi]
{"ABVW,BaWi,aV,Ai", -0.5, 4, {3,32,22,89}}   //   r[ABVW] += -1/2 W[BaWi] t[aV] ta[Ai]
{"ABVW,AVai,aW,Bi", 0.5, 4, {3,65,22,89}}   //   r[ABVW] += 1/2 W[AVai] t[aW] ta[Bi]
{"ABVW,BVai,aW,Ai", -0.5, 4, {3,65,22,89}}   //   r[ABVW] += -1/2 W[BVai] t[aW] ta[Ai]
{"ABVW,AaVi,aW,Bi", -0.5, 4, {3,32,22,89}}   //   r[ABVW] += -1/2 W[AaVi] t[aW] ta[Bi]
{"ABVW,BaVi,aW,Ai", 0.5, 4, {3,32,22,89}}   //   r[ABVW] += 1/2 W[BaVi] t[aW] ta[Ai]
{"ABVW,VWiv,Av,Bi", -0.5, 4, {3,72,22,89}}   //   r[ABVW] += -1/2 W[VWiv] t[Av] ta[Bi]
{"ABVW,VWiv,Bv,Ai", 0.5, 4, {3,72,22,89}}   //   r[ABVW] += 1/2 W[VWiv] t[Bv] ta[Ai]
{"ABVW,VWvi,Av,Bi", 0.5, 4, {3,73,22,89}}   //   r[ABVW] += 1/2 W[VWvi] t[Av] ta[Bi]
{"ABVW,VWvi,Bv,Ai", -0.5, 4, {3,73,22,89}}   //   r[ABVW] += -1/2 W[VWvi] t[Bv] ta[Ai]
{"ABVW,Waij,aV,Aj,Bi", 0.5, 5, {3,67,22,89,89}}   //   r[ABVW] += 1/2 W[Waij] t[aV] ta[Aj] ta[Bi]
{"ABVW,Waij,aV,Ai,Bj", -0.5, 5, {3,67,22,89,89}}   //   r[ABVW] += -1/2 W[Waij] t[aV] ta[Ai] ta[Bj]
{"ABVW,Vaij,aW,Aj,Bi", -0.5, 5, {3,67,22,89,89}}   //   r[ABVW] += -1/2 W[Vaij] t[aW] ta[Aj] ta[Bi]
{"ABVW,Vaij,aW,Ai,Bj", 0.5, 5, {3,67,22,89,89}}   //   r[ABVW] += 1/2 W[Vaij] t[aW] ta[Ai] ta[Bj]
{"ABVW,AiWv,BvVi", -0.25, 3, {3,24,20}}   //   r[ABVW] += -1/4 W[AiWv] t[BvVi]
{"ABVW,BiWv,AvVi", 0.25, 3, {3,24,20}}   //   r[ABVW] += 1/4 W[BiWv] t[AvVi]
{"ABVW,AiVv,BvWi", 0.25, 3, {3,24,20}}   //   r[ABVW] += 1/4 W[AiVv] t[BvWi]
{"ABVW,BiVv,AvWi", -0.25, 3, {3,24,20}}   //   r[ABVW] += -1/4 W[BiVv] t[AvWi]
{"ABVW,ijvw,AvWj,BwVi", 0.125, 4, {3,23,20,20}}   //   r[ABVW] += 1/8 W[ijvw] t[AvWj] t[BwVi]
{"ABVW,ijvw,AvWi,BwVj", -0.125, 4, {3,23,20,20}}   //   r[ABVW] += -1/8 W[ijvw] t[AvWi] t[BwVj]
{"ABVW,ijvw,AvVj,BwWi", -0.125, 4, {3,23,20,20}}   //   r[ABVW] += -1/8 W[ijvw] t[AvVj] t[BwWi]
{"ABVW,ijvw,AvVi,BwWj", 0.125, 4, {3,23,20,20}}   //   r[ABVW] += 1/8 W[ijvw] t[AvVi] t[BwWj]
{"ABVW,aivw,Awvi,BaVW", 0.5, 4, {3,24,20,16}}   //   r[ABVW] += 1/2 W[aivw] t[Awvi] t[BaVW]
{"ABVW,aivw,Bwvi,AaVW", -0.5, 4, {3,24,20,16}}   //   r[ABVW] += -1/2 W[aivw] t[Bwvi] t[AaVW]
{"ABVW,aivw,awWi,ABVv", -0.5, 4, {3,24,20,16}}   //   r[ABVW] += -1/2 W[aivw] t[awWi] t[ABVv]
{"ABVW,aivw,AwWi,BaVv", -0.5, 4, {3,24,20,16}}   //   r[ABVW] += -1/2 W[aivw] t[AwWi] t[BaVv]
{"ABVW,aivw,BwWi,AaVv", 0.5, 4, {3,24,20,16}}   //   r[ABVW] += 1/2 W[aivw] t[BwWi] t[AaVv]
{"ABVW,aivw,awVi,ABWv", 0.5, 4, {3,24,20,16}}   //   r[ABVW] += 1/2 W[aivw] t[awVi] t[ABWv]
{"ABVW,aivw,AwVi,BaWv", 0.5, 4, {3,24,20,16}}   //   r[ABVW] += 1/2 W[aivw] t[AwVi] t[BaWv]
{"ABVW,aivw,BwVi,AaWv", -0.5, 4, {3,24,20,16}}   //   r[ABVW] += -1/2 W[aivw] t[BwVi] t[AaWv]
{"ABVW,aijv,avWi,ABVj", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[avWi] t[ABVj]
{"ABVW,aijv,avWi,BAVj", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[avWi] t[BAVj]
{"ABVW,aijv,AvWj,BaVi", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[AvWj] t[BaVi]
{"ABVW,aijv,AvWi,aBVj", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[AvWi] t[aBVj]
{"ABVW,aijv,AvWi,BaVj", -0.25, 4, {3,25,20,17}}   //   r[ABVW] += -1/4 W[aijv] t[AvWi] t[BaVj]
{"ABVW,aijv,BvWj,AaVi", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[BvWj] t[AaVi]
{"ABVW,aijv,BvWi,aAVj", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[BvWi] t[aAVj]
{"ABVW,aijv,BvWi,AaVj", 0.25, 4, {3,25,20,17}}   //   r[ABVW] += 1/4 W[aijv] t[BvWi] t[AaVj]
{"ABVW,aijv,avVi,ABWj", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[avVi] t[ABWj]
{"ABVW,aijv,avVi,BAWj", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[avVi] t[BAWj]
{"ABVW,aijv,AvVj,BaWi", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[AvVj] t[BaWi]
{"ABVW,aijv,AvVi,aBWj", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[AvVi] t[aBWj]
{"ABVW,aijv,AvVi,BaWj", 0.25, 4, {3,25,20,17}}   //   r[ABVW] += 1/4 W[aijv] t[AvVi] t[BaWj]
{"ABVW,aijv,BvVj,AaWi", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[BvVj] t[AaWi]
{"ABVW,aijv,BvVi,aAWj", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[BvVi] t[aAWj]
{"ABVW,aijv,BvVi,AaWj", -0.25, 4, {3,25,20,17}}   //   r[ABVW] += -1/4 W[aijv] t[BvVi] t[AaWj]
{"ABVW,Wijv,AvVi,Bj", -0.25, 4, {3,55,20,89}}   //   r[ABVW] += -1/4 W[Wijv] t[AvVi] ta[Bj]
{"ABVW,Wijv,BvVi,Aj", 0.25, 4, {3,55,20,89}}   //   r[ABVW] += 1/4 W[Wijv] t[BvVi] ta[Aj]
{"ABVW,Vijv,AvWi,Bj", 0.25, 4, {3,55,20,89}}   //   r[ABVW] += 1/4 W[Vijv] t[AvWi] ta[Bj]
{"ABVW,Vijv,BvWi,Aj", -0.25, 4, {3,55,20,89}}   //   r[ABVW] += -1/4 W[Vijv] t[BvWi] ta[Aj]
{"ABVW,aijv,Avji,BaVW", 0.5, 4, {3,25,15,16}}   //   r[ABVW] += 1/2 W[aijv] t[Avji] t[BaVW]
{"ABVW,aijv,Bvji,AaVW", -0.5, 4, {3,25,15,16}}   //   r[ABVW] += -1/2 W[aijv] t[Bvji] t[AaVW]
{"ABVW,ABab,abVW", 1.0, 3, {3,42,16}}   //   r[ABVW] += 1 W[ABab] t[abVW]
{"ABVW,AWav,BaVv", 1.0, 3, {3,62,16}}   //   r[ABVW] += 1 W[AWav] t[BaVv]
{"ABVW,BWav,AaVv", -1.0, 3, {3,62,16}}   //   r[ABVW] += -1 W[BWav] t[AaVv]
{"ABVW,AaWv,BaVv", -1.0, 3, {3,26,16}}   //   r[ABVW] += -1 W[AaWv] t[BaVv]
{"ABVW,BaWv,AaVv", 1.0, 3, {3,26,16}}   //   r[ABVW] += 1 W[BaWv] t[AaVv]
{"ABVW,AVav,BaWv", -1.0, 3, {3,62,16}}   //   r[ABVW] += -1 W[AVav] t[BaWv]
{"ABVW,BVav,AaWv", 1.0, 3, {3,62,16}}   //   r[ABVW] += 1 W[BVav] t[AaWv]
{"ABVW,AaVv,BaWv", 1.0, 3, {3,26,16}}   //   r[ABVW] += 1 W[AaVv] t[BaWv]
{"ABVW,BaVv,AaWv", -1.0, 3, {3,26,16}}   //   r[ABVW] += -1 W[BaVv] t[AaWv]
{"ABVW,VWvw,ABvw", 1.0, 3, {3,71,16}}   //   r[ABVW] += 1 W[VWvw] t[ABvw]
{"ABVW,abvw,Aavw,BbVW", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2 W[abvw] t[Aavw] t[BbVW]
{"ABVW,abvw,AaVW,Bbvw", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2 W[abvw] t[AaVW] t[Bbvw]
{"ABVW,abvw,ABvw,abVW", 1.0, 4, {3,26,16,16}}   //   r[ABVW] += 1 W[abvw] t[ABvw] t[abVW]
{"ABVW,abvw,ABVv,abWw", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2 W[abvw] t[ABVv] t[abWw]
{"ABVW,abvw,AaWw,BbVv", 2.0, 4, {3,26,16,16}}   //   r[ABVW] += 2 W[abvw] t[AaWw] t[BbVv]
{"ABVW,abvw,AaVw,BbWv", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2 W[abvw] t[AaVw] t[BbWv]
{"ABVW,abvw,AaWv,BbVw", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2 W[abvw] t[AaWv] t[BbVw]
{"ABVW,abvw,AaVv,BbWw", 2.0, 4, {3,26,16,16}}   //   r[ABVW] += 2 W[abvw] t[AaVv] t[BbWw]
{"ABVW,abvw,ABWv,abVw", 2.0, 4, {3,26,16,16}}   //   r[ABVW] += 2 W[abvw] t[ABWv] t[abVw]
{"ABVW,abiv,abWv,ABVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[abWv] t[ABVi]
{"ABVW,abiv,abWv,BAVi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[abWv] t[BAVi]
{"ABVW,abiv,AaWv,bBVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[AaWv] t[bBVi]
{"ABVW,abiv,AaWv,BbVi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AaWv] t[BbVi]
{"ABVW,abiv,BaWv,bAVi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[BaWv] t[bAVi]
{"ABVW,abiv,BaWv,AbVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BaWv] t[AbVi]
{"ABVW,abiv,AbWv,aBVi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AbWv] t[aBVi]
{"ABVW,abiv,AbWv,BaVi", -1.0, 4, {3,27,16,17}}   //   r[ABVW] += -1 W[abiv] t[AbWv] t[BaVi]
{"ABVW,abiv,BbWv,aAVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BbWv] t[aAVi]
{"ABVW,abiv,BbWv,AaVi", 1.0, 4, {3,27,16,17}}   //   r[ABVW] += 1 W[abiv] t[BbWv] t[AaVi]
{"ABVW,abiv,ABWv,abVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[ABWv] t[abVi]
{"ABVW,abiv,ABWv,baVi", 1.0, 4, {3,27,16,17}}   //   r[ABVW] += 1 W[abiv] t[ABWv] t[baVi]
{"ABVW,abiv,abVv,ABWi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[abVv] t[ABWi]
{"ABVW,abiv,abVv,BAWi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[abVv] t[BAWi]
{"ABVW,abiv,AaVv,bBWi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AaVv] t[bBWi]
{"ABVW,abiv,AaVv,BbWi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[AaVv] t[BbWi]
{"ABVW,abiv,BaVv,bAWi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BaVv] t[bAWi]
{"ABVW,abiv,BaVv,AbWi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[BaVv] t[AbWi]
{"ABVW,abiv,AbVv,aBWi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[AbVv] t[aBWi]
{"ABVW,abiv,AbVv,BaWi", 1.0, 4, {3,27,16,17}}   //   r[ABVW] += 1 W[abiv] t[AbVv] t[BaWi]
{"ABVW,abiv,BbVv,aAWi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[BbVv] t[aAWi]
{"ABVW,abiv,BbVv,AaWi", -1.0, 4, {3,27,16,17}}   //   r[ABVW] += -1 W[abiv] t[BbVv] t[AaWi]
{"ABVW,abiv,ABVv,abWi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[ABVv] t[abWi]
{"ABVW,abiv,ABVv,baWi", -1.0, 4, {3,27,16,17}}   //   r[ABVW] += -1 W[abiv] t[ABVv] t[baWi]
{"ABVW,abiv,abVW,ABvi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[abVW] t[ABvi]
{"ABVW,abiv,abVW,BAvi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[abVW] t[BAvi]
{"ABVW,abiv,AbVW,aBvi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AbVW] t[aBvi]
{"ABVW,abiv,AbVW,Bavi", -1.0, 4, {3,27,16,17}}   //   r[ABVW] += -1 W[abiv] t[AbVW] t[Bavi]
{"ABVW,abiv,BbVW,aAvi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BbVW] t[aAvi]
{"ABVW,abiv,BbVW,Aavi", 1.0, 4, {3,27,16,17}}   //   r[ABVW] += 1 W[abiv] t[BbVW] t[Aavi]
{"ABVW,abiv,AaVW,bBvi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[AaVW] t[bBvi]
{"ABVW,abiv,AaVW,Bbvi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AaVW] t[Bbvi]
{"ABVW,abiv,BaVW,bAvi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[BaVW] t[bAvi]
{"ABVW,abiv,BaVW,Abvi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BaVW] t[Abvi]
{"ABVW,abij,abVW,ABij", 1.0, 4, {3,28,16,18}}   //   r[ABVW] += 1 W[abij] t[abVW] t[ABij]
{"ABVW,abij,AaVW,Bbji", 1.0, 4, {3,28,16,18}}   //   r[ABVW] += 1 W[abij] t[AaVW] t[Bbji]
{"ABVW,abij,AaVW,Bbij", -2.0, 4, {3,28,16,18}}   //   r[ABVW] += -2 W[abij] t[AaVW] t[Bbij]
{"ABVW,abij,BaVW,Abji", -1.0, 4, {3,28,16,18}}   //   r[ABVW] += -1 W[abij] t[BaVW] t[Abji]
{"ABVW,abij,BaVW,Abij", 2.0, 4, {3,28,16,18}}   //   r[ABVW] += 2 W[abij] t[BaVW] t[Abij]
{"ABVW,Aabi,abVW,Bi", 1.0, 4, {3,45,16,89}}   //   r[ABVW] += 1 W[Aabi] t[abVW] ta[Bi]
{"ABVW,Aabi,BaVW,bi", 1.0, 4, {3,45,16,89}}   //   r[ABVW] += 1 W[Aabi] t[BaVW] ta[bi]
{"ABVW,Aabi,BbVW,ai", -1.0, 4, {3,45,16,89}}   //   r[ABVW] += -1 W[Aabi] t[BbVW] ta[ai]
{"ABVW,Babi,abVW,Ai", -1.0, 4, {3,45,16,89}}   //   r[ABVW] += -1 W[Babi] t[abVW] ta[Ai]
{"ABVW,Babi,AaVW,bi", -1.0, 4, {3,45,16,89}}   //   r[ABVW] += -1 W[Babi] t[AaVW] ta[bi]
{"ABVW,Babi,AbVW,ai", 1.0, 4, {3,45,16,89}}   //   r[ABVW] += 1 W[Babi] t[AbVW] ta[ai]
{"ABVW,Waiv,AaVv,Bi", -1.0, 4, {3,60,16,89}}   //   r[ABVW] += -1 W[Waiv] t[AaVv] ta[Bi]
{"ABVW,Waiv,BaVv,Ai", 1.0, 4, {3,60,16,89}}   //   r[ABVW] += 1 W[Waiv] t[BaVv] ta[Ai]
{"ABVW,Waiv,ABVv,ai", 1.0, 4, {3,60,16,89}}   //   r[ABVW] += 1 W[Waiv] t[ABVv] ta[ai]
{"ABVW,Wavi,AaVv,Bi", 1.0, 4, {3,61,16,89}}   //   r[ABVW] += 1 W[Wavi] t[AaVv] ta[Bi]
{"ABVW,Wavi,BaVv,Ai", -1.0, 4, {3,61,16,89}}   //   r[ABVW] += -1 W[Wavi] t[BaVv] ta[Ai]
{"ABVW,Wavi,ABVv,ai", -1.0, 4, {3,61,16,89}}   //   r[ABVW] += -1 W[Wavi] t[ABVv] ta[ai]
{"ABVW,Vaiv,AaWv,Bi", 1.0, 4, {3,60,16,89}}   //   r[ABVW] += 1 W[Vaiv] t[AaWv] ta[Bi]
{"ABVW,Vaiv,BaWv,Ai", -1.0, 4, {3,60,16,89}}   //   r[ABVW] += -1 W[Vaiv] t[BaWv] ta[Ai]
{"ABVW,Vaiv,ABWv,ai", -1.0, 4, {3,60,16,89}}   //   r[ABVW] += -1 W[Vaiv] t[ABWv] ta[ai]
{"ABVW,Vavi,AaWv,Bi", -1.0, 4, {3,61,16,89}}   //   r[ABVW] += -1 W[Vavi] t[AaWv] ta[Bi]
{"ABVW,Vavi,BaWv,Ai", 1.0, 4, {3,61,16,89}}   //   r[ABVW] += 1 W[Vavi] t[BaWv] ta[Ai]
{"ABVW,Vavi,ABWv,ai", 1.0, 4, {3,61,16,89}}   //   r[ABVW] += 1 W[Vavi] t[ABWv] ta[ai]
{"ABVW,abij,abVW,Ai,Bj", 1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += 1 W[abij] t[abVW] ta[Ai] ta[Bj]
{"ABVW,abij,AaVW,Bi,bj", -1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += -1 W[abij] t[AaVW] ta[Bi] ta[bj]
{"ABVW,abij,AaVW,Bj,bi", 1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += 1 W[abij] t[AaVW] ta[Bj] ta[bi]
{"ABVW,abij,BaVW,Ai,bj", 1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += 1 W[abij] t[BaVW] ta[Ai] ta[bj]
{"ABVW,abij,BaVW,Aj,bi", -1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += -1 W[abij] t[BaVW] ta[Aj] ta[bi]
{"ABVW,abij,AaVW,Bi,bj", -1.0, 5, {3,28,16,89,90}}   //   r[ABVW] += -1 W[abij] t[AaVW] ta[Bi] tb[bj]
{"ABVW,abij,BaVW,Ai,bj", 1.0, 5, {3,28,16,89,90}}   //   r[ABVW] += 1 W[abij] t[BaVW] ta[Ai] tb[bj]
{"ABVW,Aabi,BbVW,ai", -1.0, 4, {3,45,16,90}}   //   r[ABVW] += -1 W[Aabi] t[BbVW] tb[ai]
{"ABVW,Babi,AbVW,ai", 1.0, 4, {3,45,16,90}}   //   r[ABVW] += 1 W[Babi] t[AbVW] tb[ai]
{"ABVW,Wavi,ABVv,ai", -1.0, 4, {3,61,16,90}}   //   r[ABVW] += -1 W[Wavi] t[ABVv] tb[ai]
{"ABVW,Vavi,ABWv,ai", 1.0, 4, {3,61,16,90}}   //   r[ABVW] += 1 W[Vavi] t[ABWv] tb[ai]
{"ABVW,AWai,aBVi", -0.25, 3, {3,65,17}}   //   r[ABVW] += -1/4 W[AWai] t[aBVi]
{"ABVW,AWai,BaVi", 0.25, 3, {3,65,17}}   //   r[ABVW] += 1/4 W[AWai] t[BaVi]
{"ABVW,BWai,aAVi", 0.25, 3, {3,65,17}}   //   r[ABVW] += 1/4 W[BWai] t[aAVi]
{"ABVW,BWai,AaVi", -0.25, 3, {3,65,17}}   //   r[ABVW] += -1/4 W[BWai] t[AaVi]
{"ABVW,AaWi,aBVi", 0.25, 3, {3,32,17}}   //   r[ABVW] += 1/4 W[AaWi] t[aBVi]
{"ABVW,AaWi,BaVi", -0.5, 3, {3,32,17}}   //   r[ABVW] += -1/2 W[AaWi] t[BaVi]
{"ABVW,BaWi,aAVi", -0.25, 3, {3,32,17}}   //   r[ABVW] += -1/4 W[BaWi] t[aAVi]
{"ABVW,BaWi,AaVi", 0.5, 3, {3,32,17}}   //   r[ABVW] += 1/2 W[BaWi] t[AaVi]
{"ABVW,AVai,aBWi", 0.25, 3, {3,65,17}}   //   r[ABVW] += 1/4 W[AVai] t[aBWi]
{"ABVW,AVai,BaWi", -0.25, 3, {3,65,17}}   //   r[ABVW] += -1/4 W[AVai] t[BaWi]
{"ABVW,BVai,aAWi", -0.25, 3, {3,65,17}}   //   r[ABVW] += -1/4 W[BVai] t[aAWi]
{"ABVW,BVai,AaWi", 0.25, 3, {3,65,17}}   //   r[ABVW] += 1/4 W[BVai] t[AaWi]
{"ABVW,AaVi,aBWi", -0.25, 3, {3,32,17}}   //   r[ABVW] += -1/4 W[AaVi] t[aBWi]
{"ABVW,AaVi,BaWi", 0.5, 3, {3,32,17}}   //   r[ABVW] += 1/2 W[AaVi] t[BaWi]
{"ABVW,BaVi,aAWi", 0.25, 3, {3,32,17}}   //   r[ABVW] += 1/4 W[BaVi] t[aAWi]
{"ABVW,BaVi,AaWi", -0.5, 3, {3,32,17}}   //   r[ABVW] += -1/2 W[BaVi] t[AaWi]
{"ABVW,VWvi,ABvi", 0.25, 3, {3,73,17}}   //   r[ABVW] += 1/4 W[VWvi] t[ABvi]
{"ABVW,VWvi,BAvi", -0.25, 3, {3,73,17}}   //   r[ABVW] += -1/4 W[VWvi] t[BAvi]
{"ABVW,VWiv,ABvi", -0.25, 3, {3,72,17}}   //   r[ABVW] += -1/4 W[VWiv] t[ABvi]
{"ABVW,VWiv,BAvi", 0.25, 3, {3,72,17}}   //   r[ABVW] += 1/4 W[VWiv] t[BAvi]
{"ABVW,abij,ABVi,abWj", -0.25, 4, {3,28,17,17}}   //   r[ABVW] += -1/4 W[abij] t[ABVi] t[abWj]
{"ABVW,abij,BAVi,abWj", 0.25, 4, {3,28,17,17}}   //   r[ABVW] += 1/4 W[abij] t[BAVi] t[abWj]
{"ABVW,abij,aAWj,bBVi", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 1/8 W[abij] t[aAWj] t[bBVi]
{"ABVW,abij,BaVj,bAWi", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -1/8 W[abij] t[BaVj] t[bAWi]
{"ABVW,abij,aAVj,bBWi", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -1/8 W[abij] t[aAVj] t[bBWi]
{"ABVW,abij,AaVj,bBWi", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 1/8 W[abij] t[AaVj] t[bBWi]
{"ABVW,abij,ABVi,baWj", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 1/8 W[abij] t[ABVi] t[baWj]
{"ABVW,abij,BAVi,baWj", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -1/8 W[abij] t[BAVi] t[baWj]
{"ABVW,abij,aAWi,bBVj", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -1/8 W[abij] t[aAWi] t[bBVj]
{"ABVW,abij,BaVi,bAWj", 0.25, 4, {3,28,17,17}}   //   r[ABVW] += 1/4 W[abij] t[BaVi] t[bAWj]
{"ABVW,abij,aAVi,bBWj", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 1/8 W[abij] t[aAVi] t[bBWj]
{"ABVW,abij,AaVi,bBWj", -0.25, 4, {3,28,17,17}}   //   r[ABVW] += -1/4 W[abij] t[AaVi] t[bBWj]
{"ABVW,abij,AaWj,bBVi", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -1/8 W[abij] t[AaWj] t[bBVi]
{"ABVW,abij,AaWj,BbVi", 0.25, 4, {3,28,17,17}}   //   r[ABVW] += 1/4 W[abij] t[AaWj] t[BbVi]
{"ABVW,abij,AaWi,bBVj", 0.25, 4, {3,28,17,17}}   //   r[ABVW] += 1/4 W[abij] t[AaWi] t[bBVj]
{"ABVW,abij,AaWi,BbVj", -0.5, 4, {3,28,17,17}}   //   r[ABVW] += -1/2 W[abij] t[AaWi] t[BbVj]
{"ABVW,abij,ABWi,baVj", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -1/8 W[abij] t[ABWi] t[baVj]
{"ABVW,abij,ABWi,abVj", 0.25, 4, {3,28,17,17}}   //   r[ABVW] += 1/4 W[abij] t[ABWi] t[abVj]
{"ABVW,abij,BaWj,bAVi", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 1/8 W[abij] t[BaWj] t[bAVi]
{"ABVW,abij,AaVj,BbWi", -0.25, 4, {3,28,17,17}}   //   r[ABVW] += -1/4 W[abij] t[AaVj] t[BbWi]
{"ABVW,abij,BaWi,bAVj", -0.25, 4, {3,28,17,17}}   //   r[ABVW] += -1/4 W[abij] t[BaWi] t[bAVj]
{"ABVW,abij,AaVi,BbWj", 0.5, 4, {3,28,17,17}}   //   r[ABVW] += 1/2 W[abij] t[AaVi] t[BbWj]
{"ABVW,abij,BAWi,baVj", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 1/8 W[abij] t[BAWi] t[baVj]
{"ABVW,abij,BAWi,abVj", -0.25, 4, {3,28,17,17}}   //   r[ABVW] += -1/4 W[abij] t[BAWi] t[abVj]
{"ABVW,Waij,aAVj,Bi", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Waij] t[aAVj] ta[Bi]
{"ABVW,Waij,aBVj,Ai", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Waij] t[aBVj] ta[Ai]
{"ABVW,Waij,AaVj,Bi", -0.5, 4, {3,67,17,89}}   //   r[ABVW] += -1/2 W[Waij] t[AaVj] ta[Bi]
{"ABVW,Waij,ABVj,ai", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Waij] t[ABVj] ta[ai]
{"ABVW,Waij,BaVj,Ai", 0.5, 4, {3,67,17,89}}   //   r[ABVW] += 1/2 W[Waij] t[BaVj] ta[Ai]
{"ABVW,Waij,BAVj,ai", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Waij] t[BAVj] ta[ai]
{"ABVW,Waij,aAVi,Bj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Waij] t[aAVi] ta[Bj]
{"ABVW,Waij,aBVi,Aj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Waij] t[aBVi] ta[Aj]
{"ABVW,Waij,AaVi,Bj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Waij] t[AaVi] ta[Bj]
{"ABVW,Waij,ABVi,aj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Waij] t[ABVi] ta[aj]
{"ABVW,Waij,BaVi,Aj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Waij] t[BaVi] ta[Aj]
{"ABVW,Waij,BAVi,aj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Waij] t[BAVi] ta[aj]
{"ABVW,Vaij,aAWj,Bi", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Vaij] t[aAWj] ta[Bi]
{"ABVW,Vaij,aBWj,Ai", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Vaij] t[aBWj] ta[Ai]
{"ABVW,Vaij,AaWj,Bi", 0.5, 4, {3,67,17,89}}   //   r[ABVW] += 1/2 W[Vaij] t[AaWj] ta[Bi]
{"ABVW,Vaij,ABWj,ai", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Vaij] t[ABWj] ta[ai]
{"ABVW,Vaij,BaWj,Ai", -0.5, 4, {3,67,17,89}}   //   r[ABVW] += -1/2 W[Vaij] t[BaWj] ta[Ai]
{"ABVW,Vaij,BAWj,ai", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Vaij] t[BAWj] ta[ai]
{"ABVW,Vaij,aAWi,Bj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Vaij] t[aAWi] ta[Bj]
{"ABVW,Vaij,aBWi,Aj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Vaij] t[aBWi] ta[Aj]
{"ABVW,Vaij,AaWi,Bj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Vaij] t[AaWi] ta[Bj]
{"ABVW,Vaij,ABWi,aj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Vaij] t[ABWi] ta[aj]
{"ABVW,Vaij,BaWi,Aj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 1/4 W[Vaij] t[BaWi] ta[Aj]
{"ABVW,Vaij,BAWi,aj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -1/4 W[Vaij] t[BAWi] ta[aj]
{"ABVW,Waij,ABVi,aj", -0.25, 4, {3,67,17,90}}   //   r[ABVW] += -1/4 W[Waij] t[ABVi] tb[aj]
{"ABVW,Waij,BAVi,aj", 0.25, 4, {3,67,17,90}}   //   r[ABVW] += 1/4 W[Waij] t[BAVi] tb[aj]
{"ABVW,Vaij,ABWi,aj", 0.25, 4, {3,67,17,90}}   //   r[ABVW] += 1/4 W[Vaij] t[ABWi] tb[aj]
{"ABVW,Vaij,BAWi,aj", -0.25, 4, {3,67,17,90}}   //   r[ABVW] += -1/4 W[Vaij] t[BAWi] tb[aj]
{"ABVW,VWij,ABij", 0.5, 3, {3,74,18}}   //   r[ABVW] += 1/2 W[VWij] t[ABij]
{"ABVW,VWij,ABji", -0.5, 3, {3,74,18}}   //   r[ABVW] += -1/2 W[VWij] t[ABji]
{"ABVW,AVWi,Bi", 0.5, 3, {3,56,89}}   //   r[ABVW] += 1/2 W[AVWi] ta[Bi]
{"ABVW,BVWi,Ai", -0.5, 3, {3,56,89}}   //   r[ABVW] += -1/2 W[BVWi] ta[Ai]
{"ABVW,AWVi,Bi", -0.5, 3, {3,56,89}}   //   r[ABVW] += -1/2 W[AWVi] ta[Bi]
{"ABVW,BWVi,Ai", 0.5, 3, {3,56,89}}   //   r[ABVW] += 1/2 W[BWVi] ta[Ai]
{"ABVW,VWij,Aj,Bi", -0.5, 4, {3,74,89,89}}   //   r[ABVW] += -1/2 W[VWij] ta[Aj] ta[Bi]
{"ABVW,VWij,Ai,Bj", 0.5, 4, {3,74,89,89}}   //   r[ABVW] += 1/2 W[VWij] ta[Ai] ta[Bj]
{"ABVW,av,Av,BaVW", 1.0, 4, {3,29,22,16}}   //   r[ABVW] += 1 f_A[av] t[Av] t[BaVW]
{"ABVW,av,Bv,AaVW", -1.0, 4, {3,29,22,16}}   //   r[ABVW] += -1 f_A[av] t[Bv] t[AaVW]
{"ABVW,av,aW,ABVv", -1.0, 4, {3,29,22,16}}   //   r[ABVW] += -1 f_A[av] t[aW] t[ABVv]
{"ABVW,av,aV,ABWv", 1.0, 4, {3,29,22,16}}   //   r[ABVW] += 1 f_A[av] t[aV] t[ABWv]
{"ABVW,ai,aW,ABVi", -0.25, 4, {3,30,22,17}}   //   r[ABVW] += -1/4 f[ai] t[aW] t[ABVi]
{"ABVW,aivw,vw,aW,ABVi", 0.125, 5, {3,24,21,22,17}}   //   r[ABVW] += 1/8 W[aivw] I[vw] t[aW] t[ABVi]
{"ABVW,ai,aW,BAVi", 0.25, 4, {3,30,22,17}}   //   r[ABVW] += 1/4 f[ai] t[aW] t[BAVi]
{"ABVW,aivw,vw,aW,BAVi", -0.125, 5, {3,24,21,22,17}}   //   r[ABVW] += -1/8 W[aivw] I[vw] t[aW] t[BAVi]
{"ABVW,ai,aV,ABWi", 0.25, 4, {3,30,22,17}}   //   r[ABVW] += 1/4 f[ai] t[aV] t[ABWi]
{"ABVW,aivw,vw,aV,ABWi", -0.125, 5, {3,24,21,22,17}}   //   r[ABVW] += -1/8 W[aivw] I[vw] t[aV] t[ABWi]
{"ABVW,ai,aV,BAWi", -0.25, 4, {3,30,22,17}}   //   r[ABVW] += -1/4 f[ai] t[aV] t[BAWi]
{"ABVW,aivw,vw,aV,BAWi", 0.125, 5, {3,24,21,22,17}}   //   r[ABVW] += 1/8 W[aivw] I[vw] t[aV] t[BAWi]
{"ABVW,Aa,BaVW", -1.0, 3, {3,50,16}}   //   r[ABVW] += -1 f[Aa] t[BaVW]
{"ABVW,Aavw,vw,BaVW", 0.5, 4, {3,26,21,16}}   //   r[ABVW] += 1/2 W[Aavw] I[vw] t[BaVW]
{"ABVW,Ba,AaVW", 1.0, 3, {3,50,16}}   //   r[ABVW] += 1 f[Ba] t[AaVW]
{"ABVW,Bavw,vw,AaVW", -0.5, 4, {3,26,21,16}}   //   r[ABVW] += -1/2 W[Bavw] I[vw] t[AaVW]
{"ABVW,Wv,ABVv", -1.0, 3, {3,69,16}}   //   r[ABVW] += -1 f_A[Wv] t[ABVv]
{"ABVW,Vv,ABWv", 1.0, 3, {3,69,16}}   //   r[ABVW] += 1 f_A[Vv] t[ABWv]
{"ABVW,ai,AaVW,Bi", -1.0, 4, {3,30,16,89}}   //   r[ABVW] += -1 f[ai] t[AaVW] ta[Bi]
{"ABVW,aivw,vw,AaVW,Bi", 0.5, 5, {3,24,21,16,89}}   //   r[ABVW] += 1/2 W[aivw] I[vw] t[AaVW] ta[Bi]
{"ABVW,ai,BaVW,Ai", 1.0, 4, {3,30,16,89}}   //   r[ABVW] += 1 f[ai] t[BaVW] ta[Ai]
{"ABVW,aivw,vw,BaVW,Ai", -0.5, 5, {3,24,21,16,89}}   //   r[ABVW] += -1/2 W[aivw] I[vw] t[BaVW] ta[Ai]
{"ABVW,Wi,ABVi", -0.25, 3, {3,70,17}}   //   r[ABVW] += -1/4 f_A[Wi] t[ABVi]
{"ABVW,Wi,BAVi", 0.25, 3, {3,70,17}}   //   r[ABVW] += 1/4 f_A[Wi] t[BAVi]
{"ABVW,Vi,ABWi", 0.25, 3, {3,70,17}}   //   r[ABVW] += 1/4 f_A[Vi] t[ABWi]
{"ABVW,Vi,BAWi", -0.25, 3, {3,70,17}}   //   r[ABVW] += -1/4 f_A[Vi] t[BAWi]
{"AI,AiIv,vi", 1.0, 3, {4,25,13}}   //   r[AI] += 1 W[AiIv] t[vi]
{"AI,Iivw,wi,Av", -0.5, 4, {4,23,13,22}}   //   r[AI] += -1/2 W[Iivw] t[wi] t[Av]
{"AI,aivw,wi,Av,aI", -0.5, 5, {4,24,13,22,89}}   //   r[AI] += -1/2 W[aivw] t[wi] t[Av] ta[aI]
{"AI,ijvw,vj,AwIi", -0.5, 4, {4,23,13,15}}   //   r[AI] += -1/2 W[ijvw] t[vj] t[AwIi]
{"AI,ijvw,vi,AwIj", 0.5, 4, {4,23,13,15}}   //   r[AI] += 1/2 W[ijvw] t[vi] t[AwIj]
{"AI,aivw,wi,aAvI", 0.5, 4, {4,24,13,17}}   //   r[AI] += 1/2 W[aivw] t[wi] t[aAvI]
{"AI,aivw,wi,AavI", -0.25, 4, {4,24,13,17}}   //   r[AI] += -1/4 W[aivw] t[wi] t[AavI]
{"AI,aijv,vj,AaIi", -1.0, 4, {4,25,13,18}}   //   r[AI] += -1 W[aijv] t[vj] t[AaIi]
{"AI,aijv,vi,AajI", -1.0, 4, {4,25,13,18}}   //   r[AI] += -1 W[aijv] t[vi] t[AajI]
{"AI,aijv,vi,AaIj", 2.0, 4, {4,25,13,18}}   //   r[AI] += 2 W[aijv] t[vi] t[AaIj]
{"AI,Aiav,vi,aI", 0.5, 4, {4,33,13,89}}   //   r[AI] += 1/2 W[Aiav] t[vi] ta[aI]
{"AI,Iijv,vi,Aj", -0.5, 4, {4,34,13,89}}   //   r[AI] += -1/2 W[Iijv] t[vi] ta[Aj]
{"AI,aijv,vi,Aj,aI", -0.5, 5, {4,25,13,89,89}}   //   r[AI] += -1/2 W[aijv] t[vi] ta[Aj] ta[aI]
{"AI,AIav,av", -0.5, 3, {4,33,22}}   //   r[AI] += -1/2 W[AIav] t[av]
{"AI,AaIv,av", 1.0, 3, {4,27,22}}   //   r[AI] += 1 W[AaIv] t[av]
{"AI,Iavw,Av,aw", -0.5, 4, {4,38,22,22}}   //   r[AI] += -1/2 W[Iavw] t[Av] t[aw]
{"AI,Iavw,Aw,av", 0.5, 4, {4,38,22,22}}   //   r[AI] += 1/2 W[Iavw] t[Aw] t[av]
{"AI,abvw,Av,aw,bI", 0.5, 5, {4,26,22,22,89}}   //   r[AI] += 1/2 W[abvw] t[Av] t[aw] ta[bI]
{"AI,abvw,Av,bw,aI", -0.5, 5, {4,26,22,22,89}}   //   r[AI] += -1/2 W[abvw] t[Av] t[bw] ta[aI]
{"AI,aivw,av,AwIi", 0.5, 4, {4,24,22,15}}   //   r[AI] += 1/2 W[aivw] t[av] t[AwIi]
{"AI,aivw,Av,awIi", -0.25, 4, {4,24,22,15}}   //   r[AI] += -1/4 W[aivw] t[Av] t[awIi]
{"AI,abvw,aw,bAvI", -0.5, 4, {4,26,22,17}}   //   r[AI] += -1/2 W[abvw] t[aw] t[bAvI]
{"AI,abvw,aw,AbvI", 0.25, 4, {4,26,22,17}}   //   r[AI] += 1/4 W[abvw] t[aw] t[AbvI]
{"AI,abvw,av,bAwI", 0.5, 4, {4,26,22,17}}   //   r[AI] += 1/2 W[abvw] t[av] t[bAwI]
{"AI,abvw,av,AbwI", -0.25, 4, {4,26,22,17}}   //   r[AI] += -1/4 W[abvw] t[av] t[AbwI]
{"AI,abvw,Av,bawI", -0.25, 4, {4,26,22,17}}   //   r[AI] += -1/4 W[abvw] t[Av] t[bawI]
{"AI,abvw,Av,abwI", 0.25, 4, {4,26,22,17}}   //   r[AI] += 1/4 W[abvw] t[Av] t[abwI]
{"AI,abiv,av,AbiI", 0.5, 4, {4,27,22,18}}   //   r[AI] += 1/2 W[abiv] t[av] t[AbiI]
{"AI,abiv,av,AbIi", -1.0, 4, {4,27,22,18}}   //   r[AI] += -1 W[abiv] t[av] t[AbIi]
{"AI,abiv,bv,AaiI", -1.0, 4, {4,27,22,18}}   //   r[AI] += -1 W[abiv] t[bv] t[AaiI]
{"AI,abiv,bv,AaIi", 2.0, 4, {4,27,22,18}}   //   r[AI] += 2 W[abiv] t[bv] t[AaIi]
{"AI,abiv,Av,abIi", 0.5, 4, {4,27,22,18}}   //   r[AI] += 1/2 W[abiv] t[Av] t[abIi]
{"AI,abiv,Av,abiI", -1.0, 4, {4,27,22,18}}   //   r[AI] += -1 W[abiv] t[Av] t[abiI]
{"AI,Aabv,av,bI", 0.5, 4, {4,35,22,89}}   //   r[AI] += 1/2 W[Aabv] t[av] ta[bI]
{"AI,Aabv,bv,aI", -0.5, 4, {4,35,22,89}}   //   r[AI] += -1/2 W[Aabv] t[bv] ta[aI]
{"AI,Iaiv,av,Ai", -0.5, 4, {4,39,22,89}}   //   r[AI] += -1/2 W[Iaiv] t[av] ta[Ai]
{"AI,Iaiv,Av,ai", 0.5, 4, {4,39,22,89}}   //   r[AI] += 1/2 W[Iaiv] t[Av] ta[ai]
{"AI,Iavi,av,Ai", 0.5, 4, {4,40,22,89}}   //   r[AI] += 1/2 W[Iavi] t[av] ta[Ai]
{"AI,Iavi,Av,ai", -0.5, 4, {4,40,22,89}}   //   r[AI] += -1/2 W[Iavi] t[Av] ta[ai]
{"AI,abiv,av,Ai,bI", 0.5, 5, {4,27,22,89,89}}   //   r[AI] += 1/2 W[abiv] t[av] ta[Ai] ta[bI]
{"AI,abiv,bv,Ai,aI", -0.5, 5, {4,27,22,89,89}}   //   r[AI] += -1/2 W[abiv] t[bv] ta[Ai] ta[aI]
{"AI,abiv,Av,ai,bI", -0.5, 5, {4,27,22,89,89}}   //   r[AI] += -1/2 W[abiv] t[Av] ta[ai] ta[bI]
{"AI,abiv,Av,aI,bi", 0.5, 5, {4,27,22,89,89}}   //   r[AI] += 1/2 W[abiv] t[Av] ta[aI] ta[bi]
{"AI,abiv,Av,bI,ai", -0.5, 5, {4,27,22,89,90}}   //   r[AI] += -1/2 W[abiv] t[Av] ta[bI] tb[ai]
{"AI,Iavi,Av,ai", -0.5, 4, {4,40,22,90}}   //   r[AI] += -1/2 W[Iavi] t[Av] tb[ai]
{"AI,Iivw,Awvi", -0.25, 3, {4,23,20}}   //   r[AI] += -1/4 W[Iivw] t[Awvi]
{"AI,aivw,Awvi,aI", -0.25, 4, {4,24,20,89}}   //   r[AI] += -1/4 W[aivw] t[Awvi] ta[aI]
{"AI,Aiav,avIi", 0.5, 3, {4,33,15}}   //   r[AI] += 1/2 W[Aiav] t[avIi]
{"AI,Iijv,Avji", -0.5, 3, {4,34,15}}   //   r[AI] += -1/2 W[Iijv] t[Avji]
{"AI,aijv,Avji,aI", -0.25, 4, {4,25,15,89}}   //   r[AI] += -1/4 W[aijv] t[Avji] ta[aI]
{"AI,aijv,avIi,Aj", -0.25, 4, {4,25,15,89}}   //   r[AI] += -1/4 W[aijv] t[avIi] ta[Aj]
{"AI,aijv,AvIi,aj", 0.5, 4, {4,25,15,89}}   //   r[AI] += 1/2 W[aijv] t[AvIi] ta[aj]
{"AI,aijv,AvIj,ai", -0.5, 4, {4,25,15,90}}   //   r[AI] += -1/2 W[aijv] t[AvIj] tb[ai]
{"AI,aijv,AvIi,aj", 0.5, 4, {4,25,15,90}}   //   r[AI] += 1/2 W[aijv] t[AvIi] tb[aj]
{"AI,Iavw,Aavw", -1.0, 3, {4,38,16}}   //   r[AI] += -1 W[Iavw] t[Aavw]
{"AI,abvw,Aavw,bI", 1.0, 4, {4,26,16,89}}   //   r[AI] += 1 W[abvw] t[Aavw] ta[bI]
{"AI,Aabv,abvI", 0.5, 3, {4,35,17}}   //   r[AI] += 1/2 W[Aabv] t[abvI]
{"AI,Aabv,bavI", -0.25, 3, {4,35,17}}   //   r[AI] += -1/4 W[Aabv] t[bavI]
{"AI,Iavi,aAvi", 0.25, 3, {4,40,17}}   //   r[AI] += 1/4 W[Iavi] t[aAvi]
{"AI,Iavi,Aavi", -0.5, 3, {4,40,17}}   //   r[AI] += -1/2 W[Iavi] t[Aavi]
{"AI,Iaiv,aAvi", -0.5, 3, {4,39,17}}   //   r[AI] += -1/2 W[Iaiv] t[aAvi]
{"AI,Iaiv,Aavi", 0.25, 3, {4,39,17}}   //   r[AI] += 1/4 W[Iaiv] t[Aavi]
{"AI,abiv,bAvi,aI", -0.25, 4, {4,27,17,89}}   //   r[AI] += -1/4 W[abiv] t[bAvi] ta[aI]
{"AI,abiv,aAvi,bI", 0.25, 4, {4,27,17,89}}   //   r[AI] += 1/4 W[abiv] t[aAvi] ta[bI]
{"AI,abiv,Abvi,aI", 0.25, 4, {4,27,17,89}}   //   r[AI] += 1/4 W[abiv] t[Abvi] ta[aI]
{"AI,abiv,Aavi,bI", -0.5, 4, {4,27,17,89}}   //   r[AI] += -1/2 W[abiv] t[Aavi] ta[bI]
{"AI,abiv,abvI,Ai", 0.25, 4, {4,27,17,89}}   //   r[AI] += 1/4 W[abiv] t[abvI] ta[Ai]
{"AI,abiv,aAvI,bi", -0.5, 4, {4,27,17,89}}   //   r[AI] += -1/2 W[abiv] t[aAvI] ta[bi]
{"AI,abiv,bavI,Ai", -0.25, 4, {4,27,17,89}}   //   r[AI] += -1/4 W[abiv] t[bavI] ta[Ai]
{"AI,abiv,bAvI,ai", 0.5, 4, {4,27,17,89}}   //   r[AI] += 1/2 W[abiv] t[bAvI] ta[ai]
{"AI,abiv,AavI,bi", 0.25, 4, {4,27,17,89}}   //   r[AI] += 1/4 W[abiv] t[AavI] ta[bi]
{"AI,abiv,AbvI,ai", -0.25, 4, {4,27,17,89}}   //   r[AI] += -1/4 W[abiv] t[AbvI] ta[ai]
{"AI,abiv,bAvI,ai", 0.5, 4, {4,27,17,90}}   //   r[AI] += 1/2 W[abiv] t[bAvI] tb[ai]
{"AI,abiv,AbvI,ai", -0.25, 4, {4,27,17,90}}   //   r[AI] += -1/4 W[abiv] t[AbvI] tb[ai]
{"AI,Aabi,abIi", -1.0, 3, {4,45,18}}   //   r[AI] += -1 W[Aabi] t[abIi]
{"AI,Aabi,abiI", 2.0, 3, {4,45,18}}   //   r[AI] += 2 W[Aabi] t[abiI]
{"AI,Iaij,Aaji", 1.0, 3, {4,46,18}}   //   r[AI] += 1 W[Iaij] t[Aaji]
{"AI,Iaij,Aaij", -2.0, 3, {4,46,18}}   //   r[AI] += -2 W[Iaij] t[Aaij]
{"AI,abij,Aaji,bI", -1.0, 4, {4,28,18,89}}   //   r[AI] += -1 W[abij] t[Aaji] ta[bI]
{"AI,abij,Aaij,bI", 0.5, 4, {4,28,18,89}}   //   r[AI] += 1/2 W[abij] t[Aaij] ta[bI]
{"AI,abij,abIj,Ai", -1.0, 4, {4,28,18,89}}   //   r[AI] += -1 W[abij] t[abIj] ta[Ai]
{"AI,abij,AajI,bi", 0.5, 4, {4,28,18,89}}   //   r[AI] += 1/2 W[abij] t[AajI] ta[bi]
{"AI,abij,abIi,Aj", 0.5, 4, {4,28,18,89}}   //   r[AI] += 1/2 W[abij] t[abIi] ta[Aj]
{"AI,abij,AaiI,bj", -1.0, 4, {4,28,18,89}}   //   r[AI] += -1 W[abij] t[AaiI] ta[bj]
{"AI,abij,AaIj,bi", -1.0, 4, {4,28,18,89}}   //   r[AI] += -1 W[abij] t[AaIj] ta[bi]
{"AI,abij,AaIi,bj", 2.0, 4, {4,28,18,89}}   //   r[AI] += 2 W[abij] t[AaIi] ta[bj]
{"AI,abij,AaiI,bj", -1.0, 4, {4,28,18,90}}   //   r[AI] += -1 W[abij] t[AaiI] tb[bj]
{"AI,abij,AaIj,bi", -1.0, 4, {4,28,18,90}}   //   r[AI] += -1 W[abij] t[AaIj] tb[bi]
{"AI,abij,AaIi,bj", 2.0, 4, {4,28,18,90}}   //   r[AI] += 2 W[abij] t[AaIi] tb[bj]
{"AI,AIai,ai", -0.5, 3, {4,43,89}}   //   r[AI] += -1/2 W[AIai] ta[ai]
{"AI,AaIi,ai", 1.0, 3, {4,28,89}}   //   r[AI] += 1 W[AaIi] ta[ai]
{"AI,Aabi,ai,bI", 0.5, 4, {4,45,89,89}}   //   r[AI] += 1/2 W[Aabi] ta[ai] ta[bI]
{"AI,Aabi,aI,bi", -0.5, 4, {4,45,89,89}}   //   r[AI] += -1/2 W[Aabi] ta[aI] ta[bi]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,46,89,89}}   //   r[AI] += -1/2 W[Iaij] ta[Ai] ta[aj]
{"AI,Iaij,Aj,ai", 0.5, 4, {4,46,89,89}}   //   r[AI] += 1/2 W[Iaij] ta[Aj] ta[ai]
{"AI,abij,Ai,aj,bI", 0.5, 5, {4,28,89,89,89}}   //   r[AI] += 1/2 W[abij] ta[Ai] ta[aj] ta[bI]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,28,89,89,89}}   //   r[AI] += -1/2 W[abij] ta[Ai] ta[aI] ta[bj]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,28,89,89,90}}   //   r[AI] += -1/2 W[abij] ta[Ai] ta[aI] tb[bj]
{"AI,Aabi,bI,ai", 0.5, 4, {4,45,89,90}}   //   r[AI] += 1/2 W[Aabi] ta[bI] tb[ai]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,46,89,90}}   //   r[AI] += -1/2 W[Iaij] ta[Ai] tb[aj]
{"AI,AaIi,ai", 1.0, 3, {4,28,90}}   //   r[AI] += 1 W[AaIi] tb[ai]
{"AI,AI", 1.0, 2, {4,30}}   //   r[AI] += 1 f[AI]
{"AI,Iv,Av", -0.5, 3, {4,49,22}}   //   r[AI] += -1/2 f_A[Iv] t[Av]
{"AI,av,Av,aI", -0.5, 4, {4,29,22,89}}   //   r[AI] += -1/2 f_A[av] t[Av] ta[aI]
{"AI,av,aAvI", 0.5, 3, {4,29,17}}   //   r[AI] += 1/2 f_A[av] t[aAvI]
{"AI,av,AavI", -0.25, 3, {4,29,17}}   //   r[AI] += -1/4 f_A[av] t[AavI]
{"AI,ai,AaiI", -1.0, 3, {4,30,18}}   //   r[AI] += -1 f[ai] t[AaiI]
{"AI,ai,AaIi", 2.0, 3, {4,30,18}}   //   r[AI] += 2 f[ai] t[AaIi]
{"AI,Aa,aI", 0.5, 3, {4,50,89}}   //   r[AI] += 1/2 f[Aa] ta[aI]
{"AI,Aavw,vw,aI", -0.25, 4, {4,26,21,89}}   //   r[AI] += -1/4 W[Aavw] I[vw] ta[aI]
{"AI,Ii,Ai", -0.5, 3, {4,51,89}}   //   r[AI] += -1/2 f[Ii] ta[Ai]
{"AI,Iivw,vw,Ai", 0.25, 4, {4,23,21,89}}   //   r[AI] += 1/4 W[Iivw] I[vw] ta[Ai]
{"AI,ai,Ai,aI", -0.5, 4, {4,30,89,89}}   //   r[AI] += -1/2 f[ai] ta[Ai] ta[aI]
{"AI,aivw,vw,Ai,aI", 0.25, 5, {4,24,21,89,89}}   //   r[AI] += 1/4 W[aivw] I[vw] ta[Ai] ta[aI]
{"AI,iv,AvIi", 0.5, 3, {4,31,15}}   //   r[AI] += 1/2 f_B[iv] t[AvIi]
{"AI,Aivw,vwIi", 1.0, 3, {4,24,14}}   //   r[AI] += 1 W[Aivw] t[vwIi]
{"AI,ijvw,vwIi,Aj", 1.0, 4, {4,23,14,90}}   //   r[AI] += 1 W[ijvw] t[vwIi] tb[Aj]
{"AI,AIvi,vi", -0.5, 3, {4,37,13}}   //   r[AI] += -1/2 W[AIvi] t[vi]
{"AI,Aivw,vI,wi", 0.5, 4, {4,24,13,13}}   //   r[AI] += 1/2 W[Aivw] t[vI] t[wi]
{"AI,Aivw,vi,wI", -0.5, 4, {4,24,13,13}}   //   r[AI] += -1/2 W[Aivw] t[vi] t[wI]
{"AI,ijvw,vI,wi,Aj", 0.5, 5, {4,23,13,13,90}}   //   r[AI] += 1/2 W[ijvw] t[vI] t[wi] tb[Aj]
{"AI,ijvw,vI,wj,Ai", -0.5, 5, {4,23,13,13,90}}   //   r[AI] += -1/2 W[ijvw] t[vI] t[wj] tb[Ai]
{"AI,Aavw,vI,aw", 0.5, 4, {4,26,13,22}}   //   r[AI] += 1/2 W[Aavw] t[vI] t[aw]
{"AI,aivw,wI,av,Ai", -0.5, 5, {4,24,13,22,90}}   //   r[AI] += -1/2 W[aivw] t[wI] t[av] tb[Ai]
{"AI,ijvw,vj,AwiI", 0.25, 4, {4,23,13,15}}   //   r[AI] += 1/4 W[ijvw] t[vj] t[AwiI]
{"AI,ijvw,vi,AwjI", -0.25, 4, {4,23,13,15}}   //   r[AI] += -1/4 W[ijvw] t[vi] t[AwjI]
{"AI,ijvw,vI,Awij", -0.25, 4, {4,23,13,15}}   //   r[AI] += -1/4 W[ijvw] t[vI] t[Awij]
{"AI,ijvw,vI,Awji", 0.25, 4, {4,23,13,15}}   //   r[AI] += 1/4 W[ijvw] t[vI] t[Awji]
{"AI,aivw,wI,aAvi", -0.25, 4, {4,24,13,17}}   //   r[AI] += -1/4 W[aivw] t[wI] t[aAvi]
{"AI,aijv,vj,AaiI", 0.5, 4, {4,25,13,18}}   //   r[AI] += 1/2 W[aijv] t[vj] t[AaiI]
{"AI,aijv,vI,Aaji", 0.5, 4, {4,25,13,18}}   //   r[AI] += 1/2 W[aijv] t[vI] t[Aaji]
{"AI,aijv,vI,Aaij", -1.0, 4, {4,25,13,18}}   //   r[AI] += -1 W[aijv] t[vI] t[Aaij]
{"AI,Aavi,vI,ai", 0.5, 4, {4,32,13,89}}   //   r[AI] += 1/2 W[Aavi] t[vI] ta[ai]
{"AI,aijv,vI,aj,Ai", -0.5, 5, {4,25,13,89,90}}   //   r[AI] += -1/2 W[aijv] t[vI] ta[aj] tb[Ai]
{"AI,Aiav,vi,aI", 0.5, 4, {4,33,13,90}}   //   r[AI] += 1/2 W[Aiav] t[vi] tb[aI]
{"AI,Aavi,vi,aI", -0.5, 4, {4,32,13,90}}   //   r[AI] += -1/2 W[Aavi] t[vi] tb[aI]
{"AI,Aiav,vI,ai", -0.5, 4, {4,33,13,90}}   //   r[AI] += -1/2 W[Aiav] t[vI] tb[ai]
{"AI,Aavi,vI,ai", 0.5, 4, {4,32,13,90}}   //   r[AI] += 1/2 W[Aavi] t[vI] tb[ai]
{"AI,Iijv,vi,Aj", -0.5, 4, {4,34,13,90}}   //   r[AI] += -1/2 W[Iijv] t[vi] tb[Aj]
{"AI,Iijv,vj,Ai", 0.5, 4, {4,34,13,90}}   //   r[AI] += 1/2 W[Iijv] t[vj] tb[Ai]
{"AI,aijv,vj,Ai,aI", 0.5, 5, {4,25,13,90,90}}   //   r[AI] += 1/2 W[aijv] t[vj] tb[Ai] tb[aI]
{"AI,aijv,vi,Aj,aI", -0.5, 5, {4,25,13,90,90}}   //   r[AI] += -1/2 W[aijv] t[vi] tb[Aj] tb[aI]
{"AI,aijv,vI,Ai,aj", -0.5, 5, {4,25,13,90,90}}   //   r[AI] += -1/2 W[aijv] t[vI] tb[Ai] tb[aj]
{"AI,aijv,vI,Aj,ai", 0.5, 5, {4,25,13,90,90}}   //   r[AI] += 1/2 W[aijv] t[vI] tb[Aj] tb[ai]
{"AI,aivw,av,AwiI", -0.25, 4, {4,24,22,15}}   //   r[AI] += -1/4 W[aivw] t[av] t[AwiI]
{"AI,Aabv,av,bI", 0.5, 4, {4,35,22,90}}   //   r[AI] += 1/2 W[Aabv] t[av] tb[bI]
{"AI,Iaiv,av,Ai", -0.5, 4, {4,39,22,90}}   //   r[AI] += -1/2 W[Iaiv] t[av] tb[Ai]
{"AI,abiv,bv,Ai,aI", -0.5, 5, {4,27,22,90,90}}   //   r[AI] += -1/2 W[abiv] t[bv] tb[Ai] tb[aI]
{"AI,Aavw,avwI", 0.25, 3, {4,26,20}}   //   r[AI] += 1/4 W[Aavw] t[avwI]
{"AI,aivw,awvI,Ai", -0.25, 4, {4,24,20,90}}   //   r[AI] += -1/4 W[aivw] t[awvI] tb[Ai]
{"AI,Aavi,avIi", -0.25, 3, {4,32,15}}   //   r[AI] += -1/4 W[Aavi] t[avIi]
{"AI,Aavi,aviI", 0.5, 3, {4,32,15}}   //   r[AI] += 1/2 W[Aavi] t[aviI]
{"AI,Aiav,aviI", -0.25, 3, {4,33,15}}   //   r[AI] += -1/4 W[Aiav] t[aviI]
{"AI,Iijv,Avij", 0.25, 3, {4,34,15}}   //   r[AI] += 1/4 W[Iijv] t[Avij]
{"AI,aijv,AviI,aj", -0.25, 4, {4,25,15,89}}   //   r[AI] += -1/4 W[aijv] t[AviI] ta[aj]
{"AI,aijv,Avij,aI", 0.25, 4, {4,25,15,90}}   //   r[AI] += 1/4 W[aijv] t[Avij] tb[aI]
{"AI,aijv,Avji,aI", -0.25, 4, {4,25,15,90}}   //   r[AI] += -1/4 W[aijv] t[Avji] tb[aI]
{"AI,aijv,avIi,Aj", -0.25, 4, {4,25,15,90}}   //   r[AI] += -1/4 W[aijv] t[avIi] tb[Aj]
{"AI,aijv,avIj,Ai", 0.25, 4, {4,25,15,90}}   //   r[AI] += 1/4 W[aijv] t[avIj] tb[Ai]
{"AI,aijv,aviI,Aj", 0.25, 4, {4,25,15,90}}   //   r[AI] += 1/4 W[aijv] t[aviI] tb[Aj]
{"AI,aijv,avjI,Ai", -0.5, 4, {4,25,15,90}}   //   r[AI] += -1/2 W[aijv] t[avjI] tb[Ai]
{"AI,aijv,AvjI,ai", 0.25, 4, {4,25,15,90}}   //   r[AI] += 1/4 W[aijv] t[AvjI] tb[ai]
{"AI,aijv,AviI,aj", -0.25, 4, {4,25,15,90}}   //   r[AI] += -1/4 W[aijv] t[AviI] tb[aj]
{"AI,abiv,bAvi,aI", -0.25, 4, {4,27,17,90}}   //   r[AI] += -1/4 W[abiv] t[bAvi] tb[aI]
{"AI,abiv,bavI,Ai", -0.25, 4, {4,27,17,90}}   //   r[AI] += -1/4 W[abiv] t[bavI] tb[Ai]
{"AI,abij,Aaji,bI", -1.0, 4, {4,28,18,90}}   //   r[AI] += -1 W[abij] t[Aaji] tb[bI]
{"AI,abij,Aaij,bI", 0.5, 4, {4,28,18,90}}   //   r[AI] += 1/2 W[abij] t[Aaij] tb[bI]
{"AI,abij,abIj,Ai", -1.0, 4, {4,28,18,90}}   //   r[AI] += -1 W[abij] t[abIj] tb[Ai]
{"AI,abij,AajI,bi", 0.5, 4, {4,28,18,90}}   //   r[AI] += 1/2 W[abij] t[AajI] tb[bi]
{"AI,abij,abIi,Aj", 0.5, 4, {4,28,18,90}}   //   r[AI] += 1/2 W[abij] t[abIi] tb[Aj]
{"AI,Aabi,ai,bI", 0.5, 4, {4,45,89,90}}   //   r[AI] += 1/2 W[Aabi] ta[ai] tb[bI]
{"AI,Iaij,aj,Ai", -0.5, 4, {4,46,89,90}}   //   r[AI] += -1/2 W[Iaij] ta[aj] tb[Ai]
{"AI,abij,ai,Aj,bI", -0.5, 5, {4,28,89,90,90}}   //   r[AI] += -1/2 W[abij] ta[ai] tb[Aj] tb[bI]
{"AI,AIai,ai", -0.5, 3, {4,43,90}}   //   r[AI] += -1/2 W[AIai] tb[ai]
{"AI,Aabi,ai,bI", 0.5, 4, {4,45,90,90}}   //   r[AI] += 1/2 W[Aabi] tb[ai] tb[bI]
{"AI,Aabi,aI,bi", -0.5, 4, {4,45,90,90}}   //   r[AI] += -1/2 W[Aabi] tb[aI] tb[bi]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,46,90,90}}   //   r[AI] += -1/2 W[Iaij] tb[Ai] tb[aj]
{"AI,Iaij,Aj,ai", 0.5, 4, {4,46,90,90}}   //   r[AI] += 1/2 W[Iaij] tb[Aj] tb[ai]
{"AI,abij,Ai,aj,bI", 0.5, 5, {4,28,90,90,90}}   //   r[AI] += 1/2 W[abij] tb[Ai] tb[aj] tb[bI]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,28,90,90,90}}   //   r[AI] += -1/2 W[abij] tb[Ai] tb[aI] tb[bj]
{"AI,Av,vI", 0.5, 3, {4,52,13}}   //   r[AI] += 1/2 f_B[Av] t[vI]
{"AI,iv,vI,Ai", -0.5, 4, {4,31,13,90}}   //   r[AI] += -1/2 f_B[iv] t[vI] tb[Ai]
{"AI,iv,AviI", -0.25, 3, {4,31,15}}   //   r[AI] += -1/4 f_B[iv] t[AviI]
{"AI,Aa,aI", 0.5, 3, {4,50,90}}   //   r[AI] += 1/2 f[Aa] tb[aI]
{"AI,Aavw,vw,aI", 0.25, 4, {4,26,21,90}}   //   r[AI] += 1/4 W[Aavw] I[vw] tb[aI]
{"AI,Ii,Ai", -0.5, 3, {4,51,90}}   //   r[AI] += -1/2 f[Ii] tb[Ai]
{"AI,Iivw,vw,Ai", -0.25, 4, {4,23,21,90}}   //   r[AI] += -1/4 W[Iivw] I[vw] tb[Ai]
{"AI,ai,Ai,aI", -0.5, 4, {4,30,90,90}}   //   r[AI] += -1/2 f[ai] tb[Ai] tb[aI]
{"AI,aivw,vw,Ai,aI", -0.25, 5, {4,24,21,90,90}}   //   r[AI] += -1/4 W[aivw] I[vw] tb[Ai] tb[aI]
{"AVIJ,AJIV", 2.0, 2, {5,25}}   //   r[AVIJ] += 2 W[AJIV]
{"AVIJ,AVvw,vwIJ", 1.3333333333333333, 3, {5,53,14}}   //   r[AVIJ] += 4/3 W[AVvw] t[vwIJ]
{"AVIJ,AJvi,VvIi", 1.3333333333333333, 3, {5,37,14}}   //   r[AVIJ] += 4/3 W[AJvi] t[VvIi]
{"AVIJ,AIvi,VvJi", -1.3333333333333333, 3, {5,37,14}}   //   r[AVIJ] += -4/3 W[AIvi] t[VvJi]
{"AVIJ,AiIv,VvJi", 4.0, 3, {5,25,14}}   //   r[AVIJ] += 4 W[AiIv] t[VvJi]
{"AVIJ,Aivw,VwJi,vI", 1.3333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += 4/3 W[Aivw] t[VwJi] t[vI]
{"AVIJ,Aivw,VvJi,wI", -1.3333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += -4/3 W[Aivw] t[VvJi] t[wI]
{"AVIJ,Aivw,VwIi,vJ", -1.3333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += -4/3 W[Aivw] t[VwIi] t[vJ]
{"AVIJ,Aivw,VvIi,wJ", 1.3333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += 4/3 W[Aivw] t[VvIi] t[wJ]
{"AVIJ,Aivw,vwIJ,Vi", -1.3333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += -4/3 W[Aivw] t[vwIJ] t[Vi]
{"AVIJ,Aivw,VwIJ,vi", 1.3333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += 4/3 W[Aivw] t[VwIJ] t[vi]
{"AVIJ,Aivw,VvIJ,wi", -1.3333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += -4/3 W[Aivw] t[VvIJ] t[wi]
{"AVIJ,ijvw,VvJj,wI,Ai", 1.3333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += 4/3 W[ijvw] t[VvJj] t[wI] tb[Ai]
{"AVIJ,ijvw,VvJi,wI,Aj", -1.3333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += -4/3 W[ijvw] t[VvJi] t[wI] tb[Aj]
{"AVIJ,ijvw,VvIj,wJ,Ai", -1.3333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += -4/3 W[ijvw] t[VvIj] t[wJ] tb[Ai]
{"AVIJ,ijvw,VvIi,wJ,Aj", 1.3333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += 4/3 W[ijvw] t[VvIi] t[wJ] tb[Aj]
{"AVIJ,ijvw,vwIJ,Vi,Aj", -1.3333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += -4/3 W[ijvw] t[vwIJ] t[Vi] tb[Aj]
{"AVIJ,ijvw,VvIJ,wj,Ai", 1.3333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += 4/3 W[ijvw] t[VvIJ] t[wj] tb[Ai]
{"AVIJ,ijvw,VvIJ,wi,Aj", -1.3333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += -4/3 W[ijvw] t[VvIJ] t[wi] tb[Aj]
{"AVIJ,Aavw,VvIJ,aw", -1.3333333333333333, 4, {5,26,14,22}}   //   r[AVIJ] += -4/3 W[Aavw] t[VvIJ] t[aw]
{"AVIJ,Iivw,VwJi,Av", -2.6666666666666665, 4, {5,23,14,22}}   //   r[AVIJ] += -8/3 W[Iivw] t[VwJi] t[Av]
{"AVIJ,Jivw,VwIi,Av", -1.3333333333333333, 4, {5,23,14,22}}   //   r[AVIJ] += -4/3 W[Jivw] t[VwIi] t[Av]
{"AVIJ,aivw,VwJi,Av,aI", -2.6666666666666665, 5, {5,24,14,22,89}}   //   r[AVIJ] += -8/3 W[aivw] t[VwJi] t[Av] ta[aI]
{"AVIJ,aivw,VwIi,Av,aJ", -1.3333333333333333, 5, {5,24,14,22,89}}   //   r[AVIJ] += -4/3 W[aivw] t[VwIi] t[Av] ta[aJ]
{"AVIJ,aivw,VwIJ,av,Ai", 1.3333333333333333, 5, {5,24,14,22,90}}   //   r[AVIJ] += 4/3 W[aivw] t[VwIJ] t[av] tb[Ai]
{"AVIJ,ijvw,Vvij,AwIJ", 2.0, 4, {5,23,14,15}}   //   r[AVIJ] += 2 W[ijvw] t[Vvij] t[AwIJ]
{"AVIJ,ijvw,vwJi,AVIj", 2.0, 4, {5,23,14,15}}   //   r[AVIJ] += 2 W[ijvw] t[vwJi] t[AVIj]
{"AVIJ,ijvw,VvJj,AwIi", -2.0, 4, {5,23,14,15}}   //   r[AVIJ] += -2 W[ijvw] t[VvJj] t[AwIi]
{"AVIJ,ijvw,VvJi,AwIj", 2.0, 4, {5,23,14,15}}   //   r[AVIJ] += 2 W[ijvw] t[VvJi] t[AwIj]
{"AVIJ,ijvw,vwJi,AVjI", -0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += -2/3 W[ijvw] t[vwJi] t[AVjI]
{"AVIJ,ijvw,VvJj,AwiI", 0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[VvJj] t[AwiI]
{"AVIJ,ijvw,VvJi,AwjI", -0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += -2/3 W[ijvw] t[VvJi] t[AwjI]
{"AVIJ,ijvw,vwIi,AVjJ", 0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[vwIi] t[AVjJ]
{"AVIJ,ijvw,VvIj,AwiJ", -0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += -2/3 W[ijvw] t[VvIj] t[AwiJ]
{"AVIJ,ijvw,VvIi,AwjJ", 0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[VvIi] t[AwjJ]
{"AVIJ,ijvw,vwIJ,AVij", 0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[vwIJ] t[AVij]
{"AVIJ,ijvw,VvIJ,Awij", 0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[VvIJ] t[Awij]
{"AVIJ,ijvw,VvIJ,Awji", -0.6666666666666666, 4, {5,23,14,15}}   //   r[AVIJ] += -2/3 W[ijvw] t[VvIJ] t[Awji]
{"AVIJ,aivw,VwJi,aAvI", 2.0, 4, {5,24,14,17}}   //   r[AVIJ] += 2 W[aivw] t[VwJi] t[aAvI]
{"AVIJ,aivw,VwJi,AavI", -1.3333333333333333, 4, {5,24,14,17}}   //   r[AVIJ] += -4/3 W[aivw] t[VwJi] t[AavI]
{"AVIJ,aivw,VwIJ,aAvi", 0.6666666666666666, 4, {5,24,14,17}}   //   r[AVIJ] += 2/3 W[aivw] t[VwIJ] t[aAvi]
{"AVIJ,aivw,VwIi,AavJ", -0.6666666666666666, 4, {5,24,14,17}}   //   r[AVIJ] += -2/3 W[aivw] t[VwIi] t[AavJ]
{"AVIJ,aijv,Vvij,AaIJ", 4.0, 4, {5,25,14,18}}   //   r[AVIJ] += 4 W[aijv] t[Vvij] t[AaIJ]
{"AVIJ,aijv,VvJj,AaiI", 1.3333333333333333, 4, {5,25,14,18}}   //   r[AVIJ] += 4/3 W[aijv] t[VvJj] t[AaiI]
{"AVIJ,aijv,VvJj,AaIi", -4.0, 4, {5,25,14,18}}   //   r[AVIJ] += -4 W[aijv] t[VvJj] t[AaIi]
{"AVIJ,aijv,VvJi,AajI", -4.0, 4, {5,25,14,18}}   //   r[AVIJ] += -4 W[aijv] t[VvJi] t[AajI]
{"AVIJ,aijv,VvJi,AaIj", 8.0, 4, {5,25,14,18}}   //   r[AVIJ] += 8 W[aijv] t[VvJi] t[AaIj]
{"AVIJ,aijv,VvIj,AaiJ", -1.3333333333333333, 4, {5,25,14,18}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIj] t[AaiJ]
{"AVIJ,aijv,VvIJ,Aaji", -1.3333333333333333, 4, {5,25,14,18}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIJ] t[Aaji]
{"AVIJ,aijv,VvIJ,Aaij", 2.6666666666666665, 4, {5,25,14,18}}   //   r[AVIJ] += 8/3 W[aijv] t[VvIJ] t[Aaij]
{"AVIJ,Aiav,VvJi,aI", 2.6666666666666665, 4, {5,33,14,89}}   //   r[AVIJ] += 8/3 W[Aiav] t[VvJi] ta[aI]
{"AVIJ,Aavi,VvIJ,ai", -1.3333333333333333, 4, {5,32,14,89}}   //   r[AVIJ] += -4/3 W[Aavi] t[VvIJ] ta[ai]
{"AVIJ,Iijv,VvJi,Aj", -2.6666666666666665, 4, {5,34,14,89}}   //   r[AVIJ] += -8/3 W[Iijv] t[VvJi] ta[Aj]
{"AVIJ,Aiav,VvIi,aJ", 1.3333333333333333, 4, {5,33,14,89}}   //   r[AVIJ] += 4/3 W[Aiav] t[VvIi] ta[aJ]
{"AVIJ,Jijv,VvIi,Aj", -1.3333333333333333, 4, {5,34,14,89}}   //   r[AVIJ] += -4/3 W[Jijv] t[VvIi] ta[Aj]
{"AVIJ,aijv,VvJi,Aj,aI", -2.6666666666666665, 5, {5,25,14,89,89}}   //   r[AVIJ] += -8/3 W[aijv] t[VvJi] ta[Aj] ta[aI]
{"AVIJ,aijv,VvIi,Aj,aJ", -1.3333333333333333, 5, {5,25,14,89,89}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIi] ta[Aj] ta[aJ]
{"AVIJ,aijv,VvIJ,aj,Ai", 1.3333333333333333, 5, {5,25,14,89,90}}   //   r[AVIJ] += 4/3 W[aijv] t[VvIJ] ta[aj] tb[Ai]
{"AVIJ,Aiav,VvJi,aI", 1.3333333333333333, 4, {5,33,14,90}}   //   r[AVIJ] += 4/3 W[Aiav] t[VvJi] tb[aI]
{"AVIJ,Aavi,VvJi,aI", -1.3333333333333333, 4, {5,32,14,90}}   //   r[AVIJ] += -4/3 W[Aavi] t[VvJi] tb[aI]
{"AVIJ,Aiav,VvIi,aJ", -1.3333333333333333, 4, {5,33,14,90}}   //   r[AVIJ] += -4/3 W[Aiav] t[VvIi] tb[aJ]
{"AVIJ,Aavi,VvIi,aJ", 1.3333333333333333, 4, {5,32,14,90}}   //   r[AVIJ] += 4/3 W[Aavi] t[VvIi] tb[aJ]
{"AVIJ,Aiav,VvIJ,ai", 1.3333333333333333, 4, {5,33,14,90}}   //   r[AVIJ] += 4/3 W[Aiav] t[VvIJ] tb[ai]
{"AVIJ,Aavi,VvIJ,ai", -1.3333333333333333, 4, {5,32,14,90}}   //   r[AVIJ] += -4/3 W[Aavi] t[VvIJ] tb[ai]
{"AVIJ,Vivw,vwIJ,Ai", 1.3333333333333333, 4, {5,54,14,90}}   //   r[AVIJ] += 4/3 W[Vivw] t[vwIJ] tb[Ai]
{"AVIJ,Jijv,VvIi,Aj", 1.3333333333333333, 4, {5,34,14,90}}   //   r[AVIJ] += 4/3 W[Jijv] t[VvIi] tb[Aj]
{"AVIJ,Jijv,VvIj,Ai", -1.3333333333333333, 4, {5,34,14,90}}   //   r[AVIJ] += -4/3 W[Jijv] t[VvIj] tb[Ai]
{"AVIJ,Iijv,VvJi,Aj", -1.3333333333333333, 4, {5,34,14,90}}   //   r[AVIJ] += -4/3 W[Iijv] t[VvJi] tb[Aj]
{"AVIJ,Iijv,VvJj,Ai", 1.3333333333333333, 4, {5,34,14,90}}   //   r[AVIJ] += 4/3 W[Iijv] t[VvJj] tb[Ai]
{"AVIJ,aijv,VvJj,Ai,aI", 1.3333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += 4/3 W[aijv] t[VvJj] tb[Ai] tb[aI]
{"AVIJ,aijv,VvJi,Aj,aI", -1.3333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += -4/3 W[aijv] t[VvJi] tb[Aj] tb[aI]
{"AVIJ,aijv,VvIj,Ai,aJ", -1.3333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIj] tb[Ai] tb[aJ]
{"AVIJ,aijv,VvIi,Aj,aJ", 1.3333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += 4/3 W[aijv] t[VvIi] tb[Aj] tb[aJ]
{"AVIJ,aijv,VvIJ,Ai,aj", 1.3333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += 4/3 W[aijv] t[VvIJ] tb[Ai] tb[aj]
{"AVIJ,aijv,VvIJ,Aj,ai", -1.3333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIJ] tb[Aj] tb[ai]
{"AVIJ,AJvV,vI", 0.6666666666666666, 3, {5,24,13}}   //   r[AVIJ] += 2/3 W[AJvV] t[vI]
{"AVIJ,AVIv,vJ", 2.0, 3, {5,57,13}}   //   r[AVIJ] += 2 W[AVIv] t[vJ]
{"AVIJ,AIvV,vJ", -0.6666666666666666, 3, {5,24,13}}   //   r[AVIJ] += -2/3 W[AIvV] t[vJ]
{"AVIJ,AJIi,Vi", -2.0, 3, {5,48,13}}   //   r[AVIJ] += -2 W[AJIi] t[Vi]
{"AVIJ,AVvw,vJ,wI", -0.6666666666666666, 4, {5,53,13,13}}   //   r[AVIJ] += -2/3 W[AVvw] t[vJ] t[wI]
{"AVIJ,AVvw,vI,wJ", 0.6666666666666666, 4, {5,53,13,13}}   //   r[AVIJ] += 2/3 W[AVvw] t[vI] t[wJ]
{"AVIJ,AJvi,Vi,vI", -0.6666666666666666, 4, {5,37,13,13}}   //   r[AVIJ] += -2/3 W[AJvi] t[Vi] t[vI]
{"AVIJ,AIvi,Vi,vJ", 0.6666666666666666, 4, {5,37,13,13}}   //   r[AVIJ] += 2/3 W[AIvi] t[Vi] t[vJ]
{"AVIJ,AiIv,Vi,vJ", -2.0, 4, {5,25,13,13}}   //   r[AVIJ] += -2 W[AiIv] t[Vi] t[vJ]
{"AVIJ,Aivw,Vi,vI,wJ", -0.6666666666666666, 5, {5,24,13,13,13}}   //   r[AVIJ] += -2/3 W[Aivw] t[Vi] t[vI] t[wJ]
{"AVIJ,Aivw,Vi,vJ,wI", 0.6666666666666666, 5, {5,24,13,13,13}}   //   r[AVIJ] += 2/3 W[Aivw] t[Vi] t[vJ] t[wI]
{"AVIJ,ijvw,Vi,vI,wJ,Aj", -0.6666666666666666, 6, {5,23,13,13,13,90}}   //   r[AVIJ] += -2/3 W[ijvw] t[Vi] t[vI] t[wJ] tb[Aj]
{"AVIJ,ijvw,Vi,vJ,wI,Aj", 0.6666666666666666, 6, {5,23,13,13,13,90}}   //   r[AVIJ] += 2/3 W[ijvw] t[Vi] t[vJ] t[wI] tb[Aj]
{"AVIJ,Iivw,Vi,wJ,Av", 1.3333333333333333, 5, {5,23,13,13,22}}   //   r[AVIJ] += 4/3 W[Iivw] t[Vi] t[wJ] t[Av]
{"AVIJ,Jivw,Vi,wI,Av", 0.6666666666666666, 5, {5,23,13,13,22}}   //   r[AVIJ] += 2/3 W[Jivw] t[Vi] t[wI] t[Av]
{"AVIJ,aivw,Vi,wJ,Av,aI", 1.3333333333333333, 6, {5,24,13,13,22,89}}   //   r[AVIJ] += 4/3 W[aivw] t[Vi] t[wJ] t[Av] ta[aI]
{"AVIJ,aivw,Vi,wI,Av,aJ", 0.6666666666666666, 6, {5,24,13,13,22,89}}   //   r[AVIJ] += 2/3 W[aivw] t[Vi] t[wI] t[Av] ta[aJ]
{"AVIJ,ijvw,Vi,vj,AwIJ", 1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1 W[ijvw] t[Vi] t[vj] t[AwIJ]
{"AVIJ,ijvw,Vi,wj,AvIJ", -1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1 W[ijvw] t[Vi] t[wj] t[AvIJ]
{"AVIJ,ijvw,vJ,wi,AVIj", 1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1 W[ijvw] t[vJ] t[wi] t[AVIj]
{"AVIJ,ijvw,vJ,wj,AVIi", -1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1 W[ijvw] t[vJ] t[wj] t[AVIi]
{"AVIJ,ijvw,Vi,wJ,AvIj", 1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1 W[ijvw] t[Vi] t[wJ] t[AvIj]
{"AVIJ,ijvw,Vi,vJ,AwIj", -1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1 W[ijvw] t[Vi] t[vJ] t[AwIj]
{"AVIJ,ijvw,vJ,wi,AVjI", -0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[vJ] t[wi] t[AVjI]
{"AVIJ,ijvw,vJ,wj,AViI", 0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[vJ] t[wj] t[AViI]
{"AVIJ,ijvw,Vi,wJ,AvjI", -0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[Vi] t[wJ] t[AvjI]
{"AVIJ,ijvw,Vi,vJ,AwjI", 0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[Vi] t[vJ] t[AwjI]
{"AVIJ,ijvw,vI,wi,AVjJ", 0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[vI] t[wi] t[AVjJ]
{"AVIJ,ijvw,vI,wj,AViJ", -0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[vI] t[wj] t[AViJ]
{"AVIJ,ijvw,Vi,wI,AvjJ", 0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[Vi] t[wI] t[AvjJ]
{"AVIJ,ijvw,Vi,vI,AwjJ", -0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[Vi] t[vI] t[AwjJ]
{"AVIJ,ijvw,vI,wJ,AVji", -0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[vI] t[wJ] t[AVji]
{"AVIJ,ijvw,vI,wJ,AVij", 0.3333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[vI] t[wJ] t[AVij]
{"AVIJ,aivw,Vi,wJ,aAvI", -1.0, 5, {5,24,13,13,17}}   //   r[AVIJ] += -1 W[aivw] t[Vi] t[wJ] t[aAvI]
{"AVIJ,aivw,Vi,wJ,AavI", 0.6666666666666666, 5, {5,24,13,13,17}}   //   r[AVIJ] += 2/3 W[aivw] t[Vi] t[wJ] t[AavI]
{"AVIJ,aivw,Vi,wI,AavJ", 0.3333333333333333, 5, {5,24,13,13,17}}   //   r[AVIJ] += 1/3 W[aivw] t[Vi] t[wI] t[AavJ]
{"AVIJ,aijv,Vi,vj,AaIJ", 2.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += 2 W[aijv] t[Vi] t[vj] t[AaIJ]
{"AVIJ,aijv,Vj,vi,AaIJ", -2.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += -2 W[aijv] t[Vj] t[vi] t[AaIJ]
{"AVIJ,aijv,Vj,vJ,AaiI", -0.6666666666666666, 5, {5,25,13,13,18}}   //   r[AVIJ] += -2/3 W[aijv] t[Vj] t[vJ] t[AaiI]
{"AVIJ,aijv,Vj,vJ,AaIi", 2.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += 2 W[aijv] t[Vj] t[vJ] t[AaIi]
{"AVIJ,aijv,Vi,vJ,AajI", 2.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += 2 W[aijv] t[Vi] t[vJ] t[AajI]
{"AVIJ,aijv,Vi,vJ,AaIj", -4.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += -4 W[aijv] t[Vi] t[vJ] t[AaIj]
{"AVIJ,aijv,Vj,vI,AaiJ", 0.6666666666666666, 5, {5,25,13,13,18}}   //   r[AVIJ] += 2/3 W[aijv] t[Vj] t[vI] t[AaiJ]
{"AVIJ,Aiav,Vi,vJ,aI", -1.3333333333333333, 5, {5,33,13,13,89}}   //   r[AVIJ] += -4/3 W[Aiav] t[Vi] t[vJ] ta[aI]
{"AVIJ,Iijv,Vi,vJ,Aj", 1.3333333333333333, 5, {5,34,13,13,89}}   //   r[AVIJ] += 4/3 W[Iijv] t[Vi] t[vJ] ta[Aj]
{"AVIJ,Aiav,Vi,vI,aJ", -0.6666666666666666, 5, {5,33,13,13,89}}   //   r[AVIJ] += -2/3 W[Aiav] t[Vi] t[vI] ta[aJ]
{"AVIJ,Jijv,Vi,vI,Aj", 0.6666666666666666, 5, {5,34,13,13,89}}   //   r[AVIJ] += 2/3 W[Jijv] t[Vi] t[vI] ta[Aj]
{"AVIJ,aijv,Vi,vJ,Aj,aI", 1.3333333333333333, 6, {5,25,13,13,89,89}}   //   r[AVIJ] += 4/3 W[aijv] t[Vi] t[vJ] ta[Aj] ta[aI]
{"AVIJ,aijv,Vi,vI,Aj,aJ", 0.6666666666666666, 6, {5,25,13,13,89,89}}   //   r[AVIJ] += 2/3 W[aijv] t[Vi] t[vI] ta[Aj] ta[aJ]
{"AVIJ,Aiav,Vi,vJ,aI", -0.6666666666666666, 5, {5,33,13,13,90}}   //   r[AVIJ] += -2/3 W[Aiav] t[Vi] t[vJ] tb[aI]
{"AVIJ,Aavi,Vi,vJ,aI", 0.6666666666666666, 5, {5,32,13,13,90}}   //   r[AVIJ] += 2/3 W[Aavi] t[Vi] t[vJ] tb[aI]
{"AVIJ,Aiav,Vi,vI,aJ", 0.6666666666666666, 5, {5,33,13,13,90}}   //   r[AVIJ] += 2/3 W[Aiav] t[Vi] t[vI] tb[aJ]
{"AVIJ,Aavi,Vi,vI,aJ", -0.6666666666666666, 5, {5,32,13,13,90}}   //   r[AVIJ] += -2/3 W[Aavi] t[Vi] t[vI] tb[aJ]
{"AVIJ,Vivw,vI,wJ,Ai", 0.6666666666666666, 5, {5,54,13,13,90}}   //   r[AVIJ] += 2/3 W[Vivw] t[vI] t[wJ] tb[Ai]
{"AVIJ,Vivw,vJ,wI,Ai", -0.6666666666666666, 5, {5,54,13,13,90}}   //   r[AVIJ] += -2/3 W[Vivw] t[vJ] t[wI] tb[Ai]
{"AVIJ,Jijv,Vi,vI,Aj", -0.6666666666666666, 5, {5,34,13,13,90}}   //   r[AVIJ] += -2/3 W[Jijv] t[Vi] t[vI] tb[Aj]
{"AVIJ,Jijv,Vj,vI,Ai", 0.6666666666666666, 5, {5,34,13,13,90}}   //   r[AVIJ] += 2/3 W[Jijv] t[Vj] t[vI] tb[Ai]
{"AVIJ,Iijv,Vi,vJ,Aj", 0.6666666666666666, 5, {5,34,13,13,90}}   //   r[AVIJ] += 2/3 W[Iijv] t[Vi] t[vJ] tb[Aj]
{"AVIJ,Iijv,Vj,vJ,Ai", -0.6666666666666666, 5, {5,34,13,13,90}}   //   r[AVIJ] += -2/3 W[Iijv] t[Vj] t[vJ] tb[Ai]
{"AVIJ,aijv,Vj,vJ,Ai,aI", -0.6666666666666666, 6, {5,25,13,13,90,90}}   //   r[AVIJ] += -2/3 W[aijv] t[Vj] t[vJ] tb[Ai] tb[aI]
{"AVIJ,aijv,Vi,vJ,Aj,aI", 0.6666666666666666, 6, {5,25,13,13,90,90}}   //   r[AVIJ] += 2/3 W[aijv] t[Vi] t[vJ] tb[Aj] tb[aI]
{"AVIJ,aijv,Vj,vI,Ai,aJ", 0.6666666666666666, 6, {5,25,13,13,90,90}}   //   r[AVIJ] += 2/3 W[aijv] t[Vj] t[vI] tb[Ai] tb[aJ]
{"AVIJ,aijv,Vi,vI,Aj,aJ", -0.6666666666666666, 6, {5,25,13,13,90,90}}   //   r[AVIJ] += -2/3 W[aijv] t[Vi] t[vI] tb[Aj] tb[aJ]
{"AVIJ,IVvw,wJ,Av", -1.3333333333333333, 4, {5,58,13,22}}   //   r[AVIJ] += -4/3 W[IVvw] t[wJ] t[Av]
{"AVIJ,IJvi,Vi,Av", 1.3333333333333333, 4, {5,41,13,22}}   //   r[AVIJ] += 4/3 W[IJvi] t[Vi] t[Av]
{"AVIJ,JVvw,wI,Av", -0.6666666666666666, 4, {5,58,13,22}}   //   r[AVIJ] += -2/3 W[JVvw] t[wI] t[Av]
{"AVIJ,IJiv,Vi,Av", 0.6666666666666666, 4, {5,34,13,22}}   //   r[AVIJ] += 2/3 W[IJiv] t[Vi] t[Av]
{"AVIJ,aivw,wi,Av,aVIJ", -0.6666666666666666, 5, {5,24,13,22,15}}   //   r[AVIJ] += -2/3 W[aivw] t[wi] t[Av] t[aVIJ]
{"AVIJ,aivw,Vi,av,AwIJ", -1.0, 5, {5,24,13,22,15}}   //   r[AVIJ] += -1 W[aivw] t[Vi] t[av] t[AwIJ]
{"AVIJ,aivw,Vi,Av,awIJ", 0.6666666666666666, 5, {5,24,13,22,15}}   //   r[AVIJ] += 2/3 W[aivw] t[Vi] t[Av] t[awIJ]
{"AVIJ,aivw,wJ,av,AVIi", -1.0, 5, {5,24,13,22,15}}   //   r[AVIJ] += -1 W[aivw] t[wJ] t[av] t[AVIi]
{"AVIJ,aivw,wJ,Av,aVIi", 0.6666666666666666, 5, {5,24,13,22,15}}   //   r[AVIJ] += 2/3 W[aivw] t[wJ] t[Av] t[aVIi]
{"AVIJ,aivw,wJ,av,AViI", 0.3333333333333333, 5, {5,24,13,22,15}}   //   r[AVIJ] += 1/3 W[aivw] t[wJ] t[av] t[AViI]
{"AVIJ,aivw,wI,av,AViJ", -0.3333333333333333, 5, {5,24,13,22,15}}   //   r[AVIJ] += -1/3 W[aivw] t[wI] t[av] t[AViJ]
{"AVIJ,aivw,wi,Av,aVJI", -0.3333333333333333, 5, {5,24,13,22,15}}   //   r[AVIJ] += -1/3 W[aivw] t[wi] t[Av] t[aVJI]
{"AVIJ,aivw,Vi,Av,awJI", 0.3333333333333333, 5, {5,24,13,22,15}}   //   r[AVIJ] += 1/3 W[aivw] t[Vi] t[Av] t[awJI]
{"AVIJ,aivw,wI,Av,aVJi", 0.3333333333333333, 5, {5,24,13,22,15}}   //   r[AVIJ] += 1/3 W[aivw] t[wI] t[Av] t[aVJi]
{"AVIJ,abiv,Vi,bv,AaIJ", -2.0, 5, {5,27,13,22,18}}   //   r[AVIJ] += -2 W[abiv] t[Vi] t[bv] t[AaIJ]
{"AVIJ,abiv,Vi,Av,abJI", 1.3333333333333333, 5, {5,27,13,22,18}}   //   r[AVIJ] += 4/3 W[abiv] t[Vi] t[Av] t[abJI]
{"AVIJ,abiv,Vi,Av,abIJ", 0.6666666666666666, 5, {5,27,13,22,18}}   //   r[AVIJ] += 2/3 W[abiv] t[Vi] t[Av] t[abIJ]
{"AVIJ,Vavw,vJ,Aw,aI", -1.3333333333333333, 5, {5,59,13,22,89}}   //   r[AVIJ] += -4/3 W[Vavw] t[vJ] t[Aw] ta[aI]
{"AVIJ,Jaiv,Vi,Av,aI", 1.3333333333333333, 5, {5,39,13,22,89}}   //   r[AVIJ] += 4/3 W[Jaiv] t[Vi] t[Av] ta[aI]
{"AVIJ,Vavw,vI,Aw,aJ", -0.6666666666666666, 5, {5,59,13,22,89}}   //   r[AVIJ] += -2/3 W[Vavw] t[vI] t[Aw] ta[aJ]
{"AVIJ,Iaiv,Vi,Av,aJ", 0.6666666666666666, 5, {5,39,13,22,89}}   //   r[AVIJ] += 2/3 W[Iaiv] t[Vi] t[Av] ta[aJ]
{"AVIJ,abiv,Vi,Av,bI,aJ", 1.3333333333333333, 6, {5,27,13,22,89,90}}   //   r[AVIJ] += 4/3 W[abiv] t[Vi] t[Av] ta[bI] tb[aJ]
{"AVIJ,abiv,Vi,Av,bJ,aI", 0.6666666666666666, 6, {5,27,13,22,89,90}}   //   r[AVIJ] += 2/3 W[abiv] t[Vi] t[Av] ta[bJ] tb[aI]
{"AVIJ,Iavi,Vi,Av,aJ", 1.3333333333333333, 5, {5,40,13,22,90}}   //   r[AVIJ] += 4/3 W[Iavi] t[Vi] t[Av] tb[aJ]
{"AVIJ,Javi,Vi,Av,aI", 0.6666666666666666, 5, {5,40,13,22,90}}   //   r[AVIJ] += 2/3 W[Javi] t[Vi] t[Av] tb[aI]
{"AVIJ,Aavw,vJ,aVwI", -0.3333333333333333, 4, {5,26,13,20}}   //   r[AVIJ] += -1/3 W[Aavw] t[vJ] t[aVwI]
{"AVIJ,Aavw,vI,aVwJ", 0.3333333333333333, 4, {5,26,13,20}}   //   r[AVIJ] += 1/3 W[Aavw] t[vI] t[aVwJ]
{"AVIJ,Iivw,wi,AVvJ", -0.6666666666666666, 4, {5,23,13,20}}   //   r[AVIJ] += -2/3 W[Iivw] t[wi] t[AVvJ]
{"AVIJ,Iivw,Vi,AwvJ", 0.6666666666666666, 4, {5,23,13,20}}   //   r[AVIJ] += 2/3 W[Iivw] t[Vi] t[AwvJ]
{"AVIJ,Iivw,wJ,AVvi", 0.6666666666666666, 4, {5,23,13,20}}   //   r[AVIJ] += 2/3 W[Iivw] t[wJ] t[AVvi]
{"AVIJ,Jivw,wi,AVvI", -0.3333333333333333, 4, {5,23,13,20}}   //   r[AVIJ] += -1/3 W[Jivw] t[wi] t[AVvI]
{"AVIJ,Jivw,Vi,AwvI", 0.3333333333333333, 4, {5,23,13,20}}   //   r[AVIJ] += 1/3 W[Jivw] t[Vi] t[AwvI]
{"AVIJ,Jivw,wI,AVvi", 0.3333333333333333, 4, {5,23,13,20}}   //   r[AVIJ] += 1/3 W[Jivw] t[wI] t[AVvi]
{"AVIJ,aivw,wi,AVvJ,aI", -0.6666666666666666, 5, {5,24,13,20,89}}   //   r[AVIJ] += -2/3 W[aivw] t[wi] t[AVvJ] ta[aI]
{"AVIJ,aivw,Vi,AwvJ,aI", 0.6666666666666666, 5, {5,24,13,20,89}}   //   r[AVIJ] += 2/3 W[aivw] t[Vi] t[AwvJ] ta[aI]
{"AVIJ,aivw,wJ,AVvi,aI", 0.6666666666666666, 5, {5,24,13,20,89}}   //   r[AVIJ] += 2/3 W[aivw] t[wJ] t[AVvi] ta[aI]
{"AVIJ,aivw,wi,AVvI,aJ", -0.3333333333333333, 5, {5,24,13,20,89}}   //   r[AVIJ] += -1/3 W[aivw] t[wi] t[AVvI] ta[aJ]
{"AVIJ,aivw,Vi,AwvI,aJ", 0.3333333333333333, 5, {5,24,13,20,89}}   //   r[AVIJ] += 1/3 W[aivw] t[Vi] t[AwvI] ta[aJ]
{"AVIJ,aivw,wI,AVvi,aJ", 0.3333333333333333, 5, {5,24,13,20,89}}   //   r[AVIJ] += 1/3 W[aivw] t[wI] t[AVvi] ta[aJ]
{"AVIJ,aivw,wJ,aVvI,Ai", 0.3333333333333333, 5, {5,24,13,20,90}}   //   r[AVIJ] += 1/3 W[aivw] t[wJ] t[aVvI] tb[Ai]
{"AVIJ,aivw,wI,aVvJ,Ai", -0.3333333333333333, 5, {5,24,13,20,90}}   //   r[AVIJ] += -1/3 W[aivw] t[wI] t[aVvJ] tb[Ai]
{"AVIJ,Aiav,vi,aVIJ", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1 W[Aiav] t[vi] t[aVIJ]
{"AVIJ,Aavi,vi,aVIJ", -0.3333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += -1/3 W[Aavi] t[vi] t[aVIJ]
{"AVIJ,Aavi,Vi,avIJ", 0.3333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += 1/3 W[Aavi] t[Vi] t[avIJ]
{"AVIJ,Aiav,Vi,avIJ", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1 W[Aiav] t[Vi] t[avIJ]
{"AVIJ,Vivw,wi,AvIJ", 1.0, 4, {5,54,13,15}}   //   r[AVIJ] += 1 W[Vivw] t[wi] t[AvIJ]
{"AVIJ,Vivw,vi,AwIJ", -1.0, 4, {5,54,13,15}}   //   r[AVIJ] += -1 W[Vivw] t[vi] t[AwIJ]
{"AVIJ,Aiav,vJ,aVIi", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1 W[Aiav] t[vJ] t[aVIi]
{"AVIJ,Aavi,vJ,aVIi", 0.3333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += 1/3 W[Aavi] t[vJ] t[aVIi]
{"AVIJ,Vivw,wJ,AvIi", -1.0, 4, {5,54,13,15}}   //   r[AVIJ] += -1 W[Vivw] t[wJ] t[AvIi]
{"AVIJ,Vivw,vJ,AwIi", 1.0, 4, {5,54,13,15}}   //   r[AVIJ] += 1 W[Vivw] t[vJ] t[AwIi]
{"AVIJ,Jijv,vi,AVIj", -1.0, 4, {5,34,13,15}}   //   r[AVIJ] += -1 W[Jijv] t[vi] t[AVIj]
{"AVIJ,Jijv,Vi,AvIj", 1.0, 4, {5,34,13,15}}   //   r[AVIJ] += 1 W[Jijv] t[Vi] t[AvIj]
{"AVIJ,Jijv,vj,AVIi", 1.0, 4, {5,34,13,15}}   //   r[AVIJ] += 1 W[Jijv] t[vj] t[AVIi]
{"AVIJ,Jijv,Vj,AvIi", -1.0, 4, {5,34,13,15}}   //   r[AVIJ] += -1 W[Jijv] t[Vj] t[AvIi]
{"AVIJ,Aavi,vi,aVJI", 0.3333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += 1/3 W[Aavi] t[vi] t[aVJI]
{"AVIJ,Aavi,Vi,avJI", -0.3333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += -1/3 W[Aavi] t[Vi] t[avJI]
{"AVIJ,Aiav,vJ,aViI", 0.3333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += 1/3 W[Aiav] t[vJ] t[aViI]
{"AVIJ,Aavi,vJ,aViI", -0.6666666666666666, 4, {5,32,13,15}}   //   r[AVIJ] += -2/3 W[Aavi] t[vJ] t[aViI]
{"AVIJ,Vivw,wJ,AviI", 0.3333333333333333, 4, {5,54,13,15}}   //   r[AVIJ] += 1/3 W[Vivw] t[wJ] t[AviI]
{"AVIJ,Vivw,vJ,AwiI", -0.3333333333333333, 4, {5,54,13,15}}   //   r[AVIJ] += -1/3 W[Vivw] t[vJ] t[AwiI]
{"AVIJ,Jijv,vj,AViI", -0.3333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += -1/3 W[Jijv] t[vj] t[AViI]
{"AVIJ,Jijv,Vj,AviI", 0.3333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += 1/3 W[Jijv] t[Vj] t[AviI]
{"AVIJ,Aavi,vI,aVJi", -0.3333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += -1/3 W[Aavi] t[vI] t[aVJi]
{"AVIJ,Aiav,vI,aViJ", -0.3333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += -1/3 W[Aiav] t[vI] t[aViJ]
{"AVIJ,Aavi,vI,aViJ", 0.6666666666666666, 4, {5,32,13,15}}   //   r[AVIJ] += 2/3 W[Aavi] t[vI] t[aViJ]
{"AVIJ,Vivw,wI,AviJ", -0.3333333333333333, 4, {5,54,13,15}}   //   r[AVIJ] += -1/3 W[Vivw] t[wI] t[AviJ]
{"AVIJ,Vivw,vI,AwiJ", 0.3333333333333333, 4, {5,54,13,15}}   //   r[AVIJ] += 1/3 W[Vivw] t[vI] t[AwiJ]
{"AVIJ,Jijv,vI,AVij", 0.3333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += 1/3 W[Jijv] t[vI] t[AVij]
{"AVIJ,Iijv,vi,AVjJ", -1.0, 4, {5,34,13,15}}   //   r[AVIJ] += -1 W[Iijv] t[vi] t[AVjJ]
{"AVIJ,Iijv,Vi,AvjJ", 1.0, 4, {5,34,13,15}}   //   r[AVIJ] += 1 W[Iijv] t[Vi] t[AvjJ]
{"AVIJ,Iijv,vj,AViJ", 0.3333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += 1/3 W[Iijv] t[vj] t[AViJ]
{"AVIJ,Iijv,Vj,AviJ", -0.3333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += -1/3 W[Iijv] t[Vj] t[AviJ]
{"AVIJ,Iijv,vJ,AVji", 1.0, 4, {5,34,13,15}}   //   r[AVIJ] += 1 W[Iijv] t[vJ] t[AVji]
{"AVIJ,Iijv,vJ,AVij", -0.3333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += -1/3 W[Iijv] t[vJ] t[AVij]
{"AVIJ,aijv,vi,AVjJ,aI", -0.6666666666666666, 5, {5,25,13,15,89}}   //   r[AVIJ] += -2/3 W[aijv] t[vi] t[AVjJ] ta[aI]
{"AVIJ,aijv,Vi,AvjJ,aI", 0.6666666666666666, 5, {5,25,13,15,89}}   //   r[AVIJ] += 2/3 W[aijv] t[Vi] t[AvjJ] ta[aI]
{"AVIJ,aijv,vJ,AVji,aI", 0.6666666666666666, 5, {5,25,13,15,89}}   //   r[AVIJ] += 2/3 W[aijv] t[vJ] t[AVji] ta[aI]
{"AVIJ,aijv,vi,aVIJ,Aj", -0.6666666666666666, 5, {5,25,13,15,89}}   //   r[AVIJ] += -2/3 W[aijv] t[vi] t[aVIJ] ta[Aj]
{"AVIJ,aijv,Vi,avIJ,Aj", 0.6666666666666666, 5, {5,25,13,15,89}}   //   r[AVIJ] += 2/3 W[aijv] t[Vi] t[avIJ] ta[Aj]
{"AVIJ,aijv,Vi,AvIJ,aj", -1.0, 5, {5,25,13,15,89}}   //   r[AVIJ] += -1 W[aijv] t[Vi] t[AvIJ] ta[aj]
{"AVIJ,aijv,vJ,aVIi,Aj", 0.6666666666666666, 5, {5,25,13,15,89}}   //   r[AVIJ] += 2/3 W[aijv] t[vJ] t[aVIi] ta[Aj]
{"AVIJ,aijv,vJ,AVIi,aj", -1.0, 5, {5,25,13,15,89}}   //   r[AVIJ] += -1 W[aijv] t[vJ] t[AVIi] ta[aj]
{"AVIJ,aijv,vJ,AViI,aj", 0.3333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vJ] t[AViI] ta[aj]
{"AVIJ,aijv,vI,AViJ,aj", -0.3333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vI] t[AViJ] ta[aj]
{"AVIJ,aijv,vi,AVjI,aJ", -0.3333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vi] t[AVjI] ta[aJ]
{"AVIJ,aijv,Vi,AvjI,aJ", 0.3333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[Vi] t[AvjI] ta[aJ]
{"AVIJ,aijv,vI,AVji,aJ", 0.3333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[AVji] ta[aJ]
{"AVIJ,aijv,vi,aVJI,Aj", -0.3333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vi] t[aVJI] ta[Aj]
{"AVIJ,aijv,Vi,avJI,Aj", 0.3333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[Vi] t[avJI] ta[Aj]
{"AVIJ,aijv,vI,aVJi,Aj", 0.3333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[aVJi] ta[Aj]
{"AVIJ,aijv,vj,AViJ,aI", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vj] t[AViJ] tb[aI]
{"AVIJ,aijv,vi,AVjJ,aI", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vi] t[AVjJ] tb[aI]
{"AVIJ,aijv,Vj,AviJ,aI", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[Vj] t[AviJ] tb[aI]
{"AVIJ,aijv,Vi,AvjJ,aI", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[Vi] t[AvjJ] tb[aI]
{"AVIJ,aijv,vJ,AVij,aI", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vJ] t[AVij] tb[aI]
{"AVIJ,aijv,vJ,AVji,aI", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vJ] t[AVji] tb[aI]
{"AVIJ,aijv,vj,AVIi,aJ", 1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1 W[aijv] t[vj] t[AVIi] tb[aJ]
{"AVIJ,aijv,vi,AVIj,aJ", -1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1 W[aijv] t[vi] t[AVIj] tb[aJ]
{"AVIJ,aijv,Vj,AvIi,aJ", -1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1 W[aijv] t[Vj] t[AvIi] tb[aJ]
{"AVIJ,aijv,Vi,AvIj,aJ", 1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1 W[aijv] t[Vi] t[AvIj] tb[aJ]
{"AVIJ,aijv,vj,aVIJ,Ai", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vj] t[aVIJ] tb[Ai]
{"AVIJ,aijv,vi,aVIJ,Aj", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vi] t[aVIJ] tb[Aj]
{"AVIJ,aijv,Vi,avIJ,Aj", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[Vi] t[avIJ] tb[Aj]
{"AVIJ,aijv,Vj,avIJ,Ai", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[Vj] t[avIJ] tb[Ai]
{"AVIJ,aijv,Vj,AvIJ,ai", 1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1 W[aijv] t[Vj] t[AvIJ] tb[ai]
{"AVIJ,aijv,Vi,AvIJ,aj", -1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1 W[aijv] t[Vi] t[AvIJ] tb[aj]
{"AVIJ,aijv,vJ,aVIj,Ai", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vJ] t[aVIj] tb[Ai]
{"AVIJ,aijv,vJ,AVIj,ai", 1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1 W[aijv] t[vJ] t[AVIj] tb[ai]
{"AVIJ,aijv,vJ,aVIi,Aj", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vJ] t[aVIi] tb[Aj]
{"AVIJ,aijv,vJ,AVIi,aj", -1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1 W[aijv] t[vJ] t[AVIi] tb[aj]
{"AVIJ,aijv,vj,AViI,aJ", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vj] t[AViI] tb[aJ]
{"AVIJ,aijv,vi,AVjI,aJ", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vi] t[AVjI] tb[aJ]
{"AVIJ,aijv,Vj,AviI,aJ", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[Vj] t[AviI] tb[aJ]
{"AVIJ,aijv,Vi,AvjI,aJ", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[Vi] t[AvjI] tb[aJ]
{"AVIJ,aijv,vj,aVJI,Ai", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vj] t[aVJI] tb[Ai]
{"AVIJ,aijv,vi,aVJI,Aj", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vi] t[aVJI] tb[Aj]
{"AVIJ,aijv,Vi,avJI,Aj", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[Vi] t[avJI] tb[Aj]
{"AVIJ,aijv,Vj,avJI,Ai", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[Vj] t[avJI] tb[Ai]
{"AVIJ,aijv,vJ,aVjI,Ai", 0.6666666666666666, 5, {5,25,13,15,90}}   //   r[AVIJ] += 2/3 W[aijv] t[vJ] t[aVjI] tb[Ai]
{"AVIJ,aijv,vJ,AVjI,ai", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vJ] t[AVjI] tb[ai]
{"AVIJ,aijv,vJ,aViI,Aj", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vJ] t[aViI] tb[Aj]
{"AVIJ,aijv,vJ,AViI,aj", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vJ] t[AViI] tb[aj]
{"AVIJ,aijv,vI,AVij,aJ", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[AVij] tb[aJ]
{"AVIJ,aijv,vI,AVji,aJ", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vI] t[AVji] tb[aJ]
{"AVIJ,aijv,vI,aVJj,Ai", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[aVJj] tb[Ai]
{"AVIJ,aijv,vI,aVJi,Aj", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vI] t[aVJi] tb[Aj]
{"AVIJ,aijv,vI,aVjJ,Ai", -0.6666666666666666, 5, {5,25,13,15,90}}   //   r[AVIJ] += -2/3 W[aijv] t[vI] t[aVjJ] tb[Ai]
{"AVIJ,aijv,vI,AVjJ,ai", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[AVjJ] tb[ai]
{"AVIJ,aijv,vI,aViJ,Aj", 0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[aViJ] tb[Aj]
{"AVIJ,aijv,vI,AViJ,aj", -0.3333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1/3 W[aijv] t[vI] t[AViJ] tb[aj]
{"AVIJ,Vavw,vJ,aAwI", 1.0, 4, {5,59,13,17}}   //   r[AVIJ] += 1 W[Vavw] t[vJ] t[aAwI]
{"AVIJ,Vavw,vJ,AawI", -0.6666666666666666, 4, {5,59,13,17}}   //   r[AVIJ] += -2/3 W[Vavw] t[vJ] t[AawI]
{"AVIJ,Jaiv,Vi,aAvI", -1.0, 4, {5,39,13,17}}   //   r[AVIJ] += -1 W[Jaiv] t[Vi] t[aAvI]
{"AVIJ,Jaiv,Vi,AavI", 0.6666666666666666, 4, {5,39,13,17}}   //   r[AVIJ] += 2/3 W[Jaiv] t[Vi] t[AavI]
{"AVIJ,Iavi,Vi,AavJ", 0.6666666666666666, 4, {5,40,13,17}}   //   r[AVIJ] += 2/3 W[Iavi] t[Vi] t[AavJ]
{"AVIJ,Vavw,vI,AawJ", -0.3333333333333333, 4, {5,59,13,17}}   //   r[AVIJ] += -1/3 W[Vavw] t[vI] t[AawJ]
{"AVIJ,Iaiv,Vi,AavJ", 0.3333333333333333, 4, {5,39,13,17}}   //   r[AVIJ] += 1/3 W[Iaiv] t[Vi] t[AavJ]
{"AVIJ,Javi,Vi,AavI", 0.3333333333333333, 4, {5,40,13,17}}   //   r[AVIJ] += 1/3 W[Javi] t[Vi] t[AavI]
{"AVIJ,abiv,Vi,AavJ,bI", 0.6666666666666666, 5, {5,27,13,17,89}}   //   r[AVIJ] += 2/3 W[abiv] t[Vi] t[AavJ] ta[bI]
{"AVIJ,abiv,Vi,AavI,bJ", 0.3333333333333333, 5, {5,27,13,17,89}}   //   r[AVIJ] += 1/3 W[abiv] t[Vi] t[AavI] ta[bJ]
{"AVIJ,abiv,Vi,bAvI,aJ", -1.0, 5, {5,27,13,17,90}}   //   r[AVIJ] += -1 W[abiv] t[Vi] t[bAvI] tb[aJ]
{"AVIJ,abiv,Vi,AbvI,aJ", 0.6666666666666666, 5, {5,27,13,17,90}}   //   r[AVIJ] += 2/3 W[abiv] t[Vi] t[AbvI] tb[aJ]
{"AVIJ,abiv,Vi,AbvJ,aI", 0.3333333333333333, 5, {5,27,13,17,90}}   //   r[AVIJ] += 1/3 W[abiv] t[Vi] t[AbvJ] tb[aI]
{"AVIJ,Aabi,Vi,abJI", -2.0, 4, {5,45,13,18}}   //   r[AVIJ] += -2 W[Aabi] t[Vi] t[abJI]
{"AVIJ,Viav,vi,AaIJ", 2.0, 4, {5,75,13,18}}   //   r[AVIJ] += 2 W[Viav] t[vi] t[AaIJ]
{"AVIJ,Vavi,vi,AaIJ", -2.0, 4, {5,61,13,18}}   //   r[AVIJ] += -2 W[Vavi] t[vi] t[AaIJ]
{"AVIJ,Viav,vJ,AaiI", 0.6666666666666666, 4, {5,75,13,18}}   //   r[AVIJ] += 2/3 W[Viav] t[vJ] t[AaiI]
{"AVIJ,Viav,vJ,AaIi", -2.0, 4, {5,75,13,18}}   //   r[AVIJ] += -2 W[Viav] t[vJ] t[AaIi]
{"AVIJ,Vavi,vJ,AaiI", -2.0, 4, {5,61,13,18}}   //   r[AVIJ] += -2 W[Vavi] t[vJ] t[AaiI]
{"AVIJ,Vavi,vJ,AaIi", 4.0, 4, {5,61,13,18}}   //   r[AVIJ] += 4 W[Vavi] t[vJ] t[AaIi]
{"AVIJ,Jaij,Vj,AaIi", 2.0, 4, {5,46,13,18}}   //   r[AVIJ] += 2 W[Jaij] t[Vj] t[AaIi]
{"AVIJ,Jaij,Vi,AajI", 2.0, 4, {5,46,13,18}}   //   r[AVIJ] += 2 W[Jaij] t[Vi] t[AajI]
{"AVIJ,Jaij,Vi,AaIj", -4.0, 4, {5,46,13,18}}   //   r[AVIJ] += -4 W[Jaij] t[Vi] t[AaIj]
{"AVIJ,Viav,vI,AaiJ", -0.6666666666666666, 4, {5,75,13,18}}   //   r[AVIJ] += -2/3 W[Viav] t[vI] t[AaiJ]
{"AVIJ,Iaij,Vj,AaiJ", 2.0, 4, {5,46,13,18}}   //   r[AVIJ] += 2 W[Iaij] t[Vj] t[AaiJ]
{"AVIJ,abij,Vi,AajJ,bI", 1.3333333333333333, 5, {5,28,13,18,89}}   //   r[AVIJ] += 4/3 W[abij] t[Vi] t[AajJ] ta[bI]
{"AVIJ,abij,Vi,abJI,Aj", 1.3333333333333333, 5, {5,28,13,18,89}}   //   r[AVIJ] += 4/3 W[abij] t[Vi] t[abJI] ta[Aj]
{"AVIJ,abij,Vi,AaIJ,bj", -2.0, 5, {5,28,13,18,89}}   //   r[AVIJ] += -2 W[abij] t[Vi] t[AaIJ] ta[bj]
{"AVIJ,abij,Vi,AajI,bJ", 0.6666666666666666, 5, {5,28,13,18,89}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] t[AajI] ta[bJ]
{"AVIJ,abij,Vi,abIJ,Aj", 0.6666666666666666, 5, {5,28,13,18,89}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] t[abIJ] ta[Aj]
{"AVIJ,abij,Vi,AajJ,bI", 0.6666666666666666, 5, {5,28,13,18,90}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] t[AajJ] tb[bI]
{"AVIJ,abij,Vi,AbjI,aJ", 2.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += 2 W[abij] t[Vi] t[AbjI] tb[aJ]
{"AVIJ,abij,Vi,AajI,bJ", -0.6666666666666666, 5, {5,28,13,18,90}}   //   r[AVIJ] += -2/3 W[abij] t[Vi] t[AajI] tb[bJ]
{"AVIJ,abij,Vi,AbIj,aJ", -4.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += -4 W[abij] t[Vi] t[AbIj] tb[aJ]
{"AVIJ,abij,Vi,AaIj,bJ", 2.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += 2 W[abij] t[Vi] t[AaIj] tb[bJ]
{"AVIJ,abij,Vi,abJI,Aj", 0.6666666666666666, 5, {5,28,13,18,90}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] t[abJI] tb[Aj]
{"AVIJ,abij,Vi,abIJ,Aj", -0.6666666666666666, 5, {5,28,13,18,90}}   //   r[AVIJ] += -2/3 W[abij] t[Vi] t[abIJ] tb[Aj]
{"AVIJ,abij,Vi,AbIJ,aj", 2.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += 2 W[abij] t[Vi] t[AbIJ] tb[aj]
{"AVIJ,abij,Vi,AaIJ,bj", -2.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += -2 W[abij] t[Vi] t[AaIJ] tb[bj]
{"AVIJ,AVav,vJ,aI", 1.3333333333333333, 4, {5,62,13,89}}   //   r[AVIJ] += 4/3 W[AVav] t[vJ] ta[aI]
{"AVIJ,AJai,Vi,aI", -1.3333333333333333, 4, {5,43,13,89}}   //   r[AVIJ] += -4/3 W[AJai] t[Vi] ta[aI]
{"AVIJ,IViv,vJ,Ai", -1.3333333333333333, 4, {5,64,13,89}}   //   r[AVIJ] += -4/3 W[IViv] t[vJ] ta[Ai]
{"AVIJ,IJij,Vj,Ai", 1.3333333333333333, 4, {5,44,13,89}}   //   r[AVIJ] += 4/3 W[IJij] t[Vj] ta[Ai]
{"AVIJ,AVav,vI,aJ", 0.6666666666666666, 4, {5,62,13,89}}   //   r[AVIJ] += 2/3 W[AVav] t[vI] ta[aJ]
{"AVIJ,AIai,Vi,aJ", -0.6666666666666666, 4, {5,43,13,89}}   //   r[AVIJ] += -2/3 W[AIai] t[Vi] ta[aJ]
{"AVIJ,JViv,vI,Ai", -0.6666666666666666, 4, {5,64,13,89}}   //   r[AVIJ] += -2/3 W[JViv] t[vI] ta[Ai]
{"AVIJ,IJij,Vi,Aj", 0.6666666666666666, 4, {5,44,13,89}}   //   r[AVIJ] += 2/3 W[IJij] t[Vi] ta[Aj]
{"AVIJ,Vavi,vJ,Ai,aI", -1.3333333333333333, 5, {5,61,13,89,89}}   //   r[AVIJ] += -4/3 W[Vavi] t[vJ] ta[Ai] ta[aI]
{"AVIJ,Jaij,Vi,Aj,aI", 1.3333333333333333, 5, {5,46,13,89,89}}   //   r[AVIJ] += 4/3 W[Jaij] t[Vi] ta[Aj] ta[aI]
{"AVIJ,Vavi,vI,Ai,aJ", -0.6666666666666666, 5, {5,61,13,89,89}}   //   r[AVIJ] += -2/3 W[Vavi] t[vI] ta[Ai] ta[aJ]
{"AVIJ,Iaij,Vi,Aj,aJ", 0.6666666666666666, 5, {5,46,13,89,89}}   //   r[AVIJ] += 2/3 W[Iaij] t[Vi] ta[Aj] ta[aJ]
{"AVIJ,abij,Vi,Aj,bI,aJ", 1.3333333333333333, 6, {5,28,13,89,89,90}}   //   r[AVIJ] += 4/3 W[abij] t[Vi] ta[Aj] ta[bI] tb[aJ]
{"AVIJ,abij,Vi,Aj,bJ,aI", 0.6666666666666666, 6, {5,28,13,89,89,90}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] ta[Aj] ta[bJ] tb[aI]
{"AVIJ,Aabi,Vi,bI,aJ", -1.3333333333333333, 5, {5,45,13,89,90}}   //   r[AVIJ] += -4/3 W[Aabi] t[Vi] ta[bI] tb[aJ]
{"AVIJ,Iaij,Vj,Ai,aJ", 1.3333333333333333, 5, {5,46,13,89,90}}   //   r[AVIJ] += 4/3 W[Iaij] t[Vj] ta[Ai] tb[aJ]
{"AVIJ,Aabi,Vi,bJ,aI", -0.6666666666666666, 5, {5,45,13,89,90}}   //   r[AVIJ] += -2/3 W[Aabi] t[Vi] ta[bJ] tb[aI]
{"AVIJ,Jaij,Vj,Ai,aI", 0.6666666666666666, 5, {5,46,13,89,90}}   //   r[AVIJ] += 2/3 W[Jaij] t[Vj] ta[Ai] tb[aI]
{"AVIJ,AVva,vJ,aI", -0.6666666666666666, 4, {5,76,13,90}}   //   r[AVIJ] += -2/3 W[AVva] t[vJ] tb[aI]
{"AVIJ,AVav,vJ,aI", 0.6666666666666666, 4, {5,62,13,90}}   //   r[AVIJ] += 2/3 W[AVav] t[vJ] tb[aI]
{"AVIJ,AJai,Vi,aI", -0.6666666666666666, 4, {5,43,13,90}}   //   r[AVIJ] += -2/3 W[AJai] t[Vi] tb[aI]
{"AVIJ,AVva,vI,aJ", 0.6666666666666666, 4, {5,76,13,90}}   //   r[AVIJ] += 2/3 W[AVva] t[vI] tb[aJ]
{"AVIJ,AVav,vI,aJ", -0.6666666666666666, 4, {5,62,13,90}}   //   r[AVIJ] += -2/3 W[AVav] t[vI] tb[aJ]
{"AVIJ,JViv,vI,Ai", 0.6666666666666666, 4, {5,64,13,90}}   //   r[AVIJ] += 2/3 W[JViv] t[vI] tb[Ai]
{"AVIJ,JiVv,vI,Ai", -0.6666666666666666, 4, {5,23,13,90}}   //   r[AVIJ] += -2/3 W[JiVv] t[vI] tb[Ai]
{"AVIJ,AIai,Vi,aJ", 0.6666666666666666, 4, {5,43,13,90}}   //   r[AVIJ] += 2/3 W[AIai] t[Vi] tb[aJ]
{"AVIJ,AaIi,Vi,aJ", -2.0, 4, {5,28,13,90}}   //   r[AVIJ] += -2 W[AaIi] t[Vi] tb[aJ]
{"AVIJ,IViv,vJ,Ai", -0.6666666666666666, 4, {5,64,13,90}}   //   r[AVIJ] += -2/3 W[IViv] t[vJ] tb[Ai]
{"AVIJ,IiVv,vJ,Ai", 0.6666666666666666, 4, {5,23,13,90}}   //   r[AVIJ] += 2/3 W[IiVv] t[vJ] tb[Ai]
{"AVIJ,IJij,Vj,Ai", 0.6666666666666666, 4, {5,44,13,90}}   //   r[AVIJ] += 2/3 W[IJij] t[Vj] tb[Ai]
{"AVIJ,IJij,Vi,Aj", -0.6666666666666666, 4, {5,44,13,90}}   //   r[AVIJ] += -2/3 W[IJij] t[Vi] tb[Aj]
{"AVIJ,Aabi,Vi,aJ,bI", -0.6666666666666666, 5, {5,45,13,90,90}}   //   r[AVIJ] += -2/3 W[Aabi] t[Vi] tb[aJ] tb[bI]
{"AVIJ,Aabi,Vi,aI,bJ", 0.6666666666666666, 5, {5,45,13,90,90}}   //   r[AVIJ] += 2/3 W[Aabi] t[Vi] tb[aI] tb[bJ]
{"AVIJ,Viav,vJ,Ai,aI", 0.6666666666666666, 5, {5,75,13,90,90}}   //   r[AVIJ] += 2/3 W[Viav] t[vJ] tb[Ai] tb[aI]
{"AVIJ,Vavi,vJ,Ai,aI", -0.6666666666666666, 5, {5,61,13,90,90}}   //   r[AVIJ] += -2/3 W[Vavi] t[vJ] tb[Ai] tb[aI]
{"AVIJ,Jaij,Vj,Ai,aI", -0.6666666666666666, 5, {5,46,13,90,90}}   //   r[AVIJ] += -2/3 W[Jaij] t[Vj] tb[Ai] tb[aI]
{"AVIJ,Jaij,Vi,Aj,aI", 0.6666666666666666, 5, {5,46,13,90,90}}   //   r[AVIJ] += 2/3 W[Jaij] t[Vi] tb[Aj] tb[aI]
{"AVIJ,Viav,vI,Ai,aJ", -0.6666666666666666, 5, {5,75,13,90,90}}   //   r[AVIJ] += -2/3 W[Viav] t[vI] tb[Ai] tb[aJ]
{"AVIJ,Vavi,vI,Ai,aJ", 0.6666666666666666, 5, {5,61,13,90,90}}   //   r[AVIJ] += 2/3 W[Vavi] t[vI] tb[Ai] tb[aJ]
{"AVIJ,Iaij,Vj,Ai,aJ", 0.6666666666666666, 5, {5,46,13,90,90}}   //   r[AVIJ] += 2/3 W[Iaij] t[Vj] tb[Ai] tb[aJ]
{"AVIJ,Iaij,Vi,Aj,aJ", -0.6666666666666666, 5, {5,46,13,90,90}}   //   r[AVIJ] += -2/3 W[Iaij] t[Vi] tb[Aj] tb[aJ]
{"AVIJ,abij,Vi,Aj,aI,bJ", -0.6666666666666666, 6, {5,28,13,90,90,90}}   //   r[AVIJ] += -2/3 W[abij] t[Vi] tb[Aj] tb[aI] tb[bJ]
{"AVIJ,abij,Vi,Aj,aJ,bI", 0.6666666666666666, 6, {5,28,13,90,90,90}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] tb[Aj] tb[aJ] tb[bI]
{"AVIJ,IJvV,Av", -1.3333333333333333, 3, {5,23,22}}   //   r[AVIJ] += -4/3 W[IJvV] t[Av]
{"AVIJ,IJVv,Av", -0.6666666666666666, 3, {5,23,22}}   //   r[AVIJ] += -2/3 W[IJVv] t[Av]
{"AVIJ,abvw,Av,aw,bVIJ", 0.6666666666666666, 5, {5,26,22,22,15}}   //   r[AVIJ] += 2/3 W[abvw] t[Av] t[aw] t[bVIJ]
{"AVIJ,abvw,Av,bw,aVIJ", -0.6666666666666666, 5, {5,26,22,22,15}}   //   r[AVIJ] += -2/3 W[abvw] t[Av] t[bw] t[aVIJ]
{"AVIJ,abvw,Av,aw,bVJI", 0.3333333333333333, 5, {5,26,22,22,15}}   //   r[AVIJ] += 1/3 W[abvw] t[Av] t[aw] t[bVJI]
{"AVIJ,abvw,Av,bw,aVJI", -0.3333333333333333, 5, {5,26,22,22,15}}   //   r[AVIJ] += -1/3 W[abvw] t[Av] t[bw] t[aVJI]
{"AVIJ,Iavw,aw,AVvJ", -0.6666666666666666, 4, {5,38,22,20}}   //   r[AVIJ] += -2/3 W[Iavw] t[aw] t[AVvJ]
{"AVIJ,Iavw,Aw,aVvJ", 0.6666666666666666, 4, {5,38,22,20}}   //   r[AVIJ] += 2/3 W[Iavw] t[Aw] t[aVvJ]
{"AVIJ,Iavw,av,AVwJ", 0.6666666666666666, 4, {5,38,22,20}}   //   r[AVIJ] += 2/3 W[Iavw] t[av] t[AVwJ]
{"AVIJ,Iavw,Av,aVwJ", -0.6666666666666666, 4, {5,38,22,20}}   //   r[AVIJ] += -2/3 W[Iavw] t[Av] t[aVwJ]
{"AVIJ,Javw,aw,AVvI", -0.3333333333333333, 4, {5,38,22,20}}   //   r[AVIJ] += -1/3 W[Javw] t[aw] t[AVvI]
{"AVIJ,Javw,Aw,aVvI", 0.3333333333333333, 4, {5,38,22,20}}   //   r[AVIJ] += 1/3 W[Javw] t[Aw] t[aVvI]
{"AVIJ,Javw,av,AVwI", 0.3333333333333333, 4, {5,38,22,20}}   //   r[AVIJ] += 1/3 W[Javw] t[av] t[AVwI]
{"AVIJ,Javw,Av,aVwI", -0.3333333333333333, 4, {5,38,22,20}}   //   r[AVIJ] += -1/3 W[Javw] t[Av] t[aVwI]
{"AVIJ,abvw,aw,AVvJ,bI", 0.6666666666666666, 5, {5,26,22,20,89}}   //   r[AVIJ] += 2/3 W[abvw] t[aw] t[AVvJ] ta[bI]
{"AVIJ,abvw,av,AVwJ,bI", -0.6666666666666666, 5, {5,26,22,20,89}}   //   r[AVIJ] += -2/3 W[abvw] t[av] t[AVwJ] ta[bI]
{"AVIJ,abvw,Av,bVwJ,aI", -0.6666666666666666, 5, {5,26,22,20,89}}   //   r[AVIJ] += -2/3 W[abvw] t[Av] t[bVwJ] ta[aI]
{"AVIJ,abvw,Av,aVwJ,bI", 0.6666666666666666, 5, {5,26,22,20,89}}   //   r[AVIJ] += 2/3 W[abvw] t[Av] t[aVwJ] ta[bI]
{"AVIJ,abvw,aw,AVvI,bJ", 0.3333333333333333, 5, {5,26,22,20,89}}   //   r[AVIJ] += 1/3 W[abvw] t[aw] t[AVvI] ta[bJ]
{"AVIJ,abvw,av,AVwI,bJ", -0.3333333333333333, 5, {5,26,22,20,89}}   //   r[AVIJ] += -1/3 W[abvw] t[av] t[AVwI] ta[bJ]
{"AVIJ,abvw,Av,bVwI,aJ", -0.3333333333333333, 5, {5,26,22,20,89}}   //   r[AVIJ] += -1/3 W[abvw] t[Av] t[bVwI] ta[aJ]
{"AVIJ,abvw,Av,aVwI,bJ", 0.3333333333333333, 5, {5,26,22,20,89}}   //   r[AVIJ] += 1/3 W[abvw] t[Av] t[aVwI] ta[bJ]
{"AVIJ,Aabv,av,bVIJ", 1.0, 4, {5,35,22,15}}   //   r[AVIJ] += 1 W[Aabv] t[av] t[bVIJ]
{"AVIJ,Aabv,bv,aVIJ", -0.6666666666666666, 4, {5,35,22,15}}   //   r[AVIJ] += -2/3 W[Aabv] t[bv] t[aVIJ]
{"AVIJ,Vavw,aw,AvIJ", 1.0, 4, {5,59,22,15}}   //   r[AVIJ] += 1 W[Vavw] t[aw] t[AvIJ]
{"AVIJ,Vavw,Aw,avIJ", -0.6666666666666666, 4, {5,59,22,15}}   //   r[AVIJ] += -2/3 W[Vavw] t[Aw] t[avIJ]
{"AVIJ,Jaiv,av,AVIi", -1.0, 4, {5,39,22,15}}   //   r[AVIJ] += -1 W[Jaiv] t[av] t[AVIi]
{"AVIJ,Jaiv,Av,aVIi", 0.6666666666666666, 4, {5,39,22,15}}   //   r[AVIJ] += 2/3 W[Jaiv] t[Av] t[aVIi]
{"AVIJ,Iavi,Av,aVJi", 0.6666666666666666, 4, {5,40,22,15}}   //   r[AVIJ] += 2/3 W[Iavi] t[Av] t[aVJi]
{"AVIJ,Iaiv,av,AViJ", -1.0, 4, {5,39,22,15}}   //   r[AVIJ] += -1 W[Iaiv] t[av] t[AViJ]
{"AVIJ,Iaiv,Av,aViJ", 0.6666666666666666, 4, {5,39,22,15}}   //   r[AVIJ] += 2/3 W[Iaiv] t[Av] t[aViJ]
{"AVIJ,Iavi,av,AViJ", 0.6666666666666666, 4, {5,40,22,15}}   //   r[AVIJ] += 2/3 W[Iavi] t[av] t[AViJ]
{"AVIJ,Iavi,Av,aViJ", -1.3333333333333333, 4, {5,40,22,15}}   //   r[AVIJ] += -4/3 W[Iavi] t[Av] t[aViJ]
{"AVIJ,Aabv,bv,aVJI", -0.3333333333333333, 4, {5,35,22,15}}   //   r[AVIJ] += -1/3 W[Aabv] t[bv] t[aVJI]
{"AVIJ,Vavw,Aw,avJI", -0.3333333333333333, 4, {5,59,22,15}}   //   r[AVIJ] += -1/3 W[Vavw] t[Aw] t[avJI]
{"AVIJ,Iaiv,Av,aVJi", 0.3333333333333333, 4, {5,39,22,15}}   //   r[AVIJ] += 1/3 W[Iaiv] t[Av] t[aVJi]
{"AVIJ,Javi,Av,aVIi", 0.3333333333333333, 4, {5,40,22,15}}   //   r[AVIJ] += 1/3 W[Javi] t[Av] t[aVIi]
{"AVIJ,Jaiv,Av,aViI", 0.3333333333333333, 4, {5,39,22,15}}   //   r[AVIJ] += 1/3 W[Jaiv] t[Av] t[aViI]
{"AVIJ,Javi,av,AViI", 0.3333333333333333, 4, {5,40,22,15}}   //   r[AVIJ] += 1/3 W[Javi] t[av] t[AViI]
{"AVIJ,Javi,Av,aViI", -0.6666666666666666, 4, {5,40,22,15}}   //   r[AVIJ] += -2/3 W[Javi] t[Av] t[aViI]
{"AVIJ,abiv,Av,aVJi,bI", 0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += 2/3 W[abiv] t[Av] t[aVJi] ta[bI]
{"AVIJ,abiv,av,AViJ,bI", 0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += 2/3 W[abiv] t[av] t[AViJ] ta[bI]
{"AVIJ,abiv,bv,AViJ,aI", -0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += -2/3 W[abiv] t[bv] t[AViJ] ta[aI]
{"AVIJ,abiv,Av,aViJ,bI", -1.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += -4/3 W[abiv] t[Av] t[aViJ] ta[bI]
{"AVIJ,abiv,Av,bViJ,aI", 0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += 2/3 W[abiv] t[Av] t[bViJ] ta[aI]
{"AVIJ,abiv,av,bVIJ,Ai", 0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += 2/3 W[abiv] t[av] t[bVIJ] ta[Ai]
{"AVIJ,abiv,bv,aVIJ,Ai", -0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += -2/3 W[abiv] t[bv] t[aVIJ] ta[Ai]
{"AVIJ,abiv,Av,aVIJ,bi", 0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += 2/3 W[abiv] t[Av] t[aVIJ] ta[bi]
{"AVIJ,abiv,Av,bVIJ,ai", -0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += -2/3 W[abiv] t[Av] t[bVIJ] ta[ai]
{"AVIJ,abiv,Av,aVIi,bJ", 0.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += 1/3 W[abiv] t[Av] t[aVIi] ta[bJ]
{"AVIJ,abiv,av,AViI,bJ", 0.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += 1/3 W[abiv] t[av] t[AViI] ta[bJ]
{"AVIJ,abiv,bv,AViI,aJ", -0.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += -1/3 W[abiv] t[bv] t[AViI] ta[aJ]
{"AVIJ,abiv,Av,aViI,bJ", -0.6666666666666666, 5, {5,27,22,15,89}}   //   r[AVIJ] += -2/3 W[abiv] t[Av] t[aViI] ta[bJ]
{"AVIJ,abiv,Av,bViI,aJ", 0.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += 1/3 W[abiv] t[Av] t[bViI] ta[aJ]
{"AVIJ,abiv,av,bVJI,Ai", 0.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += 1/3 W[abiv] t[av] t[bVJI] ta[Ai]
{"AVIJ,abiv,bv,aVJI,Ai", -0.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += -1/3 W[abiv] t[bv] t[aVJI] ta[Ai]
{"AVIJ,abiv,Av,aVJI,bi", 0.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += 1/3 W[abiv] t[Av] t[aVJI] ta[bi]
{"AVIJ,abiv,Av,bVJI,ai", -0.3333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += -1/3 W[abiv] t[Av] t[bVJI] ta[ai]
{"AVIJ,abiv,bv,AViJ,aI", -0.3333333333333333, 5, {5,27,22,15,90}}   //   r[AVIJ] += -1/3 W[abiv] t[bv] t[AViJ] tb[aI]
{"AVIJ,abiv,bv,AVIi,aJ", -1.0, 5, {5,27,22,15,90}}   //   r[AVIJ] += -1 W[abiv] t[bv] t[AVIi] tb[aJ]
{"AVIJ,abiv,Av,bVIi,aJ", 0.6666666666666666, 5, {5,27,22,15,90}}   //   r[AVIJ] += 2/3 W[abiv] t[Av] t[bVIi] tb[aJ]
{"AVIJ,abiv,bv,aVIJ,Ai", -0.3333333333333333, 5, {5,27,22,15,90}}   //   r[AVIJ] += -1/3 W[abiv] t[bv] t[aVIJ] tb[Ai]
{"AVIJ,abiv,Av,bVIJ,ai", -0.6666666666666666, 5, {5,27,22,15,90}}   //   r[AVIJ] += -2/3 W[abiv] t[Av] t[bVIJ] tb[ai]
{"AVIJ,abiv,bv,AViI,aJ", 0.3333333333333333, 5, {5,27,22,15,90}}   //   r[AVIJ] += 1/3 W[abiv] t[bv] t[AViI] tb[aJ]
{"AVIJ,abiv,bv,aVJI,Ai", 0.3333333333333333, 5, {5,27,22,15,90}}   //   r[AVIJ] += 1/3 W[abiv] t[bv] t[aVJI] tb[Ai]
{"AVIJ,abiv,Av,bVJi,aI", 0.3333333333333333, 5, {5,27,22,15,90}}   //   r[AVIJ] += 1/3 W[abiv] t[Av] t[bVJi] tb[aI]
{"AVIJ,abiv,Av,bVJI,ai", -0.3333333333333333, 5, {5,27,22,15,90}}   //   r[AVIJ] += -1/3 W[abiv] t[Av] t[bVJI] tb[ai]
{"AVIJ,Vabv,av,AbIJ", 2.0, 4, {5,77,22,18}}   //   r[AVIJ] += 2 W[Vabv] t[av] t[AbIJ]
{"AVIJ,Vabv,Av,abIJ", -1.3333333333333333, 4, {5,77,22,18}}   //   r[AVIJ] += -4/3 W[Vabv] t[Av] t[abIJ]
{"AVIJ,Vabv,Av,abJI", -0.6666666666666666, 4, {5,77,22,18}}   //   r[AVIJ] += -2/3 W[Vabv] t[Av] t[abJI]
{"AVIJ,JaVv,Av,aI", -1.3333333333333333, 4, {5,38,22,89}}   //   r[AVIJ] += -4/3 W[JaVv] t[Av] ta[aI]
{"AVIJ,IaVv,Av,aJ", -0.6666666666666666, 4, {5,38,22,89}}   //   r[AVIJ] += -2/3 W[IaVv] t[Av] ta[aJ]
{"AVIJ,Vabv,Av,aI,bJ", -1.3333333333333333, 5, {5,77,22,89,90}}   //   r[AVIJ] += -4/3 W[Vabv] t[Av] ta[aI] tb[bJ]
{"AVIJ,Vabv,Av,aJ,bI", -0.6666666666666666, 5, {5,77,22,89,90}}   //   r[AVIJ] += -2/3 W[Vabv] t[Av] ta[aJ] tb[bI]
{"AVIJ,IVva,Av,aJ", -1.3333333333333333, 4, {5,78,22,90}}   //   r[AVIJ] += -4/3 W[IVva] t[Av] tb[aJ]
{"AVIJ,JVva,Av,aI", -0.6666666666666666, 4, {5,78,22,90}}   //   r[AVIJ] += -2/3 W[JVva] t[Av] tb[aI]
{"AVIJ,AIav,aVvJ", -0.6666666666666666, 3, {5,33,20}}   //   r[AVIJ] += -2/3 W[AIav] t[aVvJ]
{"AVIJ,IVvw,AwvJ", -0.6666666666666666, 3, {5,58,20}}   //   r[AVIJ] += -2/3 W[IVvw] t[AwvJ]
{"AVIJ,AaIv,aVvJ", 1.0, 3, {5,27,20}}   //   r[AVIJ] += 1 W[AaIv] t[aVvJ]
{"AVIJ,IJvi,AVvi", 0.6666666666666666, 3, {5,41,20}}   //   r[AVIJ] += 2/3 W[IJvi] t[AVvi]
{"AVIJ,AJav,aVvI", -0.3333333333333333, 3, {5,33,20}}   //   r[AVIJ] += -1/3 W[AJav] t[aVvI]
{"AVIJ,JVvw,AwvI", -0.3333333333333333, 3, {5,58,20}}   //   r[AVIJ] += -1/3 W[JVvw] t[AwvI]
{"AVIJ,IJiv,AVvi", 0.3333333333333333, 3, {5,34,20}}   //   r[AVIJ] += 1/3 W[IJiv] t[AVvi]
{"AVIJ,aivw,aVvi,AwIJ", -0.5, 4, {5,24,20,15}}   //   r[AVIJ] += -1/2 W[aivw] t[aVvi] t[AwIJ]
{"AVIJ,aivw,Awvi,aVIJ", -0.3333333333333333, 4, {5,24,20,15}}   //   r[AVIJ] += -1/3 W[aivw] t[Awvi] t[aVIJ]
{"AVIJ,aivw,AVvi,awIJ", 0.3333333333333333, 4, {5,24,20,15}}   //   r[AVIJ] += 1/3 W[aivw] t[AVvi] t[awIJ]
{"AVIJ,aivw,awvJ,AVIi", -0.5, 4, {5,24,20,15}}   //   r[AVIJ] += -1/2 W[aivw] t[awvJ] t[AVIi]
{"AVIJ,aivw,aVvJ,AwIi", 0.5, 4, {5,24,20,15}}   //   r[AVIJ] += 1/2 W[aivw] t[aVvJ] t[AwIi]
{"AVIJ,aivw,AwvJ,aVIi", 0.3333333333333333, 4, {5,24,20,15}}   //   r[AVIJ] += 1/3 W[aivw] t[AwvJ] t[aVIi]
{"AVIJ,aivw,AVvJ,awIi", -0.3333333333333333, 4, {5,24,20,15}}   //   r[AVIJ] += -1/3 W[aivw] t[AVvJ] t[awIi]
{"AVIJ,aivw,awvJ,AViI", 0.16666666666666666, 4, {5,24,20,15}}   //   r[AVIJ] += 1/6 W[aivw] t[awvJ] t[AViI]
{"AVIJ,aivw,aVvJ,AwiI", -0.16666666666666666, 4, {5,24,20,15}}   //   r[AVIJ] += -1/6 W[aivw] t[aVvJ] t[AwiI]
{"AVIJ,aivw,awvI,AViJ", -0.16666666666666666, 4, {5,24,20,15}}   //   r[AVIJ] += -1/6 W[aivw] t[awvI] t[AViJ]
{"AVIJ,aivw,aVvI,AwiJ", 0.16666666666666666, 4, {5,24,20,15}}   //   r[AVIJ] += 1/6 W[aivw] t[aVvI] t[AwiJ]
{"AVIJ,aivw,Awvi,aVJI", -0.16666666666666666, 4, {5,24,20,15}}   //   r[AVIJ] += -1/6 W[aivw] t[Awvi] t[aVJI]
{"AVIJ,aivw,AVvi,awJI", 0.16666666666666666, 4, {5,24,20,15}}   //   r[AVIJ] += 1/6 W[aivw] t[AVvi] t[awJI]
{"AVIJ,aivw,AwvI,aVJi", 0.16666666666666666, 4, {5,24,20,15}}   //   r[AVIJ] += 1/6 W[aivw] t[AwvI] t[aVJi]
{"AVIJ,aivw,AVvI,awJi", -0.16666666666666666, 4, {5,24,20,15}}   //   r[AVIJ] += -1/6 W[aivw] t[AVvI] t[awJi]
{"AVIJ,abvw,aVwJ,bAvI", -0.5, 4, {5,26,20,17}}   //   r[AVIJ] += -1/2 W[abvw] t[aVwJ] t[bAvI]
{"AVIJ,abvw,aVwJ,AbvI", 0.3333333333333333, 4, {5,26,20,17}}   //   r[AVIJ] += 1/3 W[abvw] t[aVwJ] t[AbvI]
{"AVIJ,abvw,aVvJ,bAwI", 0.5, 4, {5,26,20,17}}   //   r[AVIJ] += 1/2 W[abvw] t[aVvJ] t[bAwI]
{"AVIJ,abvw,aVvJ,AbwI", -0.3333333333333333, 4, {5,26,20,17}}   //   r[AVIJ] += -1/3 W[abvw] t[aVvJ] t[AbwI]
{"AVIJ,abvw,AVvJ,bawI", -0.3333333333333333, 4, {5,26,20,17}}   //   r[AVIJ] += -1/3 W[abvw] t[AVvJ] t[bawI]
{"AVIJ,abvw,AVvJ,abwI", 0.3333333333333333, 4, {5,26,20,17}}   //   r[AVIJ] += 1/3 W[abvw] t[AVvJ] t[abwI]
{"AVIJ,abvw,aVwI,AbvJ", 0.16666666666666666, 4, {5,26,20,17}}   //   r[AVIJ] += 1/6 W[abvw] t[aVwI] t[AbvJ]
{"AVIJ,abvw,aVvI,AbwJ", -0.16666666666666666, 4, {5,26,20,17}}   //   r[AVIJ] += -1/6 W[abvw] t[aVvI] t[AbwJ]
{"AVIJ,abvw,AVvI,bawJ", -0.16666666666666666, 4, {5,26,20,17}}   //   r[AVIJ] += -1/6 W[abvw] t[AVvI] t[bawJ]
{"AVIJ,abvw,AVvI,abwJ", 0.16666666666666666, 4, {5,26,20,17}}   //   r[AVIJ] += 1/6 W[abvw] t[AVvI] t[abwJ]
{"AVIJ,abiv,bVvi,AaIJ", -1.0, 4, {5,27,20,18}}   //   r[AVIJ] += -1 W[abiv] t[bVvi] t[AaIJ]
{"AVIJ,abiv,AVvi,abJI", 0.6666666666666666, 4, {5,27,20,18}}   //   r[AVIJ] += 2/3 W[abiv] t[AVvi] t[abJI]
{"AVIJ,abiv,aVvJ,AbiI", 0.6666666666666666, 4, {5,27,20,18}}   //   r[AVIJ] += 2/3 W[abiv] t[aVvJ] t[AbiI]
{"AVIJ,abiv,aVvJ,AbIi", -1.0, 4, {5,27,20,18}}   //   r[AVIJ] += -1 W[abiv] t[aVvJ] t[AbIi]
{"AVIJ,abiv,bVvJ,AaiI", -1.0, 4, {5,27,20,18}}   //   r[AVIJ] += -1 W[abiv] t[bVvJ] t[AaiI]
{"AVIJ,abiv,bVvJ,AaIi", 2.0, 4, {5,27,20,18}}   //   r[AVIJ] += 2 W[abiv] t[bVvJ] t[AaIi]
{"AVIJ,abiv,AVvJ,abIi", 0.6666666666666666, 4, {5,27,20,18}}   //   r[AVIJ] += 2/3 W[abiv] t[AVvJ] t[abIi]
{"AVIJ,abiv,AVvJ,abiI", -1.3333333333333333, 4, {5,27,20,18}}   //   r[AVIJ] += -4/3 W[abiv] t[AVvJ] t[abiI]
{"AVIJ,abiv,AVvi,abIJ", 0.3333333333333333, 4, {5,27,20,18}}   //   r[AVIJ] += 1/3 W[abiv] t[AVvi] t[abIJ]
{"AVIJ,abiv,aVvI,AbiJ", 0.3333333333333333, 4, {5,27,20,18}}   //   r[AVIJ] += 1/3 W[abiv] t[aVvI] t[AbiJ]
{"AVIJ,abiv,AVvI,abJi", 0.3333333333333333, 4, {5,27,20,18}}   //   r[AVIJ] += 1/3 W[abiv] t[AVvI] t[abJi]
{"AVIJ,abiv,AVvI,abiJ", -0.6666666666666666, 4, {5,27,20,18}}   //   r[AVIJ] += -2/3 W[abiv] t[AVvI] t[abiJ]
{"AVIJ,Aabv,aVvJ,bI", 0.6666666666666666, 4, {5,35,20,89}}   //   r[AVIJ] += 2/3 W[Aabv] t[aVvJ] ta[bI]
{"AVIJ,Aabv,bVvJ,aI", -0.6666666666666666, 4, {5,35,20,89}}   //   r[AVIJ] += -2/3 W[Aabv] t[bVvJ] ta[aI]
{"AVIJ,Vavw,AvwJ,aI", -0.6666666666666666, 4, {5,59,20,89}}   //   r[AVIJ] += -2/3 W[Vavw] t[AvwJ] ta[aI]
{"AVIJ,Jaiv,AVvi,aI", 0.6666666666666666, 4, {5,39,20,89}}   //   r[AVIJ] += 2/3 W[Jaiv] t[AVvi] ta[aI]
{"AVIJ,Iaiv,aVvJ,Ai", -0.6666666666666666, 4, {5,39,20,89}}   //   r[AVIJ] += -2/3 W[Iaiv] t[aVvJ] ta[Ai]
{"AVIJ,Iaiv,AVvJ,ai", 0.6666666666666666, 4, {5,39,20,89}}   //   r[AVIJ] += 2/3 W[Iaiv] t[AVvJ] ta[ai]
{"AVIJ,Iavi,aVvJ,Ai", 0.6666666666666666, 4, {5,40,20,89}}   //   r[AVIJ] += 2/3 W[Iavi] t[aVvJ] ta[Ai]
{"AVIJ,Iavi,AVvJ,ai", -0.6666666666666666, 4, {5,40,20,89}}   //   r[AVIJ] += -2/3 W[Iavi] t[AVvJ] ta[ai]
{"AVIJ,Aabv,aVvI,bJ", 0.3333333333333333, 4, {5,35,20,89}}   //   r[AVIJ] += 1/3 W[Aabv] t[aVvI] ta[bJ]
{"AVIJ,Aabv,bVvI,aJ", -0.3333333333333333, 4, {5,35,20,89}}   //   r[AVIJ] += -1/3 W[Aabv] t[bVvI] ta[aJ]
{"AVIJ,Vavw,AvwI,aJ", -0.3333333333333333, 4, {5,59,20,89}}   //   r[AVIJ] += -1/3 W[Vavw] t[AvwI] ta[aJ]
{"AVIJ,Iaiv,AVvi,aJ", 0.3333333333333333, 4, {5,39,20,89}}   //   r[AVIJ] += 1/3 W[Iaiv] t[AVvi] ta[aJ]
{"AVIJ,Jaiv,aVvI,Ai", -0.3333333333333333, 4, {5,39,20,89}}   //   r[AVIJ] += -1/3 W[Jaiv] t[aVvI] ta[Ai]
{"AVIJ,Jaiv,AVvI,ai", 0.3333333333333333, 4, {5,39,20,89}}   //   r[AVIJ] += 1/3 W[Jaiv] t[AVvI] ta[ai]
{"AVIJ,Javi,aVvI,Ai", 0.3333333333333333, 4, {5,40,20,89}}   //   r[AVIJ] += 1/3 W[Javi] t[aVvI] ta[Ai]
{"AVIJ,Javi,AVvI,ai", -0.3333333333333333, 4, {5,40,20,89}}   //   r[AVIJ] += -1/3 W[Javi] t[AVvI] ta[ai]
{"AVIJ,abiv,aVvJ,Ai,bI", 0.6666666666666666, 5, {5,27,20,89,89}}   //   r[AVIJ] += 2/3 W[abiv] t[aVvJ] ta[Ai] ta[bI]
{"AVIJ,abiv,bVvJ,Ai,aI", -0.6666666666666666, 5, {5,27,20,89,89}}   //   r[AVIJ] += -2/3 W[abiv] t[bVvJ] ta[Ai] ta[aI]
{"AVIJ,abiv,AVvJ,ai,bI", -0.6666666666666666, 5, {5,27,20,89,89}}   //   r[AVIJ] += -2/3 W[abiv] t[AVvJ] ta[ai] ta[bI]
{"AVIJ,abiv,AVvJ,aI,bi", 0.6666666666666666, 5, {5,27,20,89,89}}   //   r[AVIJ] += 2/3 W[abiv] t[AVvJ] ta[aI] ta[bi]
{"AVIJ,abiv,aVvI,Ai,bJ", 0.3333333333333333, 5, {5,27,20,89,89}}   //   r[AVIJ] += 1/3 W[abiv] t[aVvI] ta[Ai] ta[bJ]
{"AVIJ,abiv,bVvI,Ai,aJ", -0.3333333333333333, 5, {5,27,20,89,89}}   //   r[AVIJ] += -1/3 W[abiv] t[bVvI] ta[Ai] ta[aJ]
{"AVIJ,abiv,AVvI,ai,bJ", -0.3333333333333333, 5, {5,27,20,89,89}}   //   r[AVIJ] += -1/3 W[abiv] t[AVvI] ta[ai] ta[bJ]
{"AVIJ,abiv,AVvI,aJ,bi", 0.3333333333333333, 5, {5,27,20,89,89}}   //   r[AVIJ] += 1/3 W[abiv] t[AVvI] ta[aJ] ta[bi]
{"AVIJ,abiv,AVvi,bI,aJ", 0.6666666666666666, 5, {5,27,20,89,90}}   //   r[AVIJ] += 2/3 W[abiv] t[AVvi] ta[bI] tb[aJ]
{"AVIJ,abiv,AVvJ,bI,ai", -0.6666666666666666, 5, {5,27,20,89,90}}   //   r[AVIJ] += -2/3 W[abiv] t[AVvJ] ta[bI] tb[ai]
{"AVIJ,abiv,AVvi,bJ,aI", 0.3333333333333333, 5, {5,27,20,89,90}}   //   r[AVIJ] += 1/3 W[abiv] t[AVvi] ta[bJ] tb[aI]
{"AVIJ,abiv,AVvI,bJ,ai", -0.3333333333333333, 5, {5,27,20,89,90}}   //   r[AVIJ] += -1/3 W[abiv] t[AVvI] ta[bJ] tb[ai]
{"AVIJ,Aabv,aVvJ,bI", 0.3333333333333333, 4, {5,35,20,90}}   //   r[AVIJ] += 1/3 W[Aabv] t[aVvJ] tb[bI]
{"AVIJ,Aabv,aVvI,bJ", -0.3333333333333333, 4, {5,35,20,90}}   //   r[AVIJ] += -1/3 W[Aabv] t[aVvI] tb[bJ]
{"AVIJ,Jaiv,aVvI,Ai", 0.3333333333333333, 4, {5,39,20,90}}   //   r[AVIJ] += 1/3 W[Jaiv] t[aVvI] tb[Ai]
{"AVIJ,Iavi,AVvi,aJ", 0.6666666666666666, 4, {5,40,20,90}}   //   r[AVIJ] += 2/3 W[Iavi] t[AVvi] tb[aJ]
{"AVIJ,Iaiv,aVvJ,Ai", -0.3333333333333333, 4, {5,39,20,90}}   //   r[AVIJ] += -1/3 W[Iaiv] t[aVvJ] tb[Ai]
{"AVIJ,Iavi,AVvJ,ai", -0.6666666666666666, 4, {5,40,20,90}}   //   r[AVIJ] += -2/3 W[Iavi] t[AVvJ] tb[ai]
{"AVIJ,Javi,AVvi,aI", 0.3333333333333333, 4, {5,40,20,90}}   //   r[AVIJ] += 1/3 W[Javi] t[AVvi] tb[aI]
{"AVIJ,Javi,AVvI,ai", -0.3333333333333333, 4, {5,40,20,90}}   //   r[AVIJ] += -1/3 W[Javi] t[AVvI] tb[ai]
{"AVIJ,abiv,bVvJ,Ai,aI", -0.3333333333333333, 5, {5,27,20,90,90}}   //   r[AVIJ] += -1/3 W[abiv] t[bVvJ] tb[Ai] tb[aI]
{"AVIJ,abiv,bVvI,Ai,aJ", 0.3333333333333333, 5, {5,27,20,90,90}}   //   r[AVIJ] += 1/3 W[abiv] t[bVvI] tb[Ai] tb[aJ]
{"AVIJ,AVav,avIJ", 1.0, 3, {5,62,15}}   //   r[AVIJ] += 1 W[AVav] t[avIJ]
{"AVIJ,AVva,avIJ", -0.3333333333333333, 3, {5,76,15}}   //   r[AVIJ] += -1/3 W[AVva] t[avIJ]
{"AVIJ,AJai,aVIi", -1.0, 3, {5,43,15}}   //   r[AVIJ] += -1 W[AJai] t[aVIi]
{"AVIJ,JViv,AvIi", -1.0, 3, {5,64,15}}   //   r[AVIJ] += -1 W[JViv] t[AvIi]
{"AVIJ,JiVv,AvIi", 1.0, 3, {5,23,15}}   //   r[AVIJ] += 1 W[JiVv] t[AvIi]
{"AVIJ,AVva,avJI", 0.3333333333333333, 3, {5,76,15}}   //   r[AVIJ] += 1/3 W[AVva] t[avJI]
{"AVIJ,JiVv,AviI", -0.3333333333333333, 3, {5,23,15}}   //   r[AVIJ] += -1/3 W[JiVv] t[AviI]
{"AVIJ,AaIi,aVJi", -1.0, 3, {5,28,15}}   //   r[AVIJ] += -1 W[AaIi] t[aVJi]
{"AVIJ,AIai,aViJ", -1.0, 3, {5,43,15}}   //   r[AVIJ] += -1 W[AIai] t[aViJ]
{"AVIJ,IViv,AviJ", -1.0, 3, {5,64,15}}   //   r[AVIJ] += -1 W[IViv] t[AviJ]
{"AVIJ,AaIi,aViJ", 2.0, 3, {5,28,15}}   //   r[AVIJ] += 2 W[AaIi] t[aViJ]
{"AVIJ,IiVv,AviJ", 0.3333333333333333, 3, {5,23,15}}   //   r[AVIJ] += 1/3 W[IiVv] t[AviJ]
{"AVIJ,IJij,AVij", 1.0, 3, {5,44,15}}   //   r[AVIJ] += 1 W[IJij] t[AVij]
{"AVIJ,aijv,AvIJ,aVji", -1.0, 4, {5,25,15,15}}   //   r[AVIJ] += -1 W[aijv] t[AvIJ] t[aVji]
{"AVIJ,aijv,AvIJ,aVij", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AvIJ] t[aVij]
{"AVIJ,aijv,Avij,aVIJ", 0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[Avij] t[aVIJ]
{"AVIJ,aijv,Avji,aVIJ", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[Avji] t[aVIJ]
{"AVIJ,aijv,AVji,avIJ", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AVji] t[avIJ]
{"AVIJ,aijv,AVij,avIJ", -0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AVij] t[avIJ]
{"AVIJ,aijv,AVIj,avJi", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[AVIj] t[avJi]
{"AVIJ,aijv,AvIj,aVJi", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AvIj] t[aVJi]
{"AVIJ,aijv,AVIi,avJj", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AVIi] t[avJj]
{"AVIJ,aijv,AvIi,aVJj", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[AvIi] t[aVJj]
{"AVIJ,aijv,AVIj,aviJ", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AVIj] t[aviJ]
{"AVIJ,aijv,AvIj,aViJ", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[AvIj] t[aViJ]
{"AVIJ,aijv,AVIi,avjJ", -1.0, 4, {5,25,15,15}}   //   r[AVIJ] += -1 W[aijv] t[AVIi] t[avjJ]
{"AVIJ,aijv,AvIi,aVjJ", 1.0, 4, {5,25,15,15}}   //   r[AVIJ] += 1 W[aijv] t[AvIi] t[aVjJ]
{"AVIJ,aijv,AvjJ,aVIi", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AvjJ] t[aVIi]
{"AVIJ,aijv,AviJ,aVIj", -0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AviJ] t[aVIj]
{"AVIJ,aijv,AViJ,avIj", 0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AViJ] t[avIj]
{"AVIJ,aijv,AVjJ,avIi", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[AVjJ] t[avIi]
{"AVIJ,aijv,Avij,aVJI", -0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[Avij] t[aVJI]
{"AVIJ,aijv,AVij,avJI", 0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AVij] t[avJI]
{"AVIJ,aijv,AViI,avJj", -0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AViI] t[avJj]
{"AVIJ,aijv,AviI,aVJj", 0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AviI] t[aVJj]
{"AVIJ,aijv,AVjI,aviJ", -0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AVjI] t[aviJ]
{"AVIJ,aijv,AvjI,aViJ", 0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AvjI] t[aViJ]
{"AVIJ,aijv,AViI,avjJ", 0.3333333333333333, 4, {5,25,15,15}}   //   r[AVIJ] += 1/3 W[aijv] t[AViI] t[avjJ]
{"AVIJ,aijv,AviI,aVjJ", -0.3333333333333333, 4, {5,25,15,15}}   //   r[AVIJ] += -1/3 W[aijv] t[AviI] t[aVjJ]
{"AVIJ,aijv,AvjJ,aViI", -0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AvjJ] t[aViI]
{"AVIJ,aijv,AviJ,aVjI", 0.3333333333333333, 4, {5,25,15,15}}   //   r[AVIJ] += 1/3 W[aijv] t[AviJ] t[aVjI]
{"AVIJ,aijv,AViJ,avjI", -0.3333333333333333, 4, {5,25,15,15}}   //   r[AVIJ] += -1/3 W[aijv] t[AViJ] t[avjI]
{"AVIJ,aijv,AVjJ,aviI", 0.16666666666666666, 4, {5,25,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AVjJ] t[aviI]
{"AVIJ,abvw,aVIJ,Abvw", -1.3333333333333333, 4, {5,26,15,16}}   //   r[AVIJ] += -4/3 W[abvw] t[aVIJ] t[Abvw]
{"AVIJ,abvw,aVJI,Abvw", -0.6666666666666666, 4, {5,26,15,16}}   //   r[AVIJ] += -2/3 W[abvw] t[aVJI] t[Abvw]
{"AVIJ,abiv,aVJi,bAvI", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[aVJi] t[bAvI]
{"AVIJ,abiv,aVJi,AbvI", 0.3333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[aVJi] t[AbvI]
{"AVIJ,abiv,bViJ,aAvI", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[bViJ] t[aAvI]
{"AVIJ,abiv,bViJ,AavI", 0.3333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[bViJ] t[AavI]
{"AVIJ,abiv,aViJ,bAvI", 1.0, 4, {5,27,15,17}}   //   r[AVIJ] += 1 W[abiv] t[aViJ] t[bAvI]
{"AVIJ,abiv,aViJ,AbvI", -0.6666666666666666, 4, {5,27,15,17}}   //   r[AVIJ] += -2/3 W[abiv] t[aViJ] t[AbvI]
{"AVIJ,abiv,AViJ,bavI", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[AViJ] t[bavI]
{"AVIJ,abiv,AViJ,abvI", 0.3333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[AViJ] t[abvI]
{"AVIJ,abiv,bVIi,AavJ", 0.3333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[bVIi] t[AavJ]
{"AVIJ,abiv,AVIi,bavJ", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[AVIi] t[bavJ]
{"AVIJ,abiv,bVIJ,aAvi", 0.3333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[bVIJ] t[aAvi]
{"AVIJ,abiv,bVIJ,Aavi", -0.6666666666666666, 4, {5,27,15,17}}   //   r[AVIJ] += -2/3 W[abiv] t[bVIJ] t[Aavi]
{"AVIJ,abiv,aVIJ,bAvi", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[aVIJ] t[bAvi]
{"AVIJ,abiv,aVIJ,Abvi", 0.3333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[aVIJ] t[Abvi]
{"AVIJ,abiv,aVIi,AbvJ", 0.16666666666666666, 4, {5,27,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[aVIi] t[AbvJ]
{"AVIJ,abiv,bViI,AavJ", 0.16666666666666666, 4, {5,27,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[bViI] t[AavJ]
{"AVIJ,abiv,aViI,AbvJ", -0.3333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += -1/3 W[abiv] t[aViI] t[AbvJ]
{"AVIJ,abiv,AViI,abvJ", 0.16666666666666666, 4, {5,27,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[AViI] t[abvJ]
{"AVIJ,abiv,bVJi,AavI", 0.16666666666666666, 4, {5,27,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[bVJi] t[AavI]
{"AVIJ,abiv,bVJI,aAvi", 0.16666666666666666, 4, {5,27,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[bVJI] t[aAvi]
{"AVIJ,abiv,bVJI,Aavi", -0.3333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += -1/3 W[abiv] t[bVJI] t[Aavi]
{"AVIJ,abiv,aVJI,Abvi", 0.16666666666666666, 4, {5,27,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[aVJI] t[Abvi]
{"AVIJ,abij,aVij,AbIJ", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2 W[abij] t[aVij] t[AbIJ]
{"AVIJ,abij,aVji,AbIJ", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVji] t[AbIJ]
{"AVIJ,abij,AVij,abIJ", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[AVij] t[abIJ]
{"AVIJ,abij,aVJj,AbIi", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVJj] t[AbIi]
{"AVIJ,abij,aVJi,AbjI", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVJi] t[AbjI]
{"AVIJ,abij,aVJi,AbIj", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2 W[abij] t[aVJi] t[AbIj]
{"AVIJ,abij,aVjJ,AbiI", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVjJ] t[AbiI]
{"AVIJ,abij,aVjJ,AbIi", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2 W[abij] t[aVjJ] t[AbIi]
{"AVIJ,abij,aViJ,AbjI", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2 W[abij] t[aViJ] t[AbjI]
{"AVIJ,abij,aViJ,AbIj", 4.0, 4, {5,28,15,18}}   //   r[AVIJ] += 4 W[abij] t[aViJ] t[AbIj]
{"AVIJ,abij,AViJ,abjI", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[AViJ] t[abjI]
{"AVIJ,abij,AViJ,abIj", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2 W[abij] t[AViJ] t[abIj]
{"AVIJ,abij,aVIj,AbiJ", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVIj] t[AbiJ]
{"AVIJ,abij,AVIi,abjJ", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[AVIi] t[abjJ]
{"AVIJ,abij,AVIi,abJj", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2 W[abij] t[AVIi] t[abJj]
{"AVIJ,abij,aVIJ,Abji", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVIJ] t[Abji]
{"AVIJ,abij,aVIJ,Abij", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2 W[abij] t[aVIJ] t[Abij]
{"AVIJ,Aabi,aVJi,bI", -0.6666666666666666, 4, {5,45,15,89}}   //   r[AVIJ] += -2/3 W[Aabi] t[aVJi] ta[bI]
{"AVIJ,Aabi,aViJ,bI", 1.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 4/3 W[Aabi] t[aViJ] ta[bI]
{"AVIJ,Aabi,bViJ,aI", -0.6666666666666666, 4, {5,45,15,89}}   //   r[AVIJ] += -2/3 W[Aabi] t[bViJ] ta[aI]
{"AVIJ,Vavi,AviJ,aI", -0.6666666666666666, 4, {5,61,15,89}}   //   r[AVIJ] += -2/3 W[Vavi] t[AviJ] ta[aI]
{"AVIJ,Jaij,AVji,aI", 0.6666666666666666, 4, {5,46,15,89}}   //   r[AVIJ] += 2/3 W[Jaij] t[AVji] ta[aI]
{"AVIJ,Aabi,aVIJ,bi", -0.6666666666666666, 4, {5,45,15,89}}   //   r[AVIJ] += -2/3 W[Aabi] t[aVIJ] ta[bi]
{"AVIJ,Aabi,bVIJ,ai", 1.0, 4, {5,45,15,89}}   //   r[AVIJ] += 1 W[Aabi] t[bVIJ] ta[ai]
{"AVIJ,Vavi,avIJ,Ai", -0.6666666666666666, 4, {5,61,15,89}}   //   r[AVIJ] += -2/3 W[Vavi] t[avIJ] ta[Ai]
{"AVIJ,Vavi,AvIJ,ai", 1.0, 4, {5,61,15,89}}   //   r[AVIJ] += 1 W[Vavi] t[AvIJ] ta[ai]
{"AVIJ,Jaij,aVIi,Aj", 0.6666666666666666, 4, {5,46,15,89}}   //   r[AVIJ] += 2/3 W[Jaij] t[aVIi] ta[Aj]
{"AVIJ,Jaij,AVIi,aj", -1.0, 4, {5,46,15,89}}   //   r[AVIJ] += -1 W[Jaij] t[AVIi] ta[aj]
{"AVIJ,Iaij,aVJj,Ai", 0.6666666666666666, 4, {5,46,15,89}}   //   r[AVIJ] += 2/3 W[Iaij] t[aVJj] ta[Ai]
{"AVIJ,Iaij,aVjJ,Ai", -1.3333333333333333, 4, {5,46,15,89}}   //   r[AVIJ] += -4/3 W[Iaij] t[aVjJ] ta[Ai]
{"AVIJ,Iaij,AVjJ,ai", 0.6666666666666666, 4, {5,46,15,89}}   //   r[AVIJ] += 2/3 W[Iaij] t[AVjJ] ta[ai]
{"AVIJ,Iaij,aViJ,Aj", 0.6666666666666666, 4, {5,46,15,89}}   //   r[AVIJ] += 2/3 W[Iaij] t[aViJ] ta[Aj]
{"AVIJ,Iaij,AViJ,aj", -1.0, 4, {5,46,15,89}}   //   r[AVIJ] += -1 W[Iaij] t[AViJ] ta[aj]
{"AVIJ,Aabi,aVIi,bJ", -0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -1/3 W[Aabi] t[aVIi] ta[bJ]
{"AVIJ,Aabi,aViI,bJ", 0.6666666666666666, 4, {5,45,15,89}}   //   r[AVIJ] += 2/3 W[Aabi] t[aViI] ta[bJ]
{"AVIJ,Aabi,bViI,aJ", -0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -1/3 W[Aabi] t[bViI] ta[aJ]
{"AVIJ,Vavi,AviI,aJ", -0.3333333333333333, 4, {5,61,15,89}}   //   r[AVIJ] += -1/3 W[Vavi] t[AviI] ta[aJ]
{"AVIJ,Iaij,AVji,aJ", 0.3333333333333333, 4, {5,46,15,89}}   //   r[AVIJ] += 1/3 W[Iaij] t[AVji] ta[aJ]
{"AVIJ,Aabi,aVJI,bi", -0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -1/3 W[Aabi] t[aVJI] ta[bi]
{"AVIJ,Vavi,avJI,Ai", -0.3333333333333333, 4, {5,61,15,89}}   //   r[AVIJ] += -1/3 W[Vavi] t[avJI] ta[Ai]
{"AVIJ,Iaij,aVJi,Aj", 0.3333333333333333, 4, {5,46,15,89}}   //   r[AVIJ] += 1/3 W[Iaij] t[aVJi] ta[Aj]
{"AVIJ,Jaij,aVIj,Ai", 0.3333333333333333, 4, {5,46,15,89}}   //   r[AVIJ] += 1/3 W[Jaij] t[aVIj] ta[Ai]
{"AVIJ,Jaij,aVjI,Ai", -0.6666666666666666, 4, {5,46,15,89}}   //   r[AVIJ] += -2/3 W[Jaij] t[aVjI] ta[Ai]
{"AVIJ,Jaij,AVjI,ai", 0.3333333333333333, 4, {5,46,15,89}}   //   r[AVIJ] += 1/3 W[Jaij] t[AVjI] ta[ai]
{"AVIJ,Jaij,aViI,Aj", 0.3333333333333333, 4, {5,46,15,89}}   //   r[AVIJ] += 1/3 W[Jaij] t[aViI] ta[Aj]
{"AVIJ,abij,aVJi,Aj,bI", 0.6666666666666666, 5, {5,28,15,89,89}}   //   r[AVIJ] += 2/3 W[abij] t[aVJi] ta[Aj] ta[bI]
{"AVIJ,abij,aVjJ,Ai,bI", 0.6666666666666666, 5, {5,28,15,89,89}}   //   r[AVIJ] += 2/3 W[abij] t[aVjJ] ta[Ai] ta[bI]
{"AVIJ,abij,aViJ,Aj,bI", -1.3333333333333333, 5, {5,28,15,89,89}}   //   r[AVIJ] += -4/3 W[abij] t[aViJ] ta[Aj] ta[bI]
{"AVIJ,abij,AViJ,aI,bj", -0.6666666666666666, 5, {5,28,15,89,89}}   //   r[AVIJ] += -2/3 W[abij] t[AViJ] ta[aI] ta[bj]
{"AVIJ,abij,AViJ,aj,bI", 0.6666666666666666, 5, {5,28,15,89,89}}   //   r[AVIJ] += 2/3 W[abij] t[AViJ] ta[aj] ta[bI]
{"AVIJ,abij,aVIJ,Ai,bj", -0.6666666666666666, 5, {5,28,15,89,89}}   //   r[AVIJ] += -2/3 W[abij] t[aVIJ] ta[Ai] ta[bj]
{"AVIJ,abij,aVIJ,Aj,bi", 0.6666666666666666, 5, {5,28,15,89,89}}   //   r[AVIJ] += 2/3 W[abij] t[aVIJ] ta[Aj] ta[bi]
{"AVIJ,abij,aVIi,Aj,bJ", 0.3333333333333333, 5, {5,28,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVIi] ta[Aj] ta[bJ]
{"AVIJ,abij,aVjI,Ai,bJ", 0.3333333333333333, 5, {5,28,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVjI] ta[Ai] ta[bJ]
{"AVIJ,abij,aViI,Aj,bJ", -0.6666666666666666, 5, {5,28,15,89,89}}   //   r[AVIJ] += -2/3 W[abij] t[aViI] ta[Aj] ta[bJ]
{"AVIJ,abij,AViI,aJ,bj", -0.3333333333333333, 5, {5,28,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[AViI] ta[aJ] ta[bj]
{"AVIJ,abij,AViI,aj,bJ", 0.3333333333333333, 5, {5,28,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[AViI] ta[aj] ta[bJ]
{"AVIJ,abij,aVJI,Ai,bj", -0.3333333333333333, 5, {5,28,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[aVJI] ta[Ai] ta[bj]
{"AVIJ,abij,aVJI,Aj,bi", 0.3333333333333333, 5, {5,28,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVJI] ta[Aj] ta[bi]
{"AVIJ,abij,AViJ,bj,aI", -0.3333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += -1/3 W[abij] t[AViJ] ta[bj] tb[aI]
{"AVIJ,abij,AVij,aI,bJ", 0.6666666666666666, 5, {5,28,15,89,90}}   //   r[AVIJ] += 2/3 W[abij] t[AVij] ta[aI] tb[bJ]
{"AVIJ,abij,AViJ,aI,bj", -0.6666666666666666, 5, {5,28,15,89,90}}   //   r[AVIJ] += -2/3 W[abij] t[AViJ] ta[aI] tb[bj]
{"AVIJ,abij,aVIj,Ai,bJ", 0.6666666666666666, 5, {5,28,15,89,90}}   //   r[AVIJ] += 2/3 W[abij] t[aVIj] ta[Ai] tb[bJ]
{"AVIJ,abij,AVIi,bj,aJ", -1.0, 5, {5,28,15,89,90}}   //   r[AVIJ] += -1 W[abij] t[AVIi] ta[bj] tb[aJ]
{"AVIJ,abij,aVIJ,bj,Ai", -0.3333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += -1/3 W[abij] t[aVIJ] ta[bj] tb[Ai]
{"AVIJ,abij,aVIJ,Ai,bj", -0.6666666666666666, 5, {5,28,15,89,90}}   //   r[AVIJ] += -2/3 W[abij] t[aVIJ] ta[Ai] tb[bj]
{"AVIJ,abij,AViI,bj,aJ", 0.3333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += 1/3 W[abij] t[AViI] ta[bj] tb[aJ]
{"AVIJ,abij,aVJI,bj,Ai", 0.3333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += 1/3 W[abij] t[aVJI] ta[bj] tb[Ai]
{"AVIJ,abij,AVij,aJ,bI", 0.3333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += 1/3 W[abij] t[AVij] ta[aJ] tb[bI]
{"AVIJ,abij,AViI,aJ,bj", -0.3333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += -1/3 W[abij] t[AViI] ta[aJ] tb[bj]
{"AVIJ,abij,aVJj,Ai,bI", 0.3333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += 1/3 W[abij] t[aVJj] ta[Ai] tb[bI]
{"AVIJ,abij,aVJI,Ai,bj", -0.3333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += -1/3 W[abij] t[aVJI] ta[Ai] tb[bj]
{"AVIJ,Aabi,aVJi,bI", -0.3333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += -1/3 W[Aabi] t[aVJi] tb[bI]
{"AVIJ,Aabi,aViJ,bI", 0.6666666666666666, 4, {5,45,15,90}}   //   r[AVIJ] += 2/3 W[Aabi] t[aViJ] tb[bI]
{"AVIJ,Aabi,bViJ,aI", -0.3333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += -1/3 W[Aabi] t[bViJ] tb[aI]
{"AVIJ,Viav,AviJ,aI", 0.3333333333333333, 4, {5,75,15,90}}   //   r[AVIJ] += 1/3 W[Viav] t[AviJ] tb[aI]
{"AVIJ,Vavi,AviJ,aI", -0.3333333333333333, 4, {5,61,15,90}}   //   r[AVIJ] += -1/3 W[Vavi] t[AviJ] tb[aI]
{"AVIJ,Jaij,AVji,aI", 0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += 1/3 W[Jaij] t[AVji] tb[aI]
{"AVIJ,Aabi,aVIi,bJ", 0.3333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += 1/3 W[Aabi] t[aVIi] tb[bJ]
{"AVIJ,Aabi,bVIi,aJ", -1.0, 4, {5,45,15,90}}   //   r[AVIJ] += -1 W[Aabi] t[bVIi] tb[aJ]
{"AVIJ,Viav,AvIi,aJ", 1.0, 4, {5,75,15,90}}   //   r[AVIJ] += 1 W[Viav] t[AvIi] tb[aJ]
{"AVIJ,Vavi,AvIi,aJ", -1.0, 4, {5,61,15,90}}   //   r[AVIJ] += -1 W[Vavi] t[AvIi] tb[aJ]
{"AVIJ,Aabi,aVIJ,bi", -0.3333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += -1/3 W[Aabi] t[aVIJ] tb[bi]
{"AVIJ,Aabi,bVIJ,ai", 1.0, 4, {5,45,15,90}}   //   r[AVIJ] += 1 W[Aabi] t[bVIJ] tb[ai]
{"AVIJ,Vavi,avIJ,Ai", -0.3333333333333333, 4, {5,61,15,90}}   //   r[AVIJ] += -1/3 W[Vavi] t[avIJ] tb[Ai]
{"AVIJ,Viav,avIJ,Ai", 0.3333333333333333, 4, {5,75,15,90}}   //   r[AVIJ] += 1/3 W[Viav] t[avIJ] tb[Ai]
{"AVIJ,Viav,AvIJ,ai", -1.0, 4, {5,75,15,90}}   //   r[AVIJ] += -1 W[Viav] t[AvIJ] tb[ai]
{"AVIJ,Vavi,AvIJ,ai", 1.0, 4, {5,61,15,90}}   //   r[AVIJ] += 1 W[Vavi] t[AvIJ] tb[ai]
{"AVIJ,Jaij,aVIj,Ai", -0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += -1/3 W[Jaij] t[aVIj] tb[Ai]
{"AVIJ,Jaij,AVIj,ai", 1.0, 4, {5,46,15,90}}   //   r[AVIJ] += 1 W[Jaij] t[AVIj] tb[ai]
{"AVIJ,Jaij,aVIi,Aj", 0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += 1/3 W[Jaij] t[aVIi] tb[Aj]
{"AVIJ,Jaij,AVIi,aj", -1.0, 4, {5,46,15,90}}   //   r[AVIJ] += -1 W[Jaij] t[AVIi] tb[aj]
{"AVIJ,Aabi,aViI,bJ", -0.6666666666666666, 4, {5,45,15,90}}   //   r[AVIJ] += -2/3 W[Aabi] t[aViI] tb[bJ]
{"AVIJ,Aabi,bViI,aJ", 0.3333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += 1/3 W[Aabi] t[bViI] tb[aJ]
{"AVIJ,Viav,AviI,aJ", -0.3333333333333333, 4, {5,75,15,90}}   //   r[AVIJ] += -1/3 W[Viav] t[AviI] tb[aJ]
{"AVIJ,Vavi,AviI,aJ", 0.3333333333333333, 4, {5,61,15,90}}   //   r[AVIJ] += 1/3 W[Vavi] t[AviI] tb[aJ]
{"AVIJ,Aabi,aVJI,bi", 0.3333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += 1/3 W[Aabi] t[aVJI] tb[bi]
{"AVIJ,Vavi,avJI,Ai", 0.3333333333333333, 4, {5,61,15,90}}   //   r[AVIJ] += 1/3 W[Vavi] t[avJI] tb[Ai]
{"AVIJ,Viav,avJI,Ai", -0.3333333333333333, 4, {5,75,15,90}}   //   r[AVIJ] += -1/3 W[Viav] t[avJI] tb[Ai]
{"AVIJ,Jaij,aVjI,Ai", 0.6666666666666666, 4, {5,46,15,90}}   //   r[AVIJ] += 2/3 W[Jaij] t[aVjI] tb[Ai]
{"AVIJ,Jaij,AVjI,ai", -0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += -1/3 W[Jaij] t[AVjI] tb[ai]
{"AVIJ,Jaij,aViI,Aj", -0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += -1/3 W[Jaij] t[aViI] tb[Aj]
{"AVIJ,Iaij,AVij,aJ", 1.0, 4, {5,46,15,90}}   //   r[AVIJ] += 1 W[Iaij] t[AVij] tb[aJ]
{"AVIJ,Iaij,AVji,aJ", -0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += -1/3 W[Iaij] t[AVji] tb[aJ]
{"AVIJ,Iaij,aVJj,Ai", 0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += 1/3 W[Iaij] t[aVJj] tb[Ai]
{"AVIJ,Iaij,aVJi,Aj", -0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += -1/3 W[Iaij] t[aVJi] tb[Aj]
{"AVIJ,Iaij,aVjJ,Ai", -0.6666666666666666, 4, {5,46,15,90}}   //   r[AVIJ] += -2/3 W[Iaij] t[aVjJ] tb[Ai]
{"AVIJ,Iaij,AVjJ,ai", 0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += 1/3 W[Iaij] t[AVjJ] tb[ai]
{"AVIJ,Iaij,aViJ,Aj", 0.3333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += 1/3 W[Iaij] t[aViJ] tb[Aj]
{"AVIJ,Iaij,AViJ,aj", -1.0, 4, {5,46,15,90}}   //   r[AVIJ] += -1 W[Iaij] t[AViJ] tb[aj]
{"AVIJ,abij,AVij,aJ,bI", -0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1/3 W[abij] t[AVij] tb[aJ] tb[bI]
{"AVIJ,abij,AVij,aI,bJ", 0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1/3 W[abij] t[AVij] tb[aI] tb[bJ]
{"AVIJ,abij,aVJj,Ai,bI", -0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1/3 W[abij] t[aVJj] tb[Ai] tb[bI]
{"AVIJ,abij,aVJi,Aj,bI", 0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1/3 W[abij] t[aVJi] tb[Aj] tb[bI]
{"AVIJ,abij,aVjJ,Ai,bI", 0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1/3 W[abij] t[aVjJ] tb[Ai] tb[bI]
{"AVIJ,abij,aViJ,Aj,bI", -0.6666666666666666, 5, {5,28,15,90,90}}   //   r[AVIJ] += -2/3 W[abij] t[aViJ] tb[Aj] tb[bI]
{"AVIJ,abij,AViJ,aI,bj", -0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1/3 W[abij] t[AViJ] tb[aI] tb[bj]
{"AVIJ,abij,AViJ,aj,bI", 0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1/3 W[abij] t[AViJ] tb[aj] tb[bI]
{"AVIJ,abij,aVIj,Ai,bJ", 0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1/3 W[abij] t[aVIj] tb[Ai] tb[bJ]
{"AVIJ,abij,aVIi,Aj,bJ", -0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1/3 W[abij] t[aVIi] tb[Aj] tb[bJ]
{"AVIJ,abij,AVIi,aJ,bj", -1.0, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1 W[abij] t[AVIi] tb[aJ] tb[bj]
{"AVIJ,abij,AVIi,aj,bJ", 1.0, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1 W[abij] t[AVIi] tb[aj] tb[bJ]
{"AVIJ,abij,aVIJ,Ai,bj", -0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1/3 W[abij] t[aVIJ] tb[Ai] tb[bj]
{"AVIJ,abij,aVIJ,Aj,bi", 0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1/3 W[abij] t[aVIJ] tb[Aj] tb[bi]
{"AVIJ,abij,aVjI,Ai,bJ", -0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1/3 W[abij] t[aVjI] tb[Ai] tb[bJ]
{"AVIJ,abij,aViI,Aj,bJ", 0.6666666666666666, 5, {5,28,15,90,90}}   //   r[AVIJ] += 2/3 W[abij] t[aViI] tb[Aj] tb[bJ]
{"AVIJ,abij,AViI,aJ,bj", 0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1/3 W[abij] t[AViI] tb[aJ] tb[bj]
{"AVIJ,abij,AViI,aj,bJ", -0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1/3 W[abij] t[AViI] tb[aj] tb[bJ]
{"AVIJ,abij,aVJI,Ai,bj", 0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1/3 W[abij] t[aVJI] tb[Ai] tb[bj]
{"AVIJ,abij,aVJI,Aj,bi", -0.3333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1/3 W[abij] t[aVJI] tb[Aj] tb[bi]
{"AVIJ,JaVv,aAvI", 1.0, 3, {5,38,17}}   //   r[AVIJ] += 1 W[JaVv] t[aAvI]
{"AVIJ,JaVv,AavI", -0.6666666666666666, 3, {5,38,17}}   //   r[AVIJ] += -2/3 W[JaVv] t[AavI]
{"AVIJ,IVva,AavJ", -0.6666666666666666, 3, {5,78,17}}   //   r[AVIJ] += -2/3 W[IVva] t[AavJ]
{"AVIJ,IaVv,AavJ", -0.3333333333333333, 3, {5,38,17}}   //   r[AVIJ] += -1/3 W[IaVv] t[AavJ]
{"AVIJ,JVva,AavI", -0.3333333333333333, 3, {5,78,17}}   //   r[AVIJ] += -1/3 W[JVva] t[AavI]
{"AVIJ,Vabv,AbvJ,aI", -0.6666666666666666, 4, {5,77,17,89}}   //   r[AVIJ] += -2/3 W[Vabv] t[AbvJ] ta[aI]
{"AVIJ,Vabv,AbvI,aJ", -0.3333333333333333, 4, {5,77,17,89}}   //   r[AVIJ] += -1/3 W[Vabv] t[AbvI] ta[aJ]
{"AVIJ,Vabv,aAvI,bJ", 1.0, 4, {5,77,17,90}}   //   r[AVIJ] += 1 W[Vabv] t[aAvI] tb[bJ]
{"AVIJ,Vabv,AavI,bJ", -0.6666666666666666, 4, {5,77,17,90}}   //   r[AVIJ] += -2/3 W[Vabv] t[AavI] tb[bJ]
{"AVIJ,Vabv,AavJ,bI", -0.3333333333333333, 4, {5,77,17,90}}   //   r[AVIJ] += -1/3 W[Vabv] t[AavJ] tb[bI]
{"AVIJ,AVab,abIJ", 2.0, 3, {5,79,18}}   //   r[AVIJ] += 2 W[AVab] t[abIJ]
{"AVIJ,JVia,AaIi", -2.0, 3, {5,80,18}}   //   r[AVIJ] += -2 W[JVia] t[AaIi]
{"AVIJ,JaVi,AaiI", -2.0, 3, {5,40,18}}   //   r[AVIJ] += -2 W[JaVi] t[AaiI]
{"AVIJ,JaVi,AaIi", 4.0, 3, {5,40,18}}   //   r[AVIJ] += 4 W[JaVi] t[AaIi]
{"AVIJ,IVia,AaiJ", -2.0, 3, {5,80,18}}   //   r[AVIJ] += -2 W[IVia] t[AaiJ]
{"AVIJ,Vabi,AbiJ,aI", -1.3333333333333333, 4, {5,81,18,89}}   //   r[AVIJ] += -4/3 W[Vabi] t[AbiJ] ta[aI]
{"AVIJ,Vabi,abIJ,Ai", -1.3333333333333333, 4, {5,81,18,89}}   //   r[AVIJ] += -4/3 W[Vabi] t[abIJ] ta[Ai]
{"AVIJ,Vabi,AbIJ,ai", 2.0, 4, {5,81,18,89}}   //   r[AVIJ] += 2 W[Vabi] t[AbIJ] ta[ai]
{"AVIJ,Vabi,AbiI,aJ", -0.6666666666666666, 4, {5,81,18,89}}   //   r[AVIJ] += -2/3 W[Vabi] t[AbiI] ta[aJ]
{"AVIJ,Vabi,abJI,Ai", -0.6666666666666666, 4, {5,81,18,89}}   //   r[AVIJ] += -2/3 W[Vabi] t[abJI] ta[Ai]
{"AVIJ,Vabi,AbiJ,aI", -0.6666666666666666, 4, {5,81,18,90}}   //   r[AVIJ] += -2/3 W[Vabi] t[AbiJ] tb[aI]
{"AVIJ,Vabi,AaiI,bJ", -2.0, 4, {5,81,18,90}}   //   r[AVIJ] += -2 W[Vabi] t[AaiI] tb[bJ]
{"AVIJ,Vabi,AbiI,aJ", 0.6666666666666666, 4, {5,81,18,90}}   //   r[AVIJ] += 2/3 W[Vabi] t[AbiI] tb[aJ]
{"AVIJ,Vabi,AaIi,bJ", 4.0, 4, {5,81,18,90}}   //   r[AVIJ] += 4 W[Vabi] t[AaIi] tb[bJ]
{"AVIJ,Vabi,AbIi,aJ", -2.0, 4, {5,81,18,90}}   //   r[AVIJ] += -2 W[Vabi] t[AbIi] tb[aJ]
{"AVIJ,Vabi,abIJ,Ai", -0.6666666666666666, 4, {5,81,18,90}}   //   r[AVIJ] += -2/3 W[Vabi] t[abIJ] tb[Ai]
{"AVIJ,Vabi,abJI,Ai", 0.6666666666666666, 4, {5,81,18,90}}   //   r[AVIJ] += 2/3 W[Vabi] t[abJI] tb[Ai]
{"AVIJ,Vabi,AaIJ,bi", -2.0, 4, {5,81,18,90}}   //   r[AVIJ] += -2 W[Vabi] t[AaIJ] tb[bi]
{"AVIJ,Vabi,AbIJ,ai", 2.0, 4, {5,81,18,90}}   //   r[AVIJ] += 2 W[Vabi] t[AbIJ] tb[ai]
{"AVIJ,AJaV,aI", 1.3333333333333333, 3, {5,33,89}}   //   r[AVIJ] += 4/3 W[AJaV] ta[aI]
{"AVIJ,IJiV,Ai", -1.3333333333333333, 3, {5,34,89}}   //   r[AVIJ] += -4/3 W[IJiV] ta[Ai]
{"AVIJ,AIaV,aJ", 0.6666666666666666, 3, {5,33,89}}   //   r[AVIJ] += 2/3 W[AIaV] ta[aJ]
{"AVIJ,IJVi,Ai", -0.6666666666666666, 3, {5,41,89}}   //   r[AVIJ] += -2/3 W[IJVi] ta[Ai]
{"AVIJ,JaVi,Ai,aI", -1.3333333333333333, 4, {5,40,89,89}}   //   r[AVIJ] += -4/3 W[JaVi] ta[Ai] ta[aI]
{"AVIJ,IaVi,Ai,aJ", -0.6666666666666666, 4, {5,40,89,89}}   //   r[AVIJ] += -2/3 W[IaVi] ta[Ai] ta[aJ]
{"AVIJ,Vabi,Ai,aI,bJ", -1.3333333333333333, 5, {5,81,89,89,90}}   //   r[AVIJ] += -4/3 W[Vabi] ta[Ai] ta[aI] tb[bJ]
{"AVIJ,Vabi,Ai,aJ,bI", -0.6666666666666666, 5, {5,81,89,89,90}}   //   r[AVIJ] += -2/3 W[Vabi] ta[Ai] ta[aJ] tb[bI]
{"AVIJ,AVab,aI,bJ", 1.3333333333333333, 4, {5,79,89,90}}   //   r[AVIJ] += 4/3 W[AVab] ta[aI] tb[bJ]
{"AVIJ,IVia,Ai,aJ", -1.3333333333333333, 4, {5,80,89,90}}   //   r[AVIJ] += -4/3 W[IVia] ta[Ai] tb[aJ]
{"AVIJ,AVab,aJ,bI", 0.6666666666666666, 4, {5,79,89,90}}   //   r[AVIJ] += 2/3 W[AVab] ta[aJ] tb[bI]
{"AVIJ,JVia,Ai,aI", -0.6666666666666666, 4, {5,80,89,90}}   //   r[AVIJ] += -2/3 W[JVia] ta[Ai] tb[aI]
{"AVIJ,AJaV,aI", 0.6666666666666666, 3, {5,33,90}}   //   r[AVIJ] += 2/3 W[AJaV] tb[aI]
{"AVIJ,AVIa,aJ", 2.0, 3, {5,82,90}}   //   r[AVIJ] += 2 W[AVIa] tb[aJ]
{"AVIJ,AIaV,aJ", -0.6666666666666666, 3, {5,33,90}}   //   r[AVIJ] += -2/3 W[AIaV] tb[aJ]
{"AVIJ,IJiV,Ai", -0.6666666666666666, 3, {5,34,90}}   //   r[AVIJ] += -2/3 W[IJiV] tb[Ai]
{"AVIJ,IJVi,Ai", 0.6666666666666666, 3, {5,41,90}}   //   r[AVIJ] += 2/3 W[IJVi] tb[Ai]
{"AVIJ,AVab,aJ,bI", -0.6666666666666666, 4, {5,79,90,90}}   //   r[AVIJ] += -2/3 W[AVab] tb[aJ] tb[bI]
{"AVIJ,AVab,aI,bJ", 0.6666666666666666, 4, {5,79,90,90}}   //   r[AVIJ] += 2/3 W[AVab] tb[aI] tb[bJ]
{"AVIJ,JVia,Ai,aI", 0.6666666666666666, 4, {5,80,90,90}}   //   r[AVIJ] += 2/3 W[JVia] tb[Ai] tb[aI]
{"AVIJ,JaVi,Ai,aI", -0.6666666666666666, 4, {5,40,90,90}}   //   r[AVIJ] += -2/3 W[JaVi] tb[Ai] tb[aI]
{"AVIJ,IVia,Ai,aJ", -0.6666666666666666, 4, {5,80,90,90}}   //   r[AVIJ] += -2/3 W[IVia] tb[Ai] tb[aJ]
{"AVIJ,IaVi,Ai,aJ", 0.6666666666666666, 4, {5,40,90,90}}   //   r[AVIJ] += 2/3 W[IaVi] tb[Ai] tb[aJ]
{"AVIJ,Vabi,Ai,aJ,bI", 0.6666666666666666, 5, {5,81,90,90,90}}   //   r[AVIJ] += 2/3 W[Vabi] tb[Ai] tb[aJ] tb[bI]
{"AVIJ,Vabi,Ai,aI,bJ", -0.6666666666666666, 5, {5,81,90,90,90}}   //   r[AVIJ] += -2/3 W[Vabi] tb[Ai] tb[aI] tb[bJ]
{"AVIJ,av,Av,aVIJ", -0.6666666666666666, 4, {5,29,22,15}}   //   r[AVIJ] += -2/3 f_A[av] t[Av] t[aVIJ]
{"AVIJ,av,Av,aVJI", -0.3333333333333333, 4, {5,29,22,15}}   //   r[AVIJ] += -1/3 f_A[av] t[Av] t[aVJI]
{"AVIJ,Iv,AVvJ", -0.6666666666666666, 3, {5,49,20}}   //   r[AVIJ] += -2/3 f_A[Iv] t[AVvJ]
{"AVIJ,Jv,AVvI", -0.3333333333333333, 3, {5,49,20}}   //   r[AVIJ] += -1/3 f_A[Jv] t[AVvI]
{"AVIJ,av,AVvJ,aI", -0.6666666666666666, 4, {5,29,20,89}}   //   r[AVIJ] += -2/3 f_A[av] t[AVvJ] ta[aI]
{"AVIJ,av,AVvI,aJ", -0.3333333333333333, 4, {5,29,20,89}}   //   r[AVIJ] += -1/3 f_A[av] t[AVvI] ta[aJ]
{"AVIJ,Aa,aVIJ", 1.0, 3, {5,50,15}}   //   r[AVIJ] += 1 f[Aa] t[aVIJ]
{"AVIJ,Aavw,vw,aVIJ", -0.16666666666666666, 4, {5,26,21,15}}   //   r[AVIJ] += -1/6 W[Aavw] I[vw] t[aVIJ]
{"AVIJ,Ii,AViJ", -1.0, 3, {5,51,15}}   //   r[AVIJ] += -1 f[Ii] t[AViJ]
{"AVIJ,Iivw,vw,AViJ", 0.16666666666666666, 4, {5,23,21,15}}   //   r[AVIJ] += 1/6 W[Iivw] I[vw] t[AViJ]
{"AVIJ,Aavw,vw,aVJI", -0.3333333333333333, 4, {5,26,21,15}}   //   r[AVIJ] += -1/3 W[Aavw] I[vw] t[aVJI]
{"AVIJ,Jivw,vw,AViI", 0.3333333333333333, 4, {5,23,21,15}}   //   r[AVIJ] += 1/3 W[Jivw] I[vw] t[AViI]
{"AVIJ,ai,AViJ,aI", -0.6666666666666666, 4, {5,30,15,89}}   //   r[AVIJ] += -2/3 f[ai] t[AViJ] ta[aI]
{"AVIJ,aivw,vw,AViJ,aI", 0.3333333333333333, 5, {5,24,21,15,89}}   //   r[AVIJ] += 1/3 W[aivw] I[vw] t[AViJ] ta[aI]
{"AVIJ,ai,aVIJ,Ai", -0.6666666666666666, 4, {5,30,15,89}}   //   r[AVIJ] += -2/3 f[ai] t[aVIJ] ta[Ai]
{"AVIJ,aivw,vw,aVIJ,Ai", 0.3333333333333333, 5, {5,24,21,15,89}}   //   r[AVIJ] += 1/3 W[aivw] I[vw] t[aVIJ] ta[Ai]
{"AVIJ,ai,AViI,aJ", -0.3333333333333333, 4, {5,30,15,89}}   //   r[AVIJ] += -1/3 f[ai] t[AViI] ta[aJ]
{"AVIJ,aivw,vw,AViI,aJ", 0.16666666666666666, 5, {5,24,21,15,89}}   //   r[AVIJ] += 1/6 W[aivw] I[vw] t[AViI] ta[aJ]
{"AVIJ,ai,aVJI,Ai", -0.3333333333333333, 4, {5,30,15,89}}   //   r[AVIJ] += -1/3 f[ai] t[aVJI] ta[Ai]
{"AVIJ,aivw,vw,aVJI,Ai", 0.16666666666666666, 5, {5,24,21,15,89}}   //   r[AVIJ] += 1/6 W[aivw] I[vw] t[aVJI] ta[Ai]
{"AVIJ,Av,VvIJ", -1.3333333333333333, 3, {5,52,14}}   //   r[AVIJ] += -4/3 f_B[Av] t[VvIJ]
{"AVIJ,iv,VvIJ,Ai", 1.3333333333333333, 4, {5,31,14,90}}   //   r[AVIJ] += 4/3 f_B[iv] t[VvIJ] tb[Ai]
{"AVIJ,iv,Vi,AvIJ", -1.0, 4, {5,31,13,15}}   //   r[AVIJ] += -1 f_B[iv] t[Vi] t[AvIJ]
{"AVIJ,iv,vJ,AVIi", -1.0, 4, {5,31,13,15}}   //   r[AVIJ] += -1 f_B[iv] t[vJ] t[AVIi]
{"AVIJ,iv,vJ,AViI", 0.3333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += 1/3 f_B[iv] t[vJ] t[AViI]
{"AVIJ,iv,vI,AViJ", -0.3333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += -1/3 f_B[iv] t[vI] t[AViJ]
{"AVIJ,ai,Vi,AaIJ", -2.0, 4, {5,30,13,18}}   //   r[AVIJ] += -2 f[ai] t[Vi] t[AaIJ]
{"AVIJ,aivw,vw,Vi,AaIJ", -1.0, 5, {5,24,21,13,18}}   //   r[AVIJ] += -1 W[aivw] I[vw] t[Vi] t[AaIJ]
{"AVIJ,Vv,AvIJ", 1.0, 3, {5,83,15}}   //   r[AVIJ] += 1 f_B[Vv] t[AvIJ]
{"AVIJ,Ji,AVIi", -1.0, 3, {5,51,15}}   //   r[AVIJ] += -1 f[Ji] t[AVIi]
{"AVIJ,Jivw,vw,AVIi", -0.5, 4, {5,23,21,15}}   //   r[AVIJ] += -1/2 W[Jivw] I[vw] t[AVIi]
{"AVIJ,ai,AViJ,aI", -0.3333333333333333, 4, {5,30,15,90}}   //   r[AVIJ] += -1/3 f[ai] t[AViJ] tb[aI]
{"AVIJ,aivw,vw,AViJ,aI", -0.16666666666666666, 5, {5,24,21,15,90}}   //   r[AVIJ] += -1/6 W[aivw] I[vw] t[AViJ] tb[aI]
{"AVIJ,ai,AVIi,aJ", -1.0, 4, {5,30,15,90}}   //   r[AVIJ] += -1 f[ai] t[AVIi] tb[aJ]
{"AVIJ,aivw,vw,AVIi,aJ", -0.5, 5, {5,24,21,15,90}}   //   r[AVIJ] += -1/2 W[aivw] I[vw] t[AVIi] tb[aJ]
{"AVIJ,ai,aVIJ,Ai", -0.3333333333333333, 4, {5,30,15,90}}   //   r[AVIJ] += -1/3 f[ai] t[aVIJ] tb[Ai]
{"AVIJ,aivw,vw,aVIJ,Ai", -0.16666666666666666, 5, {5,24,21,15,90}}   //   r[AVIJ] += -1/6 W[aivw] I[vw] t[aVIJ] tb[Ai]
{"AVIJ,ai,AViI,aJ", 0.3333333333333333, 4, {5,30,15,90}}   //   r[AVIJ] += 1/3 f[ai] t[AViI] tb[aJ]
{"AVIJ,aivw,vw,AViI,aJ", 0.16666666666666666, 5, {5,24,21,15,90}}   //   r[AVIJ] += 1/6 W[aivw] I[vw] t[AViI] tb[aJ]
{"AVIJ,ai,aVJI,Ai", 0.3333333333333333, 4, {5,30,15,90}}   //   r[AVIJ] += 1/3 f[ai] t[aVJI] tb[Ai]
{"AVIJ,aivw,vw,aVJI,Ai", 0.16666666666666666, 5, {5,24,21,15,90}}   //   r[AVIJ] += 1/6 W[aivw] I[vw] t[aVJI] tb[Ai]
{"AVIJ,Va,AaIJ", 2.0, 3, {5,84,18}}   //   r[AVIJ] += 2 f_B[Va] t[AaIJ]
{"AVWI,AIWV", 2.0, 2, {6,24}}   //   r[AVWI] += 2 W[AIWV]
{"AVWI,AiWv,VvIi", 4.0, 3, {6,24,14}}   //   r[AVWI] += 4 W[AiWv] t[VvIi]
{"AVWI,Aiav,VvIi,aW", 4.0, 4, {6,33,14,22}}   //   r[AVWI] += 4 W[Aiav] t[VvIi] t[aW]
{"AVWI,Wivw,VwIi,Av", -4.0, 4, {6,54,14,22}}   //   r[AVWI] += -4 W[Wivw] t[VwIi] t[Av]
{"AVWI,aivw,VwIi,Av,aW", -4.0, 5, {6,24,14,22,22}}   //   r[AVWI] += -4 W[aivw] t[VwIi] t[Av] t[aW]
{"AVWI,aijv,VvIi,aW,Aj", -4.0, 5, {6,25,14,22,89}}   //   r[AVWI] += -4 W[aijv] t[VvIi] t[aW] ta[Aj]
{"AVWI,ijvw,Vvij,AwWI", 2.0, 4, {6,23,14,20}}   //   r[AVWI] += 2 W[ijvw] t[Vvij] t[AwWI]
{"AVWI,ijvw,vwIi,AVWj", 2.0, 4, {6,23,14,20}}   //   r[AVWI] += 2 W[ijvw] t[vwIi] t[AVWj]
{"AVWI,ijvw,VvIj,AwWi", -2.0, 4, {6,23,14,20}}   //   r[AVWI] += -2 W[ijvw] t[VvIj] t[AwWi]
{"AVWI,ijvw,VvIi,AwWj", 2.0, 4, {6,23,14,20}}   //   r[AVWI] += 2 W[ijvw] t[VvIi] t[AwWj]
{"AVWI,aivw,VwIi,AaWv", 8.0, 4, {6,24,14,16}}   //   r[AVWI] += 8 W[aivw] t[VwIi] t[AaWv]
{"AVWI,aijv,Vvij,AaWI", 2.0, 4, {6,25,14,17}}   //   r[AVWI] += 2 W[aijv] t[Vvij] t[AaWI]
{"AVWI,aijv,VvIj,AaWi", -2.0, 4, {6,25,14,17}}   //   r[AVWI] += -2 W[aijv] t[VvIj] t[AaWi]
{"AVWI,aijv,VvIi,aAWj", -2.0, 4, {6,25,14,17}}   //   r[AVWI] += -2 W[aijv] t[VvIi] t[aAWj]
{"AVWI,aijv,VvIi,AaWj", 4.0, 4, {6,25,14,17}}   //   r[AVWI] += 4 W[aijv] t[VvIi] t[AaWj]
{"AVWI,Wijv,VvIi,Aj", -4.0, 4, {6,55,14,89}}   //   r[AVWI] += -4 W[Wijv] t[VvIi] ta[Aj]
{"AVWI,AVWv,vI", 2.0, 3, {6,53,13}}   //   r[AVWI] += 2 W[AVWv] t[vI]
{"AVWI,AIWi,Vi", -2.0, 3, {6,37,13}}   //   r[AVWI] += -2 W[AIWi] t[Vi]
{"AVWI,AiWv,Vi,vI", -2.0, 4, {6,24,13,13}}   //   r[AVWI] += -2 W[AiWv] t[Vi] t[vI]
{"AVWI,Aiav,Vi,vI,aW", -2.0, 5, {6,33,13,13,22}}   //   r[AVWI] += -2 W[Aiav] t[Vi] t[vI] t[aW]
{"AVWI,Wivw,Vi,wI,Av", 2.0, 5, {6,54,13,13,22}}   //   r[AVWI] += 2 W[Wivw] t[Vi] t[wI] t[Av]
{"AVWI,aivw,Vi,wI,Av,aW", 2.0, 6, {6,24,13,13,22,22}}   //   r[AVWI] += 2 W[aivw] t[Vi] t[wI] t[Av] t[aW]
{"AVWI,aijv,Vi,vI,aW,Aj", 2.0, 6, {6,25,13,13,22,89}}   //   r[AVWI] += 2 W[aijv] t[Vi] t[vI] t[aW] ta[Aj]
{"AVWI,ijvw,Vi,vj,AwWI", 1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += 1 W[ijvw] t[Vi] t[vj] t[AwWI]
{"AVWI,ijvw,Vi,wj,AvWI", -1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += -1 W[ijvw] t[Vi] t[wj] t[AvWI]
{"AVWI,ijvw,vI,wi,AVWj", 1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += 1 W[ijvw] t[vI] t[wi] t[AVWj]
{"AVWI,ijvw,vI,wj,AVWi", -1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += -1 W[ijvw] t[vI] t[wj] t[AVWi]
{"AVWI,ijvw,Vi,wI,AvWj", 1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += 1 W[ijvw] t[Vi] t[wI] t[AvWj]
{"AVWI,ijvw,Vi,vI,AwWj", -1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += -1 W[ijvw] t[Vi] t[vI] t[AwWj]
{"AVWI,aivw,Vi,wI,AaWv", -4.0, 5, {6,24,13,13,16}}   //   r[AVWI] += -4 W[aivw] t[Vi] t[wI] t[AaWv]
{"AVWI,aijv,Vi,vj,AaWI", 1.0, 5, {6,25,13,13,17}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[vj] t[AaWI]
{"AVWI,aijv,Vj,vi,AaWI", -1.0, 5, {6,25,13,13,17}}   //   r[AVWI] += -1 W[aijv] t[Vj] t[vi] t[AaWI]
{"AVWI,aijv,Vj,vI,AaWi", 1.0, 5, {6,25,13,13,17}}   //   r[AVWI] += 1 W[aijv] t[Vj] t[vI] t[AaWi]
{"AVWI,aijv,Vi,vI,aAWj", 1.0, 5, {6,25,13,13,17}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[vI] t[aAWj]
{"AVWI,aijv,Vi,vI,AaWj", -2.0, 5, {6,25,13,13,17}}   //   r[AVWI] += -2 W[aijv] t[Vi] t[vI] t[AaWj]
{"AVWI,Wijv,Vi,vI,Aj", 2.0, 5, {6,55,13,13,89}}   //   r[AVWI] += 2 W[Wijv] t[Vi] t[vI] ta[Aj]
{"AVWI,AVav,vI,aW", 2.0, 4, {6,62,13,22}}   //   r[AVWI] += 2 W[AVav] t[vI] t[aW]
{"AVWI,AIai,Vi,aW", -2.0, 4, {6,43,13,22}}   //   r[AVWI] += -2 W[AIai] t[Vi] t[aW]
{"AVWI,VWvw,vI,Aw", -2.0, 4, {6,71,13,22}}   //   r[AVWI] += -2 W[VWvw] t[vI] t[Aw]
{"AVWI,IWiv,Vi,Av", 2.0, 4, {6,64,13,22}}   //   r[AVWI] += 2 W[IWiv] t[Vi] t[Av]
{"AVWI,Vavw,vI,Aw,aW", -2.0, 5, {6,59,13,22,22}}   //   r[AVWI] += -2 W[Vavw] t[vI] t[Aw] t[aW]
{"AVWI,Iaiv,Vi,Av,aW", 2.0, 5, {6,39,13,22,22}}   //   r[AVWI] += 2 W[Iaiv] t[Vi] t[Av] t[aW]
{"AVWI,abiv,Vi,Av,bW,aI", 2.0, 6, {6,27,13,22,22,90}}   //   r[AVWI] += 2 W[abiv] t[Vi] t[Av] t[bW] tb[aI]
{"AVWI,aivw,wi,Av,aVWI", -1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += -1 W[aivw] t[wi] t[Av] t[aVWI]
{"AVWI,aivw,Vi,av,AwWI", -1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += -1 W[aivw] t[Vi] t[av] t[AwWI]
{"AVWI,aivw,Vi,Av,awWI", 1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += 1 W[aivw] t[Vi] t[Av] t[awWI]
{"AVWI,aivw,wI,av,AVWi", -1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += -1 W[aivw] t[wI] t[av] t[AVWi]
{"AVWI,aivw,wI,Av,aVWi", 1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += 1 W[aivw] t[wI] t[Av] t[aVWi]
{"AVWI,aivw,wi,aW,AVvI", -1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += -1 W[aivw] t[wi] t[aW] t[AVvI]
{"AVWI,aivw,Vi,aW,AwvI", 1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += 1 W[aivw] t[Vi] t[aW] t[AwvI]
{"AVWI,aivw,wI,aW,AVvi", 1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += 1 W[aivw] t[wI] t[aW] t[AVvi]
{"AVWI,aijv,vi,aW,AVjI", -1.0, 5, {6,25,13,22,15}}   //   r[AVWI] += -1 W[aijv] t[vi] t[aW] t[AVjI]
{"AVWI,aijv,Vi,aW,AvjI", 1.0, 5, {6,25,13,22,15}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[aW] t[AvjI]
{"AVWI,aijv,vI,aW,AVji", 1.0, 5, {6,25,13,22,15}}   //   r[AVWI] += 1 W[aijv] t[vI] t[aW] t[AVji]
{"AVWI,abiv,Vi,bv,AaWI", -1.0, 5, {6,27,13,22,17}}   //   r[AVWI] += -1 W[abiv] t[Vi] t[bv] t[AaWI]
{"AVWI,abiv,Vi,Av,baWI", 1.0, 5, {6,27,13,22,17}}   //   r[AVWI] += 1 W[abiv] t[Vi] t[Av] t[baWI]
{"AVWI,abiv,Vi,bW,AavI", 1.0, 5, {6,27,13,22,17}}   //   r[AVWI] += 1 W[abiv] t[Vi] t[bW] t[AavI]
{"AVWI,abij,Vi,bW,AajI", 2.0, 5, {6,28,13,22,18}}   //   r[AVWI] += 2 W[abij] t[Vi] t[bW] t[AajI]
{"AVWI,Vavi,vI,aW,Ai", -2.0, 5, {6,61,13,22,89}}   //   r[AVWI] += -2 W[Vavi] t[vI] t[aW] ta[Ai]
{"AVWI,Iaij,Vi,aW,Aj", 2.0, 5, {6,46,13,22,89}}   //   r[AVWI] += 2 W[Iaij] t[Vi] t[aW] ta[Aj]
{"AVWI,abij,Vi,bW,Aj,aI", 2.0, 6, {6,28,13,22,89,90}}   //   r[AVWI] += 2 W[abij] t[Vi] t[bW] ta[Aj] tb[aI]
{"AVWI,Aabi,Vi,bW,aI", -2.0, 5, {6,45,13,22,90}}   //   r[AVWI] += -2 W[Aabi] t[Vi] t[bW] tb[aI]
{"AVWI,Wavi,Vi,Av,aI", 2.0, 5, {6,61,13,22,90}}   //   r[AVWI] += 2 W[Wavi] t[Vi] t[Av] tb[aI]
{"AVWI,Aiav,vi,aVWI", 1.0, 4, {6,33,13,20}}   //   r[AVWI] += 1 W[Aiav] t[vi] t[aVWI]
{"AVWI,Aiav,Vi,avWI", -1.0, 4, {6,33,13,20}}   //   r[AVWI] += -1 W[Aiav] t[Vi] t[avWI]
{"AVWI,Vivw,wi,AvWI", 1.0, 4, {6,54,13,20}}   //   r[AVWI] += 1 W[Vivw] t[wi] t[AvWI]
{"AVWI,Vivw,vi,AwWI", -1.0, 4, {6,54,13,20}}   //   r[AVWI] += -1 W[Vivw] t[vi] t[AwWI]
{"AVWI,Aiav,vI,aVWi", -1.0, 4, {6,33,13,20}}   //   r[AVWI] += -1 W[Aiav] t[vI] t[aVWi]
{"AVWI,Vivw,wI,AvWi", -1.0, 4, {6,54,13,20}}   //   r[AVWI] += -1 W[Vivw] t[wI] t[AvWi]
{"AVWI,Vivw,vI,AwWi", 1.0, 4, {6,54,13,20}}   //   r[AVWI] += 1 W[Vivw] t[vI] t[AwWi]
{"AVWI,Iijv,vi,AVWj", -1.0, 4, {6,34,13,20}}   //   r[AVWI] += -1 W[Iijv] t[vi] t[AVWj]
{"AVWI,Iijv,Vi,AvWj", 1.0, 4, {6,34,13,20}}   //   r[AVWI] += 1 W[Iijv] t[Vi] t[AvWj]
{"AVWI,Iijv,vj,AVWi", 1.0, 4, {6,34,13,20}}   //   r[AVWI] += 1 W[Iijv] t[vj] t[AVWi]
{"AVWI,Iijv,Vj,AvWi", -1.0, 4, {6,34,13,20}}   //   r[AVWI] += -1 W[Iijv] t[Vj] t[AvWi]
{"AVWI,Wivw,wi,AVvI", -1.0, 4, {6,54,13,20}}   //   r[AVWI] += -1 W[Wivw] t[wi] t[AVvI]
{"AVWI,Wivw,Vi,AwvI", 1.0, 4, {6,54,13,20}}   //   r[AVWI] += 1 W[Wivw] t[Vi] t[AwvI]
{"AVWI,Wivw,wI,AVvi", 1.0, 4, {6,54,13,20}}   //   r[AVWI] += 1 W[Wivw] t[wI] t[AVvi]
{"AVWI,aijv,vi,aVWI,Aj", -1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += -1 W[aijv] t[vi] t[aVWI] ta[Aj]
{"AVWI,aijv,Vi,avWI,Aj", 1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[avWI] ta[Aj]
{"AVWI,aijv,Vi,AvWI,aj", -1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += -1 W[aijv] t[Vi] t[AvWI] ta[aj]
{"AVWI,aijv,vI,aVWi,Aj", 1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += 1 W[aijv] t[vI] t[aVWi] ta[Aj]
{"AVWI,aijv,vI,AVWi,aj", -1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += -1 W[aijv] t[vI] t[AVWi] ta[aj]
{"AVWI,aijv,vj,AVWi,aI", 1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += 1 W[aijv] t[vj] t[AVWi] tb[aI]
{"AVWI,aijv,vi,AVWj,aI", -1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += -1 W[aijv] t[vi] t[AVWj] tb[aI]
{"AVWI,aijv,Vj,AvWi,aI", -1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += -1 W[aijv] t[Vj] t[AvWi] tb[aI]
{"AVWI,aijv,Vi,AvWj,aI", 1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[AvWj] tb[aI]
{"AVWI,aijv,Vj,AvWI,ai", 1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += 1 W[aijv] t[Vj] t[AvWI] tb[ai]
{"AVWI,aijv,Vi,AvWI,aj", -1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += -1 W[aijv] t[Vi] t[AvWI] tb[aj]
{"AVWI,aijv,vI,AVWj,ai", 1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += 1 W[aijv] t[vI] t[AVWj] tb[ai]
{"AVWI,aijv,vI,AVWi,aj", -1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += -1 W[aijv] t[vI] t[AVWi] tb[aj]
{"AVWI,Wijv,vi,AVjI", -1.0, 4, {6,55,13,15}}   //   r[AVWI] += -1 W[Wijv] t[vi] t[AVjI]
{"AVWI,Wijv,Vi,AvjI", 1.0, 4, {6,55,13,15}}   //   r[AVWI] += 1 W[Wijv] t[Vi] t[AvjI]
{"AVWI,Wijv,vI,AVji", 1.0, 4, {6,55,13,15}}   //   r[AVWI] += 1 W[Wijv] t[vI] t[AVji]
{"AVWI,Vavw,vI,AaWw", 4.0, 4, {6,59,13,16}}   //   r[AVWI] += 4 W[Vavw] t[vI] t[AaWw]
{"AVWI,Iaiv,Vi,AaWv", -4.0, 4, {6,39,13,16}}   //   r[AVWI] += -4 W[Iaiv] t[Vi] t[AaWv]
{"AVWI,abiv,Vi,AbWv,aI", -4.0, 5, {6,27,13,16,90}}   //   r[AVWI] += -4 W[abiv] t[Vi] t[AbWv] tb[aI]
{"AVWI,Aabi,Vi,baWI", -1.0, 4, {6,45,13,17}}   //   r[AVWI] += -1 W[Aabi] t[Vi] t[baWI]
{"AVWI,Viav,vi,AaWI", 1.0, 4, {6,75,13,17}}   //   r[AVWI] += 1 W[Viav] t[vi] t[AaWI]
{"AVWI,Vavi,vi,AaWI", -1.0, 4, {6,61,13,17}}   //   r[AVWI] += -1 W[Vavi] t[vi] t[AaWI]
{"AVWI,Viav,vI,AaWi", -1.0, 4, {6,75,13,17}}   //   r[AVWI] += -1 W[Viav] t[vI] t[AaWi]
{"AVWI,Vavi,vI,aAWi", -1.0, 4, {6,61,13,17}}   //   r[AVWI] += -1 W[Vavi] t[vI] t[aAWi]
{"AVWI,Vavi,vI,AaWi", 2.0, 4, {6,61,13,17}}   //   r[AVWI] += 2 W[Vavi] t[vI] t[AaWi]
{"AVWI,Iaij,Vj,AaWi", 1.0, 4, {6,46,13,17}}   //   r[AVWI] += 1 W[Iaij] t[Vj] t[AaWi]
{"AVWI,Iaij,Vi,aAWj", 1.0, 4, {6,46,13,17}}   //   r[AVWI] += 1 W[Iaij] t[Vi] t[aAWj]
{"AVWI,Iaij,Vi,AaWj", -2.0, 4, {6,46,13,17}}   //   r[AVWI] += -2 W[Iaij] t[Vi] t[AaWj]
{"AVWI,Wavi,Vi,AavI", 1.0, 4, {6,61,13,17}}   //   r[AVWI] += 1 W[Wavi] t[Vi] t[AavI]
{"AVWI,abij,Vi,baWI,Aj", 1.0, 5, {6,28,13,17,89}}   //   r[AVWI] += 1 W[abij] t[Vi] t[baWI] ta[Aj]
{"AVWI,abij,Vi,AaWI,bj", -1.0, 5, {6,28,13,17,89}}   //   r[AVWI] += -1 W[abij] t[Vi] t[AaWI] ta[bj]
{"AVWI,abij,Vi,bAWj,aI", 1.0, 5, {6,28,13,17,90}}   //   r[AVWI] += 1 W[abij] t[Vi] t[bAWj] tb[aI]
{"AVWI,abij,Vi,AbWj,aI", -2.0, 5, {6,28,13,17,90}}   //   r[AVWI] += -2 W[abij] t[Vi] t[AbWj] tb[aI]
{"AVWI,abij,Vi,AaWj,bI", 1.0, 5, {6,28,13,17,90}}   //   r[AVWI] += 1 W[abij] t[Vi] t[AaWj] tb[bI]
{"AVWI,abij,Vi,AbWI,aj", 1.0, 5, {6,28,13,17,90}}   //   r[AVWI] += 1 W[abij] t[Vi] t[AbWI] tb[aj]
{"AVWI,abij,Vi,AaWI,bj", -1.0, 5, {6,28,13,17,90}}   //   r[AVWI] += -1 W[abij] t[Vi] t[AaWI] tb[bj]
{"AVWI,Waij,Vj,AaiI", 2.0, 4, {6,67,13,18}}   //   r[AVWI] += 2 W[Waij] t[Vj] t[AaiI]
{"AVWI,VWvi,vI,Ai", -2.0, 4, {6,73,13,89}}   //   r[AVWI] += -2 W[VWvi] t[vI] ta[Ai]
{"AVWI,IWij,Vi,Aj", 2.0, 4, {6,66,13,89}}   //   r[AVWI] += 2 W[IWij] t[Vi] ta[Aj]
{"AVWI,Waij,Vj,Ai,aI", 2.0, 5, {6,67,13,89,90}}   //   r[AVWI] += 2 W[Waij] t[Vj] ta[Ai] tb[aI]
{"AVWI,AaWi,Vi,aI", -2.0, 4, {6,32,13,90}}   //   r[AVWI] += -2 W[AaWi] t[Vi] tb[aI]
{"AVWI,AIaV,aW", 2.0, 3, {6,33,22}}   //   r[AVWI] += 2 W[AIaV] t[aW]
{"AVWI,IWVv,Av", -2.0, 3, {6,58,22}}   //   r[AVWI] += -2 W[IWVv] t[Av]
{"AVWI,IaVv,Av,aW", -2.0, 4, {6,38,22,22}}   //   r[AVWI] += -2 W[IaVv] t[Av] t[aW]
{"AVWI,abvw,Av,aw,bVWI", 1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += 1 W[abvw] t[Av] t[aw] t[bVWI]
{"AVWI,abvw,Av,bw,aVWI", -1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += -1 W[abvw] t[Av] t[bw] t[aVWI]
{"AVWI,abvw,aW,bv,AVwI", 1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += 1 W[abvw] t[aW] t[bv] t[AVwI]
{"AVWI,abvw,aW,bw,AVvI", -1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += -1 W[abvw] t[aW] t[bw] t[AVvI]
{"AVWI,abvw,Av,bW,aVwI", 1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += 1 W[abvw] t[Av] t[bW] t[aVwI]
{"AVWI,abvw,Av,aW,bVwI", -1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += -1 W[abvw] t[Av] t[aW] t[bVwI]
{"AVWI,abiv,Av,bW,aVIi", 1.0, 5, {6,27,22,22,15}}   //   r[AVWI] += 1 W[abiv] t[Av] t[bW] t[aVIi]
{"AVWI,abiv,av,bW,AViI", 1.0, 5, {6,27,22,22,15}}   //   r[AVWI] += 1 W[abiv] t[av] t[bW] t[AViI]
{"AVWI,abiv,aW,bv,AViI", -1.0, 5, {6,27,22,22,15}}   //   r[AVWI] += -1 W[abiv] t[aW] t[bv] t[AViI]
{"AVWI,abiv,Av,aW,bViI", 1.0, 5, {6,27,22,22,15}}   //   r[AVWI] += 1 W[abiv] t[Av] t[aW] t[bViI]
{"AVWI,abiv,Av,bW,aViI", -2.0, 5, {6,27,22,22,15}}   //   r[AVWI] += -2 W[abiv] t[Av] t[bW] t[aViI]
{"AVWI,Vabv,Av,aW,bI", -2.0, 5, {6,77,22,22,90}}   //   r[AVWI] += -2 W[Vabv] t[Av] t[aW] tb[bI]
{"AVWI,Aabv,av,bVWI", 1.0, 4, {6,35,22,20}}   //   r[AVWI] += 1 W[Aabv] t[av] t[bVWI]
{"AVWI,Aabv,bv,aVWI", -1.0, 4, {6,35,22,20}}   //   r[AVWI] += -1 W[Aabv] t[bv] t[aVWI]
{"AVWI,Vavw,aw,AvWI", 1.0, 4, {6,59,22,20}}   //   r[AVWI] += 1 W[Vavw] t[aw] t[AvWI]
{"AVWI,Vavw,Aw,avWI", -1.0, 4, {6,59,22,20}}   //   r[AVWI] += -1 W[Vavw] t[Aw] t[avWI]
{"AVWI,Iaiv,av,AVWi", -1.0, 4, {6,39,22,20}}   //   r[AVWI] += -1 W[Iaiv] t[av] t[AVWi]
{"AVWI,Iaiv,Av,aVWi", 1.0, 4, {6,39,22,20}}   //   r[AVWI] += 1 W[Iaiv] t[Av] t[aVWi]
{"AVWI,Aabv,aW,bVvI", -1.0, 4, {6,35,22,20}}   //   r[AVWI] += -1 W[Aabv] t[aW] t[bVvI]
{"AVWI,Aabv,bW,aVvI", 1.0, 4, {6,35,22,20}}   //   r[AVWI] += 1 W[Aabv] t[bW] t[aVvI]
{"AVWI,Vavw,aW,AvwI", -1.0, 4, {6,59,22,20}}   //   r[AVWI] += -1 W[Vavw] t[aW] t[AvwI]
{"AVWI,Iaiv,aW,AVvi", 1.0, 4, {6,39,22,20}}   //   r[AVWI] += 1 W[Iaiv] t[aW] t[AVvi]
{"AVWI,Wavw,aw,AVvI", -1.0, 4, {6,59,22,20}}   //   r[AVWI] += -1 W[Wavw] t[aw] t[AVvI]
{"AVWI,Wavw,Aw,aVvI", 1.0, 4, {6,59,22,20}}   //   r[AVWI] += 1 W[Wavw] t[Aw] t[aVvI]
{"AVWI,Wavw,av,AVwI", 1.0, 4, {6,59,22,20}}   //   r[AVWI] += 1 W[Wavw] t[av] t[AVwI]
{"AVWI,Wavw,Av,aVwI", -1.0, 4, {6,59,22,20}}   //   r[AVWI] += -1 W[Wavw] t[Av] t[aVwI]
{"AVWI,abiv,av,bVWI,Ai", 1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += 1 W[abiv] t[av] t[bVWI] ta[Ai]
{"AVWI,abiv,bv,aVWI,Ai", -1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += -1 W[abiv] t[bv] t[aVWI] ta[Ai]
{"AVWI,abiv,Av,aVWI,bi", 1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += 1 W[abiv] t[Av] t[aVWI] ta[bi]
{"AVWI,abiv,Av,bVWI,ai", -1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += -1 W[abiv] t[Av] t[bVWI] ta[ai]
{"AVWI,abiv,aW,bVvI,Ai", -1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += -1 W[abiv] t[aW] t[bVvI] ta[Ai]
{"AVWI,abiv,aW,AVvI,bi", 1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += 1 W[abiv] t[aW] t[AVvI] ta[bi]
{"AVWI,abiv,bW,aVvI,Ai", 1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += 1 W[abiv] t[bW] t[aVvI] ta[Ai]
{"AVWI,abiv,bW,AVvI,ai", -1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += -1 W[abiv] t[bW] t[AVvI] ta[ai]
{"AVWI,abiv,bv,AVWi,aI", -1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += -1 W[abiv] t[bv] t[AVWi] tb[aI]
{"AVWI,abiv,Av,bVWi,aI", 1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += 1 W[abiv] t[Av] t[bVWi] tb[aI]
{"AVWI,abiv,Av,bVWI,ai", -1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += -1 W[abiv] t[Av] t[bVWI] tb[ai]
{"AVWI,abiv,bW,AVvi,aI", 1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += 1 W[abiv] t[bW] t[AVvi] tb[aI]
{"AVWI,abiv,bW,AVvI,ai", -1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += -1 W[abiv] t[bW] t[AVvI] tb[ai]
{"AVWI,Aabi,bW,aVIi", -1.0, 4, {6,45,22,15}}   //   r[AVWI] += -1 W[Aabi] t[bW] t[aVIi]
{"AVWI,Aabi,aW,bViI", -1.0, 4, {6,45,22,15}}   //   r[AVWI] += -1 W[Aabi] t[aW] t[bViI]
{"AVWI,Aabi,bW,aViI", 2.0, 4, {6,45,22,15}}   //   r[AVWI] += 2 W[Aabi] t[bW] t[aViI]
{"AVWI,Vavi,aW,AviI", -1.0, 4, {6,61,22,15}}   //   r[AVWI] += -1 W[Vavi] t[aW] t[AviI]
{"AVWI,Iaij,aW,AVji", 1.0, 4, {6,46,22,15}}   //   r[AVWI] += 1 W[Iaij] t[aW] t[AVji]
{"AVWI,Wavi,Av,aVIi", 1.0, 4, {6,61,22,15}}   //   r[AVWI] += 1 W[Wavi] t[Av] t[aVIi]
{"AVWI,Waiv,av,AViI", -1.0, 4, {6,60,22,15}}   //   r[AVWI] += -1 W[Waiv] t[av] t[AViI]
{"AVWI,Waiv,Av,aViI", 1.0, 4, {6,60,22,15}}   //   r[AVWI] += 1 W[Waiv] t[Av] t[aViI]
{"AVWI,Wavi,av,AViI", 1.0, 4, {6,61,22,15}}   //   r[AVWI] += 1 W[Wavi] t[av] t[AViI]
{"AVWI,Wavi,Av,aViI", -2.0, 4, {6,61,22,15}}   //   r[AVWI] += -2 W[Wavi] t[Av] t[aViI]
{"AVWI,abij,aW,bVIj,Ai", 1.0, 5, {6,28,22,15,89}}   //   r[AVWI] += 1 W[abij] t[aW] t[bVIj] ta[Ai]
{"AVWI,abij,aW,bVjI,Ai", -2.0, 5, {6,28,22,15,89}}   //   r[AVWI] += -2 W[abij] t[aW] t[bVjI] ta[Ai]
{"AVWI,abij,aW,AVjI,bi", 1.0, 5, {6,28,22,15,89}}   //   r[AVWI] += 1 W[abij] t[aW] t[AVjI] ta[bi]
{"AVWI,abij,aW,bViI,Aj", 1.0, 5, {6,28,22,15,89}}   //   r[AVWI] += 1 W[abij] t[aW] t[bViI] ta[Aj]
{"AVWI,abij,aW,AViI,bj", -1.0, 5, {6,28,22,15,89}}   //   r[AVWI] += -1 W[abij] t[aW] t[AViI] ta[bj]
{"AVWI,abij,aW,AVij,bI", 1.0, 5, {6,28,22,15,90}}   //   r[AVWI] += 1 W[abij] t[aW] t[AVij] tb[bI]
{"AVWI,abij,aW,AViI,bj", -1.0, 5, {6,28,22,15,90}}   //   r[AVWI] += -1 W[abij] t[aW] t[AViI] tb[bj]
{"AVWI,Vabv,av,AbWI", 1.0, 4, {6,77,22,17}}   //   r[AVWI] += 1 W[Vabv] t[av] t[AbWI]
{"AVWI,Vabv,Av,abWI", -1.0, 4, {6,77,22,17}}   //   r[AVWI] += -1 W[Vabv] t[Av] t[abWI]
{"AVWI,Vabv,aW,AbvI", -1.0, 4, {6,77,22,17}}   //   r[AVWI] += -1 W[Vabv] t[aW] t[AbvI]
{"AVWI,Vabi,aW,AbiI", -2.0, 4, {6,81,22,18}}   //   r[AVWI] += -2 W[Vabi] t[aW] t[AbiI]
{"AVWI,IaVi,aW,Ai", -2.0, 4, {6,40,22,89}}   //   r[AVWI] += -2 W[IaVi] t[aW] ta[Ai]
{"AVWI,Vabi,aW,Ai,bI", -2.0, 5, {6,81,22,89,90}}   //   r[AVWI] += -2 W[Vabi] t[aW] ta[Ai] tb[bI]
{"AVWI,AVab,aW,bI", 2.0, 4, {6,79,22,90}}   //   r[AVWI] += 2 W[AVab] t[aW] tb[bI]
{"AVWI,VWav,Av,aI", -2.0, 4, {6,85,22,90}}   //   r[AVWI] += -2 W[VWav] t[Av] tb[aI]
{"AVWI,AVav,avWI", 1.0, 3, {6,62,20}}   //   r[AVWI] += 1 W[AVav] t[avWI]
{"AVWI,AIai,aVWi", -1.0, 3, {6,43,20}}   //   r[AVWI] += -1 W[AIai] t[aVWi]
{"AVWI,IViv,AvWi", -1.0, 3, {6,64,20}}   //   r[AVWI] += -1 W[IViv] t[AvWi]
{"AVWI,IiVv,AvWi", 1.0, 3, {6,23,20}}   //   r[AVWI] += 1 W[IiVv] t[AvWi]
{"AVWI,AWav,aVvI", -1.0, 3, {6,62,20}}   //   r[AVWI] += -1 W[AWav] t[aVvI]
{"AVWI,VWvw,AvwI", -1.0, 3, {6,71,20}}   //   r[AVWI] += -1 W[VWvw] t[AvwI]
{"AVWI,AaWv,aVvI", 1.0, 3, {6,26,20}}   //   r[AVWI] += 1 W[AaWv] t[aVvI]
{"AVWI,IWiv,AVvi", 1.0, 3, {6,64,20}}   //   r[AVWI] += 1 W[IWiv] t[AVvi]
{"AVWI,aivw,AwWI,aVvi", -0.5, 4, {6,24,20,20}}   //   r[AVWI] += -1/2 W[aivw] t[AwWI] t[aVvi]
{"AVWI,aivw,Awvi,aVWI", -0.5, 4, {6,24,20,20}}   //   r[AVWI] += -1/2 W[aivw] t[Awvi] t[aVWI]
{"AVWI,aivw,AVvi,awWI", 0.5, 4, {6,24,20,20}}   //   r[AVWI] += 1/2 W[aivw] t[AVvi] t[awWI]
{"AVWI,aivw,AVWi,awvI", -0.5, 4, {6,24,20,20}}   //   r[AVWI] += -1/2 W[aivw] t[AVWi] t[awvI]
{"AVWI,aivw,AwWi,aVvI", 0.5, 4, {6,24,20,20}}   //   r[AVWI] += 1/2 W[aivw] t[AwWi] t[aVvI]
{"AVWI,aivw,AwvI,aVWi", 0.5, 4, {6,24,20,20}}   //   r[AVWI] += 1/2 W[aivw] t[AwvI] t[aVWi]
{"AVWI,aivw,AVvI,awWi", -0.5, 4, {6,24,20,20}}   //   r[AVWI] += -1/2 W[aivw] t[AVvI] t[awWi]
{"AVWI,aijv,AvWj,aVIi", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[AvWj] t[aVIi]
{"AVWI,aijv,AvWi,aVIj", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[AvWi] t[aVIj]
{"AVWI,aijv,AVWi,avIj", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[AVWi] t[avIj]
{"AVWI,aijv,AVWj,avIi", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[AVWj] t[avIi]
{"AVWI,aijv,avWi,AVjI", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[avWi] t[AVjI]
{"AVWI,aijv,aVWi,AvjI", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[aVWi] t[AvjI]
{"AVWI,aijv,AvWj,aViI", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[AvWj] t[aViI]
{"AVWI,aijv,AvWi,aVjI", 1.0, 4, {6,25,20,15}}   //   r[AVWI] += 1 W[aijv] t[AvWi] t[aVjI]
{"AVWI,aijv,AVWi,avjI", -1.0, 4, {6,25,20,15}}   //   r[AVWI] += -1 W[aijv] t[AVWi] t[avjI]
{"AVWI,aijv,AVWj,aviI", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[AVWj] t[aviI]
{"AVWI,aijv,avWI,AVji", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[avWI] t[AVji]
{"AVWI,aijv,aVWI,Avji", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[aVWI] t[Avji]
{"AVWI,aijv,AvWI,aVij", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[AvWI] t[aVij]
{"AVWI,aijv,AvWI,aVji", -1.0, 4, {6,25,20,15}}   //   r[AVWI] += -1 W[aijv] t[AvWI] t[aVji]
{"AVWI,abvw,aVwI,AbWv", -2.0, 4, {6,26,20,16}}   //   r[AVWI] += -2 W[abvw] t[aVwI] t[AbWv]
{"AVWI,abvw,aVvI,AbWw", 2.0, 4, {6,26,20,16}}   //   r[AVWI] += 2 W[abvw] t[aVvI] t[AbWw]
{"AVWI,abvw,AVvI,abWw", -2.0, 4, {6,26,20,16}}   //   r[AVWI] += -2 W[abvw] t[AVvI] t[abWw]
{"AVWI,abvw,aVWI,Abvw", -2.0, 4, {6,26,20,16}}   //   r[AVWI] += -2 W[abvw] t[aVWI] t[Abvw]
{"AVWI,abiv,bVvi,AaWI", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[bVvi] t[AaWI]
{"AVWI,abiv,AVvi,baWI", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[AVvi] t[baWI]
{"AVWI,abiv,aVvI,bAWi", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[aVvI] t[bAWi]
{"AVWI,abiv,aVvI,AbWi", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[aVvI] t[AbWi]
{"AVWI,abiv,bVvI,aAWi", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[bVvI] t[aAWi]
{"AVWI,abiv,bVvI,AaWi", 1.0, 4, {6,27,20,17}}   //   r[AVWI] += 1 W[abiv] t[bVvI] t[AaWi]
{"AVWI,abiv,AVvI,abWi", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[AVvI] t[abWi]
{"AVWI,abiv,AVvI,baWi", -1.0, 4, {6,27,20,17}}   //   r[AVWI] += -1 W[abiv] t[AVvI] t[baWi]
{"AVWI,abiv,bVWi,AavI", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[bVWi] t[AavI]
{"AVWI,abiv,AVWi,bavI", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[AVWi] t[bavI]
{"AVWI,abiv,bVWI,aAvi", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[bVWI] t[aAvi]
{"AVWI,abiv,bVWI,Aavi", -1.0, 4, {6,27,20,17}}   //   r[AVWI] += -1 W[abiv] t[bVWI] t[Aavi]
{"AVWI,abiv,aVWI,bAvi", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[aVWI] t[bAvi]
{"AVWI,abiv,aVWI,Abvi", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[aVWI] t[Abvi]
{"AVWI,abij,aVWj,AbiI", 1.0, 4, {6,28,20,18}}   //   r[AVWI] += 1 W[abij] t[aVWj] t[AbiI]
{"AVWI,abij,AVWi,abjI", 1.0, 4, {6,28,20,18}}   //   r[AVWI] += 1 W[abij] t[AVWi] t[abjI]
{"AVWI,abij,AVWi,abIj", -2.0, 4, {6,28,20,18}}   //   r[AVWI] += -2 W[abij] t[AVWi] t[abIj]
{"AVWI,abij,aVWI,Abji", 1.0, 4, {6,28,20,18}}   //   r[AVWI] += 1 W[abij] t[aVWI] t[Abji]
{"AVWI,abij,aVWI,Abij", -2.0, 4, {6,28,20,18}}   //   r[AVWI] += -2 W[abij] t[aVWI] t[Abij]
{"AVWI,Aabi,aVWI,bi", -1.0, 4, {6,45,20,89}}   //   r[AVWI] += -1 W[Aabi] t[aVWI] ta[bi]
{"AVWI,Aabi,bVWI,ai", 1.0, 4, {6,45,20,89}}   //   r[AVWI] += 1 W[Aabi] t[bVWI] ta[ai]
{"AVWI,Vavi,avWI,Ai", -1.0, 4, {6,61,20,89}}   //   r[AVWI] += -1 W[Vavi] t[avWI] ta[Ai]
{"AVWI,Vavi,AvWI,ai", 1.0, 4, {6,61,20,89}}   //   r[AVWI] += 1 W[Vavi] t[AvWI] ta[ai]
{"AVWI,Iaij,aVWi,Aj", 1.0, 4, {6,46,20,89}}   //   r[AVWI] += 1 W[Iaij] t[aVWi] ta[Aj]
{"AVWI,Iaij,AVWi,aj", -1.0, 4, {6,46,20,89}}   //   r[AVWI] += -1 W[Iaij] t[AVWi] ta[aj]
{"AVWI,Waiv,aVvI,Ai", -1.0, 4, {6,60,20,89}}   //   r[AVWI] += -1 W[Waiv] t[aVvI] ta[Ai]
{"AVWI,Waiv,AVvI,ai", 1.0, 4, {6,60,20,89}}   //   r[AVWI] += 1 W[Waiv] t[AVvI] ta[ai]
{"AVWI,Wavi,aVvI,Ai", 1.0, 4, {6,61,20,89}}   //   r[AVWI] += 1 W[Wavi] t[aVvI] ta[Ai]
{"AVWI,Wavi,AVvI,ai", -1.0, 4, {6,61,20,89}}   //   r[AVWI] += -1 W[Wavi] t[AVvI] ta[ai]
{"AVWI,abij,aVWI,Ai,bj", -1.0, 5, {6,28,20,89,89}}   //   r[AVWI] += -1 W[abij] t[aVWI] ta[Ai] ta[bj]
{"AVWI,abij,aVWI,Aj,bi", 1.0, 5, {6,28,20,89,89}}   //   r[AVWI] += 1 W[abij] t[aVWI] ta[Aj] ta[bi]
{"AVWI,abij,aVWj,Ai,bI", 1.0, 5, {6,28,20,89,90}}   //   r[AVWI] += 1 W[abij] t[aVWj] ta[Ai] tb[bI]
{"AVWI,abij,AVWi,bj,aI", -1.0, 5, {6,28,20,89,90}}   //   r[AVWI] += -1 W[abij] t[AVWi] ta[bj] tb[aI]
{"AVWI,abij,aVWI,Ai,bj", -1.0, 5, {6,28,20,89,90}}   //   r[AVWI] += -1 W[abij] t[aVWI] ta[Ai] tb[bj]
{"AVWI,Aabi,bVWi,aI", -1.0, 4, {6,45,20,90}}   //   r[AVWI] += -1 W[Aabi] t[bVWi] tb[aI]
{"AVWI,Viav,AvWi,aI", 1.0, 4, {6,75,20,90}}   //   r[AVWI] += 1 W[Viav] t[AvWi] tb[aI]
{"AVWI,Vavi,AvWi,aI", -1.0, 4, {6,61,20,90}}   //   r[AVWI] += -1 W[Vavi] t[AvWi] tb[aI]
{"AVWI,Aabi,bVWI,ai", 1.0, 4, {6,45,20,90}}   //   r[AVWI] += 1 W[Aabi] t[bVWI] tb[ai]
{"AVWI,Viav,AvWI,ai", -1.0, 4, {6,75,20,90}}   //   r[AVWI] += -1 W[Viav] t[AvWI] tb[ai]
{"AVWI,Vavi,AvWI,ai", 1.0, 4, {6,61,20,90}}   //   r[AVWI] += 1 W[Vavi] t[AvWI] tb[ai]
{"AVWI,Iaij,AVWj,ai", 1.0, 4, {6,46,20,90}}   //   r[AVWI] += 1 W[Iaij] t[AVWj] tb[ai]
{"AVWI,Iaij,AVWi,aj", -1.0, 4, {6,46,20,90}}   //   r[AVWI] += -1 W[Iaij] t[AVWi] tb[aj]
{"AVWI,Wavi,AVvi,aI", 1.0, 4, {6,61,20,90}}   //   r[AVWI] += 1 W[Wavi] t[AVvi] tb[aI]
{"AVWI,Wavi,AVvI,ai", -1.0, 4, {6,61,20,90}}   //   r[AVWI] += -1 W[Wavi] t[AVvI] tb[ai]
{"AVWI,abij,AVWi,aI,bj", -1.0, 5, {6,28,20,90,90}}   //   r[AVWI] += -1 W[abij] t[AVWi] tb[aI] tb[bj]
{"AVWI,abij,AVWi,aj,bI", 1.0, 5, {6,28,20,90,90}}   //   r[AVWI] += 1 W[abij] t[AVWi] tb[aj] tb[bI]
{"AVWI,AaWi,aVIi", -1.0, 3, {6,32,15}}   //   r[AVWI] += -1 W[AaWi] t[aVIi]
{"AVWI,AWai,aViI", -1.0, 3, {6,65,15}}   //   r[AVWI] += -1 W[AWai] t[aViI]
{"AVWI,VWvi,AviI", -1.0, 3, {6,73,15}}   //   r[AVWI] += -1 W[VWvi] t[AviI]
{"AVWI,AaWi,aViI", 2.0, 3, {6,32,15}}   //   r[AVWI] += 2 W[AaWi] t[aViI]
{"AVWI,IWij,AVji", 1.0, 3, {6,66,15}}   //   r[AVWI] += 1 W[IWij] t[AVji]
{"AVWI,abiv,aVIi,AbWv", -2.0, 4, {6,27,15,16}}   //   r[AVWI] += -2 W[abiv] t[aVIi] t[AbWv]
{"AVWI,abiv,bViI,AaWv", -2.0, 4, {6,27,15,16}}   //   r[AVWI] += -2 W[abiv] t[bViI] t[AaWv]
{"AVWI,abiv,aViI,AbWv", 4.0, 4, {6,27,15,16}}   //   r[AVWI] += 4 W[abiv] t[aViI] t[AbWv]
{"AVWI,abiv,AViI,abWv", -2.0, 4, {6,27,15,16}}   //   r[AVWI] += -2 W[abiv] t[AViI] t[abWv]
{"AVWI,abij,aVij,AbWI", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1 W[abij] t[aVij] t[AbWI]
{"AVWI,abij,aVji,AbWI", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 1/2 W[abij] t[aVji] t[AbWI]
{"AVWI,abij,AVij,abWI", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 1/2 W[abij] t[AVij] t[abWI]
{"AVWI,abij,aVIj,AbWi", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 1/2 W[abij] t[aVIj] t[AbWi]
{"AVWI,abij,aVIi,bAWj", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 1/2 W[abij] t[aVIi] t[bAWj]
{"AVWI,abij,aVIi,AbWj", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1 W[abij] t[aVIi] t[AbWj]
{"AVWI,abij,aVjI,bAWi", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 1/2 W[abij] t[aVjI] t[bAWi]
{"AVWI,abij,aVjI,AbWi", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1 W[abij] t[aVjI] t[AbWi]
{"AVWI,abij,aViI,bAWj", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1 W[abij] t[aViI] t[bAWj]
{"AVWI,abij,aViI,AbWj", 2.0, 4, {6,28,15,17}}   //   r[AVWI] += 2 W[abij] t[aViI] t[AbWj]
{"AVWI,abij,AViI,baWj", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 1/2 W[abij] t[AViI] t[baWj]
{"AVWI,abij,AViI,abWj", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1 W[abij] t[AViI] t[abWj]
{"AVWI,Waij,aVIj,Ai", 1.0, 4, {6,67,15,89}}   //   r[AVWI] += 1 W[Waij] t[aVIj] ta[Ai]
{"AVWI,Waij,aVjI,Ai", -2.0, 4, {6,67,15,89}}   //   r[AVWI] += -2 W[Waij] t[aVjI] ta[Ai]
{"AVWI,Waij,AVjI,ai", 1.0, 4, {6,67,15,89}}   //   r[AVWI] += 1 W[Waij] t[AVjI] ta[ai]
{"AVWI,Waij,aViI,Aj", 1.0, 4, {6,67,15,89}}   //   r[AVWI] += 1 W[Waij] t[aViI] ta[Aj]
{"AVWI,Waij,AViI,aj", -1.0, 4, {6,67,15,89}}   //   r[AVWI] += -1 W[Waij] t[AViI] ta[aj]
{"AVWI,Waij,AVij,aI", 1.0, 4, {6,67,15,90}}   //   r[AVWI] += 1 W[Waij] t[AVij] tb[aI]
{"AVWI,Waij,AViI,aj", -1.0, 4, {6,67,15,90}}   //   r[AVWI] += -1 W[Waij] t[AViI] tb[aj]
{"AVWI,IaVv,AaWv", 4.0, 3, {6,38,16}}   //   r[AVWI] += 4 W[IaVv] t[AaWv]
{"AVWI,Vabv,AaWv,bI", 4.0, 4, {6,77,16,90}}   //   r[AVWI] += 4 W[Vabv] t[AaWv] tb[bI]
{"AVWI,AVab,abWI", 1.0, 3, {6,79,17}}   //   r[AVWI] += 1 W[AVab] t[abWI]
{"AVWI,IVia,AaWi", -1.0, 3, {6,80,17}}   //   r[AVWI] += -1 W[IVia] t[AaWi]
{"AVWI,IaVi,aAWi", -1.0, 3, {6,40,17}}   //   r[AVWI] += -1 W[IaVi] t[aAWi]
{"AVWI,IaVi,AaWi", 2.0, 3, {6,40,17}}   //   r[AVWI] += 2 W[IaVi] t[AaWi]
{"AVWI,VWav,AavI", -1.0, 3, {6,85,17}}   //   r[AVWI] += -1 W[VWav] t[AavI]
{"AVWI,Vabi,abWI,Ai", -1.0, 4, {6,81,17,89}}   //   r[AVWI] += -1 W[Vabi] t[abWI] ta[Ai]
{"AVWI,Vabi,AbWI,ai", 1.0, 4, {6,81,17,89}}   //   r[AVWI] += 1 W[Vabi] t[AbWI] ta[ai]
{"AVWI,Vabi,aAWi,bI", -1.0, 4, {6,81,17,90}}   //   r[AVWI] += -1 W[Vabi] t[aAWi] tb[bI]
{"AVWI,Vabi,AaWi,bI", 2.0, 4, {6,81,17,90}}   //   r[AVWI] += 2 W[Vabi] t[AaWi] tb[bI]
{"AVWI,Vabi,AbWi,aI", -1.0, 4, {6,81,17,90}}   //   r[AVWI] += -1 W[Vabi] t[AbWi] tb[aI]
{"AVWI,Vabi,AaWI,bi", -1.0, 4, {6,81,17,90}}   //   r[AVWI] += -1 W[Vabi] t[AaWI] tb[bi]
{"AVWI,Vabi,AbWI,ai", 1.0, 4, {6,81,17,90}}   //   r[AVWI] += 1 W[Vabi] t[AbWI] tb[ai]
{"AVWI,VWai,AaiI", -2.0, 3, {6,86,18}}   //   r[AVWI] += -2 W[VWai] t[AaiI]
{"AVWI,IWVi,Ai", -2.0, 3, {6,63,89}}   //   r[AVWI] += -2 W[IWVi] ta[Ai]
{"AVWI,VWai,Ai,aI", -2.0, 4, {6,86,89,90}}   //   r[AVWI] += -2 W[VWai] ta[Ai] tb[aI]
{"AVWI,AVWa,aI", 2.0, 3, {6,76,90}}   //   r[AVWI] += 2 W[AVWa] tb[aI]
{"AVWI,av,Av,aVWI", -1.0, 4, {6,29,22,20}}   //   r[AVWI] += -1 f_A[av] t[Av] t[aVWI]
{"AVWI,av,aW,AVvI", -1.0, 4, {6,29,22,20}}   //   r[AVWI] += -1 f_A[av] t[aW] t[AVvI]
{"AVWI,ai,aW,AViI", -1.0, 4, {6,30,22,15}}   //   r[AVWI] += -1 f[ai] t[aW] t[AViI]
{"AVWI,aivw,vw,aW,AViI", 0.5, 5, {6,24,21,22,15}}   //   r[AVWI] += 1/2 W[aivw] I[vw] t[aW] t[AViI]
{"AVWI,Aa,aVWI", 1.0, 3, {6,50,20}}   //   r[AVWI] += 1 f[Aa] t[aVWI]
{"AVWI,Aavw,vw,aVWI", -0.5, 4, {6,26,21,20}}   //   r[AVWI] += -1/2 W[Aavw] I[vw] t[aVWI]
{"AVWI,Wv,AVvI", -1.0, 3, {6,69,20}}   //   r[AVWI] += -1 f_A[Wv] t[AVvI]
{"AVWI,ai,aVWI,Ai", -1.0, 4, {6,30,20,89}}   //   r[AVWI] += -1 f[ai] t[aVWI] ta[Ai]
{"AVWI,aivw,vw,aVWI,Ai", 0.5, 5, {6,24,21,20,89}}   //   r[AVWI] += 1/2 W[aivw] I[vw] t[aVWI] ta[Ai]
{"AVWI,Wi,AViI", -1.0, 3, {6,70,15}}   //   r[AVWI] += -1 f_A[Wi] t[AViI]
{"AVWI,iv,Vi,AvWI", -1.0, 4, {6,31,13,20}}   //   r[AVWI] += -1 f_B[iv] t[Vi] t[AvWI]
{"AVWI,iv,vI,AVWi", -1.0, 4, {6,31,13,20}}   //   r[AVWI] += -1 f_B[iv] t[vI] t[AVWi]
{"AVWI,ai,Vi,AaWI", -1.0, 4, {6,30,13,17}}   //   r[AVWI] += -1 f[ai] t[Vi] t[AaWI]
{"AVWI,aivw,vw,Vi,AaWI", -0.5, 5, {6,24,21,13,17}}   //   r[AVWI] += -1/2 W[aivw] I[vw] t[Vi] t[AaWI]
{"AVWI,Vv,AvWI", 1.0, 3, {6,83,20}}   //   r[AVWI] += 1 f_B[Vv] t[AvWI]
{"AVWI,Ii,AVWi", -1.0, 3, {6,51,20}}   //   r[AVWI] += -1 f[Ii] t[AVWi]
{"AVWI,Iivw,vw,AVWi", -0.5, 4, {6,23,21,20}}   //   r[AVWI] += -1/2 W[Iivw] I[vw] t[AVWi]
{"AVWI,ai,AVWi,aI", -1.0, 4, {6,30,20,90}}   //   r[AVWI] += -1 f[ai] t[AVWi] tb[aI]
{"AVWI,aivw,vw,AVWi,aI", -0.5, 5, {6,24,21,20,90}}   //   r[AVWI] += -1/2 W[aivw] I[vw] t[AVWi] tb[aI]
{"AVWI,Va,AaWI", 1.0, 3, {6,84,17}}   //   r[AVWI] += 1 f_B[Va] t[AaWI]
{"AVWI,AiIv,VW,vi", -2.0, 4, {6,25,21,13}}   //   r[AVWI] += -2 W[AiIv] I[VW] t[vi]
{"AVWI,Iivw,VW,wi,Av", 2.0, 5, {6,23,21,13,22}}   //   r[AVWI] += 2 W[Iivw] I[VW] t[wi] t[Av]
{"AVWI,aivw,VW,wi,Av,aI", 2.0, 6, {6,24,21,13,22,89}}   //   r[AVWI] += 2 W[aivw] I[VW] t[wi] t[Av] ta[aI]
{"AVWI,ijvw,VW,vj,AwIi", 1.0, 5, {6,23,21,13,15}}   //   r[AVWI] += 1 W[ijvw] I[VW] t[vj] t[AwIi]
{"AVWI,ijvw,VW,vi,AwIj", -1.0, 5, {6,23,21,13,15}}   //   r[AVWI] += -1 W[ijvw] I[VW] t[vi] t[AwIj]
{"AVWI,aivw,VW,wi,aAvI", -1.0, 5, {6,24,21,13,17}}   //   r[AVWI] += -1 W[aivw] I[VW] t[wi] t[aAvI]
{"AVWI,aivw,VW,wi,AavI", 1.0, 5, {6,24,21,13,17}}   //   r[AVWI] += 1 W[aivw] I[VW] t[wi] t[AavI]
{"AVWI,aijv,VW,vj,AaIi", 2.0, 5, {6,25,21,13,18}}   //   r[AVWI] += 2 W[aijv] I[VW] t[vj] t[AaIi]
{"AVWI,aijv,VW,vi,AajI", 2.0, 5, {6,25,21,13,18}}   //   r[AVWI] += 2 W[aijv] I[VW] t[vi] t[AajI]
{"AVWI,aijv,VW,vi,AaIj", -4.0, 5, {6,25,21,13,18}}   //   r[AVWI] += -4 W[aijv] I[VW] t[vi] t[AaIj]
{"AVWI,Aiav,VW,vi,aI", -2.0, 5, {6,33,21,13,89}}   //   r[AVWI] += -2 W[Aiav] I[VW] t[vi] ta[aI]
{"AVWI,Iijv,VW,vi,Aj", 2.0, 5, {6,34,21,13,89}}   //   r[AVWI] += 2 W[Iijv] I[VW] t[vi] ta[Aj]
{"AVWI,aijv,VW,vi,Aj,aI", 2.0, 6, {6,25,21,13,89,89}}   //   r[AVWI] += 2 W[aijv] I[VW] t[vi] ta[Aj] ta[aI]
{"AVWI,AIav,VW,av", 2.0, 4, {6,33,21,22}}   //   r[AVWI] += 2 W[AIav] I[VW] t[av]
{"AVWI,AaIv,VW,av", -2.0, 4, {6,27,21,22}}   //   r[AVWI] += -2 W[AaIv] I[VW] t[av]
{"AVWI,Iavw,VW,Av,aw", 2.0, 5, {6,38,21,22,22}}   //   r[AVWI] += 2 W[Iavw] I[VW] t[Av] t[aw]
{"AVWI,Iavw,VW,Aw,av", -2.0, 5, {6,38,21,22,22}}   //   r[AVWI] += -2 W[Iavw] I[VW] t[Aw] t[av]
{"AVWI,abvw,VW,Av,aw,bI", -2.0, 6, {6,26,21,22,22,89}}   //   r[AVWI] += -2 W[abvw] I[VW] t[Av] t[aw] ta[bI]
{"AVWI,abvw,VW,Av,bw,aI", 2.0, 6, {6,26,21,22,22,89}}   //   r[AVWI] += 2 W[abvw] I[VW] t[Av] t[bw] ta[aI]
{"AVWI,aivw,VW,av,AwIi", -1.0, 5, {6,24,21,22,15}}   //   r[AVWI] += -1 W[aivw] I[VW] t[av] t[AwIi]
{"AVWI,aivw,VW,Av,awIi", 1.0, 5, {6,24,21,22,15}}   //   r[AVWI] += 1 W[aivw] I[VW] t[Av] t[awIi]
{"AVWI,abvw,VW,aw,bAvI", 1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += 1 W[abvw] I[VW] t[aw] t[bAvI]
{"AVWI,abvw,VW,aw,AbvI", -1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += -1 W[abvw] I[VW] t[aw] t[AbvI]
{"AVWI,abvw,VW,av,bAwI", -1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += -1 W[abvw] I[VW] t[av] t[bAwI]
{"AVWI,abvw,VW,av,AbwI", 1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += 1 W[abvw] I[VW] t[av] t[AbwI]
{"AVWI,abvw,VW,Av,bawI", 1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += 1 W[abvw] I[VW] t[Av] t[bawI]
{"AVWI,abvw,VW,Av,abwI", -1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += -1 W[abvw] I[VW] t[Av] t[abwI]
{"AVWI,abiv,VW,av,AbiI", -2.0, 5, {6,27,21,22,18}}   //   r[AVWI] += -2 W[abiv] I[VW] t[av] t[AbiI]
{"AVWI,abiv,VW,av,AbIi", 2.0, 5, {6,27,21,22,18}}   //   r[AVWI] += 2 W[abiv] I[VW] t[av] t[AbIi]
{"AVWI,abiv,VW,bv,AaiI", 2.0, 5, {6,27,21,22,18}}   //   r[AVWI] += 2 W[abiv] I[VW] t[bv] t[AaiI]
{"AVWI,abiv,VW,bv,AaIi", -4.0, 5, {6,27,21,22,18}}   //   r[AVWI] += -4 W[abiv] I[VW] t[bv] t[AaIi]
{"AVWI,abiv,VW,Av,abIi", -2.0, 5, {6,27,21,22,18}}   //   r[AVWI] += -2 W[abiv] I[VW] t[Av] t[abIi]
{"AVWI,abiv,VW,Av,abiI", 4.0, 5, {6,27,21,22,18}}   //   r[AVWI] += 4 W[abiv] I[VW] t[Av] t[abiI]
{"AVWI,Aabv,VW,av,bI", -2.0, 5, {6,35,21,22,89}}   //   r[AVWI] += -2 W[Aabv] I[VW] t[av] ta[bI]
{"AVWI,Aabv,VW,bv,aI", 2.0, 5, {6,35,21,22,89}}   //   r[AVWI] += 2 W[Aabv] I[VW] t[bv] ta[aI]
{"AVWI,Iaiv,VW,av,Ai", 2.0, 5, {6,39,21,22,89}}   //   r[AVWI] += 2 W[Iaiv] I[VW] t[av] ta[Ai]
{"AVWI,Iaiv,VW,Av,ai", -2.0, 5, {6,39,21,22,89}}   //   r[AVWI] += -2 W[Iaiv] I[VW] t[Av] ta[ai]
{"AVWI,Iavi,VW,av,Ai", -2.0, 5, {6,40,21,22,89}}   //   r[AVWI] += -2 W[Iavi] I[VW] t[av] ta[Ai]
{"AVWI,Iavi,VW,Av,ai", 2.0, 5, {6,40,21,22,89}}   //   r[AVWI] += 2 W[Iavi] I[VW] t[Av] ta[ai]
{"AVWI,abiv,VW,av,Ai,bI", -2.0, 6, {6,27,21,22,89,89}}   //   r[AVWI] += -2 W[abiv] I[VW] t[av] ta[Ai] ta[bI]
{"AVWI,abiv,VW,bv,Ai,aI", 2.0, 6, {6,27,21,22,89,89}}   //   r[AVWI] += 2 W[abiv] I[VW] t[bv] ta[Ai] ta[aI]
{"AVWI,abiv,VW,Av,ai,bI", 2.0, 6, {6,27,21,22,89,89}}   //   r[AVWI] += 2 W[abiv] I[VW] t[Av] ta[ai] ta[bI]
{"AVWI,abiv,VW,Av,aI,bi", -2.0, 6, {6,27,21,22,89,89}}   //   r[AVWI] += -2 W[abiv] I[VW] t[Av] ta[aI] ta[bi]
{"AVWI,abiv,VW,Av,bI,ai", 2.0, 6, {6,27,21,22,89,90}}   //   r[AVWI] += 2 W[abiv] I[VW] t[Av] ta[bI] tb[ai]
{"AVWI,Iavi,VW,Av,ai", 2.0, 5, {6,40,21,22,90}}   //   r[AVWI] += 2 W[Iavi] I[VW] t[Av] tb[ai]
{"AVWI,Iivw,VW,Awvi", 1.0, 4, {6,23,21,20}}   //   r[AVWI] += 1 W[Iivw] I[VW] t[Awvi]
{"AVWI,aivw,VW,Awvi,aI", 1.0, 5, {6,24,21,20,89}}   //   r[AVWI] += 1 W[aivw] I[VW] t[Awvi] ta[aI]
{"AVWI,Aiav,VW,avIi", -1.0, 4, {6,33,21,15}}   //   r[AVWI] += -1 W[Aiav] I[VW] t[avIi]
{"AVWI,Iijv,VW,Avji", 1.0, 4, {6,34,21,15}}   //   r[AVWI] += 1 W[Iijv] I[VW] t[Avji]
{"AVWI,aijv,VW,Avji,aI", 1.0, 5, {6,25,21,15,89}}   //   r[AVWI] += 1 W[aijv] I[VW] t[Avji] ta[aI]
{"AVWI,aijv,VW,avIi,Aj", 1.0, 5, {6,25,21,15,89}}   //   r[AVWI] += 1 W[aijv] I[VW] t[avIi] ta[Aj]
{"AVWI,aijv,VW,AvIi,aj", -1.0, 5, {6,25,21,15,89}}   //   r[AVWI] += -1 W[aijv] I[VW] t[AvIi] ta[aj]
{"AVWI,aijv,VW,AvIj,ai", 1.0, 5, {6,25,21,15,90}}   //   r[AVWI] += 1 W[aijv] I[VW] t[AvIj] tb[ai]
{"AVWI,aijv,VW,AvIi,aj", -1.0, 5, {6,25,21,15,90}}   //   r[AVWI] += -1 W[aijv] I[VW] t[AvIi] tb[aj]
{"AVWI,Iavw,VW,Aavw", 4.0, 4, {6,38,21,16}}   //   r[AVWI] += 4 W[Iavw] I[VW] t[Aavw]
{"AVWI,abvw,VW,Aavw,bI", -4.0, 5, {6,26,21,16,89}}   //   r[AVWI] += -4 W[abvw] I[VW] t[Aavw] ta[bI]
{"AVWI,Aabv,VW,abvI", -1.0, 4, {6,35,21,17}}   //   r[AVWI] += -1 W[Aabv] I[VW] t[abvI]
{"AVWI,Aabv,VW,bavI", 1.0, 4, {6,35,21,17}}   //   r[AVWI] += 1 W[Aabv] I[VW] t[bavI]
{"AVWI,Iavi,VW,aAvi", -1.0, 4, {6,40,21,17}}   //   r[AVWI] += -1 W[Iavi] I[VW] t[aAvi]
{"AVWI,Iavi,VW,Aavi", 2.0, 4, {6,40,21,17}}   //   r[AVWI] += 2 W[Iavi] I[VW] t[Aavi]
{"AVWI,Iaiv,VW,aAvi", 1.0, 4, {6,39,21,17}}   //   r[AVWI] += 1 W[Iaiv] I[VW] t[aAvi]
{"AVWI,Iaiv,VW,Aavi", -1.0, 4, {6,39,21,17}}   //   r[AVWI] += -1 W[Iaiv] I[VW] t[Aavi]
{"AVWI,abiv,VW,bAvi,aI", 1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 1 W[abiv] I[VW] t[bAvi] ta[aI]
{"AVWI,abiv,VW,aAvi,bI", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1 W[abiv] I[VW] t[aAvi] ta[bI]
{"AVWI,abiv,VW,Abvi,aI", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1 W[abiv] I[VW] t[Abvi] ta[aI]
{"AVWI,abiv,VW,Aavi,bI", 2.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 2 W[abiv] I[VW] t[Aavi] ta[bI]
{"AVWI,abiv,VW,abvI,Ai", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1 W[abiv] I[VW] t[abvI] ta[Ai]
{"AVWI,abiv,VW,aAvI,bi", 1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 1 W[abiv] I[VW] t[aAvI] ta[bi]
{"AVWI,abiv,VW,bavI,Ai", 1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 1 W[abiv] I[VW] t[bavI] ta[Ai]
{"AVWI,abiv,VW,bAvI,ai", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1 W[abiv] I[VW] t[bAvI] ta[ai]
{"AVWI,abiv,VW,AavI,bi", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1 W[abiv] I[VW] t[AavI] ta[bi]
{"AVWI,abiv,VW,AbvI,ai", 1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 1 W[abiv] I[VW] t[AbvI] ta[ai]
{"AVWI,abiv,VW,bAvI,ai", -1.0, 5, {6,27,21,17,90}}   //   r[AVWI] += -1 W[abiv] I[VW] t[bAvI] tb[ai]
{"AVWI,abiv,VW,AbvI,ai", 1.0, 5, {6,27,21,17,90}}   //   r[AVWI] += 1 W[abiv] I[VW] t[AbvI] tb[ai]
{"AVWI,Aabi,VW,abIi", 2.0, 4, {6,45,21,18}}   //   r[AVWI] += 2 W[Aabi] I[VW] t[abIi]
{"AVWI,Aabi,VW,abiI", -4.0, 4, {6,45,21,18}}   //   r[AVWI] += -4 W[Aabi] I[VW] t[abiI]
{"AVWI,Iaij,VW,Aaji", -2.0, 4, {6,46,21,18}}   //   r[AVWI] += -2 W[Iaij] I[VW] t[Aaji]
{"AVWI,Iaij,VW,Aaij", 4.0, 4, {6,46,21,18}}   //   r[AVWI] += 4 W[Iaij] I[VW] t[Aaij]
{"AVWI,abij,VW,Aaji,bI", 4.0, 5, {6,28,21,18,89}}   //   r[AVWI] += 4 W[abij] I[VW] t[Aaji] ta[bI]
{"AVWI,abij,VW,Aaij,bI", -2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += -2 W[abij] I[VW] t[Aaij] ta[bI]
{"AVWI,abij,VW,abIj,Ai", 4.0, 5, {6,28,21,18,89}}   //   r[AVWI] += 4 W[abij] I[VW] t[abIj] ta[Ai]
{"AVWI,abij,VW,AajI,bi", -2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += -2 W[abij] I[VW] t[AajI] ta[bi]
{"AVWI,abij,VW,abIi,Aj", -2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += -2 W[abij] I[VW] t[abIi] ta[Aj]
{"AVWI,abij,VW,AaiI,bj", 2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += 2 W[abij] I[VW] t[AaiI] ta[bj]
{"AVWI,abij,VW,AaIj,bi", 2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += 2 W[abij] I[VW] t[AaIj] ta[bi]
{"AVWI,abij,VW,AaIi,bj", -4.0, 5, {6,28,21,18,89}}   //   r[AVWI] += -4 W[abij] I[VW] t[AaIi] ta[bj]
{"AVWI,abij,VW,AaiI,bj", 2.0, 5, {6,28,21,18,90}}   //   r[AVWI] += 2 W[abij] I[VW] t[AaiI] tb[bj]
{"AVWI,abij,VW,AaIj,bi", 2.0, 5, {6,28,21,18,90}}   //   r[AVWI] += 2 W[abij] I[VW] t[AaIj] tb[bi]
{"AVWI,abij,VW,AaIi,bj", -4.0, 5, {6,28,21,18,90}}   //   r[AVWI] += -4 W[abij] I[VW] t[AaIi] tb[bj]
{"AVWI,AIai,VW,ai", 2.0, 4, {6,43,21,89}}   //   r[AVWI] += 2 W[AIai] I[VW] ta[ai]
{"AVWI,AaIi,VW,ai", -2.0, 4, {6,28,21,89}}   //   r[AVWI] += -2 W[AaIi] I[VW] ta[ai]
{"AVWI,Aabi,VW,ai,bI", -2.0, 5, {6,45,21,89,89}}   //   r[AVWI] += -2 W[Aabi] I[VW] ta[ai] ta[bI]
{"AVWI,Aabi,VW,aI,bi", 2.0, 5, {6,45,21,89,89}}   //   r[AVWI] += 2 W[Aabi] I[VW] ta[aI] ta[bi]
{"AVWI,Iaij,VW,Ai,aj", 2.0, 5, {6,46,21,89,89}}   //   r[AVWI] += 2 W[Iaij] I[VW] ta[Ai] ta[aj]
{"AVWI,Iaij,VW,Aj,ai", -2.0, 5, {6,46,21,89,89}}   //   r[AVWI] += -2 W[Iaij] I[VW] ta[Aj] ta[ai]
{"AVWI,abij,VW,Ai,aj,bI", -2.0, 6, {6,28,21,89,89,89}}   //   r[AVWI] += -2 W[abij] I[VW] ta[Ai] ta[aj] ta[bI]
{"AVWI,abij,VW,Ai,aI,bj", 2.0, 6, {6,28,21,89,89,89}}   //   r[AVWI] += 2 W[abij] I[VW] ta[Ai] ta[aI] ta[bj]
{"AVWI,abij,VW,Ai,aI,bj", 2.0, 6, {6,28,21,89,89,90}}   //   r[AVWI] += 2 W[abij] I[VW] ta[Ai] ta[aI] tb[bj]
{"AVWI,Aabi,VW,bI,ai", -2.0, 5, {6,45,21,89,90}}   //   r[AVWI] += -2 W[Aabi] I[VW] ta[bI] tb[ai]
{"AVWI,Iaij,VW,Ai,aj", 2.0, 5, {6,46,21,89,90}}   //   r[AVWI] += 2 W[Iaij] I[VW] ta[Ai] tb[aj]
{"AVWI,AaIi,VW,ai", -2.0, 4, {6,28,21,90}}   //   r[AVWI] += -2 W[AaIi] I[VW] tb[ai]
{"AVWI,AI,VW", -2.0, 3, {6,30,21}}   //   r[AVWI] += -2 f[AI] I[VW]
{"AVWI,AIvw,VW,vw", 1.0, 4, {6,24,21,21}}   //   r[AVWI] += 1 W[AIvw] I[VW] I[vw]
{"AVWI,Iv,VW,Av", 2.0, 4, {6,49,21,22}}   //   r[AVWI] += 2 f_A[Iv] I[VW] t[Av]
{"AVWI,av,VW,Av,aI", 2.0, 5, {6,29,21,22,89}}   //   r[AVWI] += 2 f_A[av] I[VW] t[Av] ta[aI]
{"AVWI,av,VW,aAvI", -1.0, 4, {6,29,21,17}}   //   r[AVWI] += -1 f_A[av] I[VW] t[aAvI]
{"AVWI,av,VW,AavI", 1.0, 4, {6,29,21,17}}   //   r[AVWI] += 1 f_A[av] I[VW] t[AavI]
{"AVWI,ai,VW,AaiI", 2.0, 4, {6,30,21,18}}   //   r[AVWI] += 2 f[ai] I[VW] t[AaiI]
{"AVWI,aivw,VW,vw,AaiI", -1.0, 5, {6,24,21,21,18}}   //   r[AVWI] += -1 W[aivw] I[VW] I[vw] t[AaiI]
{"AVWI,ai,VW,AaIi", -4.0, 4, {6,30,21,18}}   //   r[AVWI] += -4 f[ai] I[VW] t[AaIi]
{"AVWI,Aa,VW,aI", -2.0, 4, {6,50,21,89}}   //   r[AVWI] += -2 f[Aa] I[VW] ta[aI]
{"AVWI,Aavw,VW,vw,aI", 1.0, 5, {6,26,21,21,89}}   //   r[AVWI] += 1 W[Aavw] I[VW] I[vw] ta[aI]
{"AVWI,Ii,VW,Ai", 2.0, 4, {6,51,21,89}}   //   r[AVWI] += 2 f[Ii] I[VW] ta[Ai]
{"AVWI,Iivw,VW,vw,Ai", -1.0, 5, {6,23,21,21,89}}   //   r[AVWI] += -1 W[Iivw] I[VW] I[vw] ta[Ai]
{"AVWI,ai,VW,Ai,aI", 2.0, 5, {6,30,21,89,89}}   //   r[AVWI] += 2 f[ai] I[VW] ta[Ai] ta[aI]
{"AVWI,aivw,VW,vw,Ai,aI", -1.0, 6, {6,24,21,21,89,89}}   //   r[AVWI] += -1 W[aivw] I[VW] I[vw] ta[Ai] ta[aI]
{"AVWI,iv,VW,AvIi", -1.0, 4, {6,31,21,15}}   //   r[AVWI] += -1 f_B[iv] I[VW] t[AvIi]
{"AV,AiVv,vi", 1.0, 3, {7,24,13}}   //   r[AV] += 1 W[AiVv] t[vi]
{"AV,Aiav,vi,aV", 1.0, 4, {7,33,13,22}}   //   r[AV] += 1 W[Aiav] t[vi] t[aV]
{"AV,Vivw,wi,Av", -1.0, 4, {7,54,13,22}}   //   r[AV] += -1 W[Vivw] t[wi] t[Av]
{"AV,aivw,wi,Av,aV", -1.0, 5, {7,24,13,22,22}}   //   r[AV] += -1 W[aivw] t[wi] t[Av] t[aV]
{"AV,aijv,vi,aV,Aj", -1.0, 5, {7,25,13,22,89}}   //   r[AV] += -1 W[aijv] t[vi] t[aV] ta[Aj]
{"AV,ijvw,vj,AwVi", -0.5, 4, {7,23,13,20}}   //   r[AV] += -1/2 W[ijvw] t[vj] t[AwVi]
{"AV,ijvw,vi,AwVj", 0.5, 4, {7,23,13,20}}   //   r[AV] += 1/2 W[ijvw] t[vi] t[AwVj]
{"AV,aivw,wi,AaVv", 2.0, 4, {7,24,13,16}}   //   r[AV] += 2 W[aivw] t[wi] t[AaVv]
{"AV,aijv,vj,AaVi", -0.5, 4, {7,25,13,17}}   //   r[AV] += -1/2 W[aijv] t[vj] t[AaVi]
{"AV,aijv,vi,aAVj", -0.5, 4, {7,25,13,17}}   //   r[AV] += -1/2 W[aijv] t[vi] t[aAVj]
{"AV,aijv,vi,AaVj", 1.0, 4, {7,25,13,17}}   //   r[AV] += 1 W[aijv] t[vi] t[AaVj]
{"AV,Vijv,vi,Aj", -1.0, 4, {7,55,13,89}}   //   r[AV] += -1 W[Vijv] t[vi] ta[Aj]
{"AV,AVav,av", -1.0, 3, {7,62,22}}   //   r[AV] += -1 W[AVav] t[av]
{"AV,AaVv,av", 1.0, 3, {7,26,22}}   //   r[AV] += 1 W[AaVv] t[av]
{"AV,Aabv,av,bV", 1.0, 4, {7,35,22,22}}   //   r[AV] += 1 W[Aabv] t[av] t[bV]
{"AV,Aabv,aV,bv", -1.0, 4, {7,35,22,22}}   //   r[AV] += -1 W[Aabv] t[aV] t[bv]
{"AV,Vavw,Av,aw", -1.0, 4, {7,59,22,22}}   //   r[AV] += -1 W[Vavw] t[Av] t[aw]
{"AV,Vavw,Aw,av", 1.0, 4, {7,59,22,22}}   //   r[AV] += 1 W[Vavw] t[Aw] t[av]
{"AV,abvw,Av,aw,bV", 1.0, 5, {7,26,22,22,22}}   //   r[AV] += 1 W[abvw] t[Av] t[aw] t[bV]
{"AV,abvw,Av,aV,bw", -1.0, 5, {7,26,22,22,22}}   //   r[AV] += -1 W[abvw] t[Av] t[aV] t[bw]
{"AV,abiv,av,bV,Ai", 1.0, 5, {7,27,22,22,89}}   //   r[AV] += 1 W[abiv] t[av] t[bV] ta[Ai]
{"AV,abiv,aV,bv,Ai", -1.0, 5, {7,27,22,22,89}}   //   r[AV] += -1 W[abiv] t[aV] t[bv] ta[Ai]
{"AV,abiv,Av,aV,bi", 1.0, 5, {7,27,22,22,89}}   //   r[AV] += 1 W[abiv] t[Av] t[aV] ta[bi]
{"AV,abiv,Av,bV,ai", -1.0, 5, {7,27,22,22,89}}   //   r[AV] += -1 W[abiv] t[Av] t[bV] ta[ai]
{"AV,abiv,Av,bV,ai", -1.0, 5, {7,27,22,22,90}}   //   r[AV] += -1 W[abiv] t[Av] t[bV] tb[ai]
{"AV,aivw,av,AwVi", 0.5, 4, {7,24,22,20}}   //   r[AV] += 1/2 W[aivw] t[av] t[AwVi]
{"AV,aivw,Av,awVi", -0.5, 4, {7,24,22,20}}   //   r[AV] += -1/2 W[aivw] t[Av] t[awVi]
{"AV,aivw,aV,Awvi", -0.5, 4, {7,24,22,20}}   //   r[AV] += -1/2 W[aivw] t[aV] t[Awvi]
{"AV,aijv,aV,Avji", -0.5, 4, {7,25,22,15}}   //   r[AV] += -1/2 W[aijv] t[aV] t[Avji]
{"AV,abvw,aw,AbVv", -2.0, 4, {7,26,22,16}}   //   r[AV] += -2 W[abvw] t[aw] t[AbVv]
{"AV,abvw,av,AbVw", 2.0, 4, {7,26,22,16}}   //   r[AV] += 2 W[abvw] t[av] t[AbVw]
{"AV,abvw,Av,abVw", -2.0, 4, {7,26,22,16}}   //   r[AV] += -2 W[abvw] t[Av] t[abVw]
{"AV,abvw,aV,Abvw", -2.0, 4, {7,26,22,16}}   //   r[AV] += -2 W[abvw] t[aV] t[Abvw]
{"AV,abiv,av,bAVi", 0.5, 4, {7,27,22,17}}   //   r[AV] += 1/2 W[abiv] t[av] t[bAVi]
{"AV,abiv,av,AbVi", -0.5, 4, {7,27,22,17}}   //   r[AV] += -1/2 W[abiv] t[av] t[AbVi]
{"AV,abiv,bv,aAVi", -0.5, 4, {7,27,22,17}}   //   r[AV] += -1/2 W[abiv] t[bv] t[aAVi]
{"AV,abiv,bv,AaVi", 1.0, 4, {7,27,22,17}}   //   r[AV] += 1 W[abiv] t[bv] t[AaVi]
{"AV,abiv,Av,abVi", 0.5, 4, {7,27,22,17}}   //   r[AV] += 1/2 W[abiv] t[Av] t[abVi]
{"AV,abiv,Av,baVi", -1.0, 4, {7,27,22,17}}   //   r[AV] += -1 W[abiv] t[Av] t[baVi]
{"AV,abiv,bV,aAvi", 0.5, 4, {7,27,22,17}}   //   r[AV] += 1/2 W[abiv] t[bV] t[aAvi]
{"AV,abiv,bV,Aavi", -1.0, 4, {7,27,22,17}}   //   r[AV] += -1 W[abiv] t[bV] t[Aavi]
{"AV,abiv,aV,bAvi", -0.5, 4, {7,27,22,17}}   //   r[AV] += -1/2 W[abiv] t[aV] t[bAvi]
{"AV,abiv,aV,Abvi", 0.5, 4, {7,27,22,17}}   //   r[AV] += 1/2 W[abiv] t[aV] t[Abvi]
{"AV,abij,aV,Abji", 1.0, 4, {7,28,22,18}}   //   r[AV] += 1 W[abij] t[aV] t[Abji]
{"AV,abij,aV,Abij", -2.0, 4, {7,28,22,18}}   //   r[AV] += -2 W[abij] t[aV] t[Abij]
{"AV,Aabi,aV,bi", -1.0, 4, {7,45,22,89}}   //   r[AV] += -1 W[Aabi] t[aV] ta[bi]
{"AV,Aabi,bV,ai", 1.0, 4, {7,45,22,89}}   //   r[AV] += 1 W[Aabi] t[bV] ta[ai]
{"AV,Vaiv,av,Ai", -1.0, 4, {7,60,22,89}}   //   r[AV] += -1 W[Vaiv] t[av] ta[Ai]
{"AV,Vaiv,Av,ai", 1.0, 4, {7,60,22,89}}   //   r[AV] += 1 W[Vaiv] t[Av] ta[ai]
{"AV,Vavi,av,Ai", 1.0, 4, {7,61,22,89}}   //   r[AV] += 1 W[Vavi] t[av] ta[Ai]
{"AV,Vavi,Av,ai", -1.0, 4, {7,61,22,89}}   //   r[AV] += -1 W[Vavi] t[Av] ta[ai]
{"AV,abij,aV,Ai,bj", -1.0, 5, {7,28,22,89,89}}   //   r[AV] += -1 W[abij] t[aV] ta[Ai] ta[bj]
{"AV,abij,aV,Aj,bi", 1.0, 5, {7,28,22,89,89}}   //   r[AV] += 1 W[abij] t[aV] ta[Aj] ta[bi]
{"AV,abij,aV,Ai,bj", -1.0, 5, {7,28,22,89,90}}   //   r[AV] += -1 W[abij] t[aV] ta[Ai] tb[bj]
{"AV,Aabi,bV,ai", 1.0, 4, {7,45,22,90}}   //   r[AV] += 1 W[Aabi] t[bV] tb[ai]
{"AV,Vavi,Av,ai", -1.0, 4, {7,61,22,90}}   //   r[AV] += -1 W[Vavi] t[Av] tb[ai]
{"AV,Aiav,avVi", 0.5, 3, {7,33,20}}   //   r[AV] += 1/2 W[Aiav] t[avVi]
{"AV,Vivw,Awvi", -0.5, 3, {7,54,20}}   //   r[AV] += -1/2 W[Vivw] t[Awvi]
{"AV,aijv,avVi,Aj", -0.5, 4, {7,25,20,89}}   //   r[AV] += -1/2 W[aijv] t[avVi] ta[Aj]
{"AV,aijv,AvVi,aj", 0.5, 4, {7,25,20,89}}   //   r[AV] += 1/2 W[aijv] t[AvVi] ta[aj]
{"AV,aijv,AvVj,ai", -0.5, 4, {7,25,20,90}}   //   r[AV] += -1/2 W[aijv] t[AvVj] tb[ai]
{"AV,aijv,AvVi,aj", 0.5, 4, {7,25,20,90}}   //   r[AV] += 1/2 W[aijv] t[AvVi] tb[aj]
{"AV,Vijv,Avji", -0.5, 3, {7,55,15}}   //   r[AV] += -1/2 W[Vijv] t[Avji]
{"AV,Aabv,abVv", -2.0, 3, {7,35,16}}   //   r[AV] += -2 W[Aabv] t[abVv]
{"AV,Vavw,Aavw", -2.0, 3, {7,59,16}}   //   r[AV] += -2 W[Vavw] t[Aavw]
{"AV,abiv,abVv,Ai", -2.0, 4, {7,27,16,89}}   //   r[AV] += -2 W[abiv] t[abVv] ta[Ai]
{"AV,abiv,AaVv,bi", -2.0, 4, {7,27,16,89}}   //   r[AV] += -2 W[abiv] t[AaVv] ta[bi]
{"AV,abiv,AbVv,ai", 2.0, 4, {7,27,16,89}}   //   r[AV] += 2 W[abiv] t[AbVv] ta[ai]
{"AV,abiv,AbVv,ai", 2.0, 4, {7,27,16,90}}   //   r[AV] += 2 W[abiv] t[AbVv] tb[ai]
{"AV,Aabi,abVi", -0.5, 3, {7,45,17}}   //   r[AV] += -1/2 W[Aabi] t[abVi]
{"AV,Aabi,baVi", 1.0, 3, {7,45,17}}   //   r[AV] += 1 W[Aabi] t[baVi]
{"AV,Vavi,aAvi", 0.5, 3, {7,61,17}}   //   r[AV] += 1/2 W[Vavi] t[aAvi]
{"AV,Vavi,Aavi", -1.0, 3, {7,61,17}}   //   r[AV] += -1 W[Vavi] t[Aavi]
{"AV,Vaiv,aAvi", -0.5, 3, {7,60,17}}   //   r[AV] += -1/2 W[Vaiv] t[aAvi]
{"AV,Vaiv,Aavi", 0.5, 3, {7,60,17}}   //   r[AV] += 1/2 W[Vaiv] t[Aavi]
{"AV,abij,abVj,Ai", -1.0, 4, {7,28,17,89}}   //   r[AV] += -1 W[abij] t[abVj] ta[Ai]
{"AV,abij,aAVj,bi", 0.5, 4, {7,28,17,89}}   //   r[AV] += 1/2 W[abij] t[aAVj] ta[bi]
{"AV,abij,abVi,Aj", 0.5, 4, {7,28,17,89}}   //   r[AV] += 1/2 W[abij] t[abVi] ta[Aj]
{"AV,abij,aAVi,bj", -0.5, 4, {7,28,17,89}}   //   r[AV] += -1/2 W[abij] t[aAVi] ta[bj]
{"AV,abij,AaVj,bi", -0.5, 4, {7,28,17,89}}   //   r[AV] += -1/2 W[abij] t[AaVj] ta[bi]
{"AV,abij,AaVi,bj", 1.0, 4, {7,28,17,89}}   //   r[AV] += 1 W[abij] t[AaVi] ta[bj]
{"AV,abij,aAVi,bj", -0.5, 4, {7,28,17,90}}   //   r[AV] += -1/2 W[abij] t[aAVi] tb[bj]
{"AV,abij,AaVj,bi", -0.5, 4, {7,28,17,90}}   //   r[AV] += -1/2 W[abij] t[AaVj] tb[bi]
{"AV,abij,AaVi,bj", 1.0, 4, {7,28,17,90}}   //   r[AV] += 1 W[abij] t[AaVi] tb[bj]
{"AV,Vaij,Aaji", 1.0, 3, {7,67,18}}   //   r[AV] += 1 W[Vaij] t[Aaji]
{"AV,Vaij,Aaij", -2.0, 3, {7,67,18}}   //   r[AV] += -2 W[Vaij] t[Aaij]
{"AV,AVai,ai", -1.0, 3, {7,65,89}}   //   r[AV] += -1 W[AVai] ta[ai]
{"AV,AaVi,ai", 1.0, 3, {7,32,89}}   //   r[AV] += 1 W[AaVi] ta[ai]
{"AV,Vaij,Ai,aj", -1.0, 4, {7,67,89,89}}   //   r[AV] += -1 W[Vaij] ta[Ai] ta[aj]
{"AV,Vaij,Aj,ai", 1.0, 4, {7,67,89,89}}   //   r[AV] += 1 W[Vaij] ta[Aj] ta[ai]
{"AV,Vaij,Ai,aj", -1.0, 4, {7,67,89,90}}   //   r[AV] += -1 W[Vaij] ta[Ai] tb[aj]
{"AV,AaVi,ai", 1.0, 3, {7,32,90}}   //   r[AV] += 1 W[AaVi] tb[ai]
{"AV,AV", 1.0, 2, {7,29}}   //   r[AV] += 1 f_A[AV]
{"AV,Aa,aV", 1.0, 3, {7,50,22}}   //   r[AV] += 1 f[Aa] t[aV]
{"AV,Aavw,vw,aV", -0.5, 4, {7,26,21,22}}   //   r[AV] += -1/2 W[Aavw] I[vw] t[aV]
{"AV,Vv,Av", -1.0, 3, {7,69,22}}   //   r[AV] += -1 f_A[Vv] t[Av]
{"AV,av,Av,aV", -1.0, 4, {7,29,22,22}}   //   r[AV] += -1 f_A[av] t[Av] t[aV]
{"AV,ai,aV,Ai", -1.0, 4, {7,30,22,89}}   //   r[AV] += -1 f[ai] t[aV] ta[Ai]
{"AV,aivw,vw,aV,Ai", 0.5, 5, {7,24,21,22,89}}   //   r[AV] += 1/2 W[aivw] I[vw] t[aV] ta[Ai]
{"AV,av,AaVv", 2.0, 3, {7,29,16}}   //   r[AV] += 2 f_A[av] t[AaVv]
{"AV,ai,aAVi", -0.5, 3, {7,30,17}}   //   r[AV] += -1/2 f[ai] t[aAVi]
{"AV,aivw,vw,aAVi", 0.25, 4, {7,24,21,17}}   //   r[AV] += 1/4 W[aivw] I[vw] t[aAVi]
{"AV,ai,AaVi", 1.0, 3, {7,30,17}}   //   r[AV] += 1 f[ai] t[AaVi]
{"AV,Vi,Ai", -1.0, 3, {7,70,89}}   //   r[AV] += -1 f_A[Vi] ta[Ai]
{"AV,iv,AvVi", 0.5, 3, {7,31,20}}   //   r[AV] += 1/2 f_B[iv] t[AvVi]
{"VI,Vivw,vwIi", 2.0, 3, {8,54,14}}   //   r[VI] += 2 W[Vivw] t[vwIi]
{"VI,Iijv,Vvij", 2.0, 3, {8,34,14}}   //   r[VI] += 2 W[Iijv] t[Vvij]
{"VI,ijvw,Vvij,wI", 2.0, 4, {8,23,14,13}}   //   r[VI] += 2 W[ijvw] t[Vvij] t[wI]
{"VI,ijvw,vwIi,Vj", 2.0, 4, {8,23,14,13}}   //   r[VI] += 2 W[ijvw] t[vwIi] t[Vj]
{"VI,ijvw,VvIj,wi", -2.0, 4, {8,23,14,13}}   //   r[VI] += -2 W[ijvw] t[VvIj] t[wi]
{"VI,ijvw,VvIi,wj", 2.0, 4, {8,23,14,13}}   //   r[VI] += 2 W[ijvw] t[VvIi] t[wj]
{"VI,aivw,VwIi,av", 2.0, 4, {8,24,14,22}}   //   r[VI] += 2 W[aivw] t[VwIi] t[av]
{"VI,aijv,VvIi,aj", 2.0, 4, {8,25,14,89}}   //   r[VI] += 2 W[aijv] t[VvIi] ta[aj]
{"VI,aijv,Vvij,aI", 2.0, 4, {8,25,14,90}}   //   r[VI] += 2 W[aijv] t[Vvij] tb[aI]
{"VI,aijv,VvIj,ai", -2.0, 4, {8,25,14,90}}   //   r[VI] += -2 W[aijv] t[VvIj] tb[ai]
{"VI,aijv,VvIi,aj", 2.0, 4, {8,25,14,90}}   //   r[VI] += 2 W[aijv] t[VvIi] tb[aj]
{"VI,IViv,vi", -1.0, 3, {8,64,13}}   //   r[VI] += -1 W[IViv] t[vi]
{"VI,IiVv,vi", 1.0, 3, {8,23,13}}   //   r[VI] += 1 W[IiVv] t[vi]
{"VI,Vivw,vI,wi", 1.0, 4, {8,54,13,13}}   //   r[VI] += 1 W[Vivw] t[vI] t[wi]
{"VI,Vivw,vi,wI", -1.0, 4, {8,54,13,13}}   //   r[VI] += -1 W[Vivw] t[vi] t[wI]
{"VI,Iijv,Vj,vi", -1.0, 4, {8,34,13,13}}   //   r[VI] += -1 W[Iijv] t[Vj] t[vi]
{"VI,Iijv,Vi,vj", 1.0, 4, {8,34,13,13}}   //   r[VI] += 1 W[Iijv] t[Vi] t[vj]
{"VI,ijvw,Vi,vj,wI", 1.0, 5, {8,23,13,13,13}}   //   r[VI] += 1 W[ijvw] t[Vi] t[vj] t[wI]
{"VI,ijvw,Vi,vI,wj", -1.0, 5, {8,23,13,13,13}}   //   r[VI] += -1 W[ijvw] t[Vi] t[vI] t[wj]
{"VI,aivw,Vi,wI,av", -1.0, 5, {8,24,13,13,22}}   //   r[VI] += -1 W[aivw] t[Vi] t[wI] t[av]
{"VI,aijv,Vi,vI,aj", -1.0, 5, {8,25,13,13,89}}   //   r[VI] += -1 W[aijv] t[Vi] t[vI] ta[aj]
{"VI,aijv,Vi,vj,aI", 1.0, 5, {8,25,13,13,90}}   //   r[VI] += 1 W[aijv] t[Vi] t[vj] tb[aI]
{"VI,aijv,Vj,vi,aI", -1.0, 5, {8,25,13,13,90}}   //   r[VI] += -1 W[aijv] t[Vj] t[vi] tb[aI]
{"VI,aijv,Vj,vI,ai", 1.0, 5, {8,25,13,13,90}}   //   r[VI] += 1 W[aijv] t[Vj] t[vI] tb[ai]
{"VI,aijv,Vi,vI,aj", -1.0, 5, {8,25,13,13,90}}   //   r[VI] += -1 W[aijv] t[Vi] t[vI] tb[aj]
{"VI,Vavw,vI,aw", 1.0, 4, {8,59,13,22}}   //   r[VI] += 1 W[Vavw] t[vI] t[aw]
{"VI,Iaiv,Vi,av", -1.0, 4, {8,39,13,22}}   //   r[VI] += -1 W[Iaiv] t[Vi] t[av]
{"VI,abiv,Vi,bv,aI", -1.0, 5, {8,27,13,22,90}}   //   r[VI] += -1 W[abiv] t[Vi] t[bv] tb[aI]
{"VI,aivw,wi,aVvI", 0.5, 4, {8,24,13,20}}   //   r[VI] += 1/2 W[aivw] t[wi] t[aVvI]
{"VI,aivw,Vi,awvI", -0.5, 4, {8,24,13,20}}   //   r[VI] += -1/2 W[aivw] t[Vi] t[awvI]
{"VI,aivw,wI,aVvi", -0.5, 4, {8,24,13,20}}   //   r[VI] += -1/2 W[aivw] t[wI] t[aVvi]
{"VI,aijv,vj,aVIi", 0.5, 4, {8,25,13,15}}   //   r[VI] += 1/2 W[aijv] t[vj] t[aVIi]
{"VI,aijv,vi,aVIj", -0.5, 4, {8,25,13,15}}   //   r[VI] += -1/2 W[aijv] t[vi] t[aVIj]
{"VI,aijv,Vi,avIj", 0.5, 4, {8,25,13,15}}   //   r[VI] += 1/2 W[aijv] t[Vi] t[avIj]
{"VI,aijv,Vj,avIi", -0.5, 4, {8,25,13,15}}   //   r[VI] += -1/2 W[aijv] t[Vj] t[avIi]
{"VI,aijv,vj,aViI", -0.5, 4, {8,25,13,15}}   //   r[VI] += -1/2 W[aijv] t[vj] t[aViI]
{"VI,aijv,vi,aVjI", 1.0, 4, {8,25,13,15}}   //   r[VI] += 1 W[aijv] t[vi] t[aVjI]
{"VI,aijv,Vi,avjI", -1.0, 4, {8,25,13,15}}   //   r[VI] += -1 W[aijv] t[Vi] t[avjI]
{"VI,aijv,Vj,aviI", 0.5, 4, {8,25,13,15}}   //   r[VI] += 1/2 W[aijv] t[Vj] t[aviI]
{"VI,aijv,vI,aVij", 0.5, 4, {8,25,13,15}}   //   r[VI] += 1/2 W[aijv] t[vI] t[aVij]
{"VI,aijv,vI,aVji", -1.0, 4, {8,25,13,15}}   //   r[VI] += -1 W[aijv] t[vI] t[aVji]
{"VI,abiv,Vi,bavI", -0.5, 4, {8,27,13,17}}   //   r[VI] += -1/2 W[abiv] t[Vi] t[bavI]
{"VI,abij,Vi,abjI", 1.0, 4, {8,28,13,18}}   //   r[VI] += 1 W[abij] t[Vi] t[abjI]
{"VI,abij,Vi,abIj", -2.0, 4, {8,28,13,18}}   //   r[VI] += -2 W[abij] t[Vi] t[abIj]
{"VI,Vavi,vI,ai", 1.0, 4, {8,61,13,89}}   //   r[VI] += 1 W[Vavi] t[vI] ta[ai]
{"VI,Iaij,Vi,aj", -1.0, 4, {8,46,13,89}}   //   r[VI] += -1 W[Iaij] t[Vi] ta[aj]
{"VI,abij,Vi,bj,aI", -1.0, 5, {8,28,13,89,90}}   //   r[VI] += -1 W[abij] t[Vi] ta[bj] tb[aI]
{"VI,Viav,vi,aI", 1.0, 4, {8,75,13,90}}   //   r[VI] += 1 W[Viav] t[vi] tb[aI]
{"VI,Vavi,vi,aI", -1.0, 4, {8,61,13,90}}   //   r[VI] += -1 W[Vavi] t[vi] tb[aI]
{"VI,Viav,vI,ai", -1.0, 4, {8,75,13,90}}   //   r[VI] += -1 W[Viav] t[vI] tb[ai]
{"VI,Vavi,vI,ai", 1.0, 4, {8,61,13,90}}   //   r[VI] += 1 W[Vavi] t[vI] tb[ai]
{"VI,Iaij,Vj,ai", 1.0, 4, {8,46,13,90}}   //   r[VI] += 1 W[Iaij] t[Vj] tb[ai]
{"VI,Iaij,Vi,aj", -1.0, 4, {8,46,13,90}}   //   r[VI] += -1 W[Iaij] t[Vi] tb[aj]
{"VI,abij,Vi,aI,bj", -1.0, 5, {8,28,13,90,90}}   //   r[VI] += -1 W[abij] t[Vi] tb[aI] tb[bj]
{"VI,abij,Vi,aj,bI", 1.0, 5, {8,28,13,90,90}}   //   r[VI] += 1 W[abij] t[Vi] tb[aj] tb[bI]
{"VI,IaVv,av", 1.0, 3, {8,38,22}}   //   r[VI] += 1 W[IaVv] t[av]
{"VI,abvw,aw,bVvI", -0.5, 4, {8,26,22,20}}   //   r[VI] += -1/2 W[abvw] t[aw] t[bVvI]
{"VI,abvw,av,bVwI", 0.5, 4, {8,26,22,20}}   //   r[VI] += 1/2 W[abvw] t[av] t[bVwI]
{"VI,abiv,bv,aVIi", -0.5, 4, {8,27,22,15}}   //   r[VI] += -1/2 W[abiv] t[bv] t[aVIi]
{"VI,abiv,av,bViI", -0.5, 4, {8,27,22,15}}   //   r[VI] += -1/2 W[abiv] t[av] t[bViI]
{"VI,abiv,bv,aViI", 1.0, 4, {8,27,22,15}}   //   r[VI] += 1 W[abiv] t[bv] t[aViI]
{"VI,Vabv,av,bI", 1.0, 4, {8,77,22,90}}   //   r[VI] += 1 W[Vabv] t[av] tb[bI]
{"VI,Vavw,avwI", 0.5, 3, {8,59,20}}   //   r[VI] += 1/2 W[Vavw] t[avwI]
{"VI,Iaiv,aVvi", -0.5, 3, {8,39,20}}   //   r[VI] += -1/2 W[Iaiv] t[aVvi]
{"VI,abiv,aVvI,bi", -0.5, 4, {8,27,20,89}}   //   r[VI] += -1/2 W[abiv] t[aVvI] ta[bi]
{"VI,abiv,bVvI,ai", 0.5, 4, {8,27,20,89}}   //   r[VI] += 1/2 W[abiv] t[bVvI] ta[ai]
{"VI,abiv,bVvi,aI", -0.5, 4, {8,27,20,90}}   //   r[VI] += -1/2 W[abiv] t[bVvi] tb[aI]
{"VI,abiv,bVvI,ai", 0.5, 4, {8,27,20,90}}   //   r[VI] += 1/2 W[abiv] t[bVvI] tb[ai]
{"VI,Vavi,avIi", -0.5, 3, {8,61,15}}   //   r[VI] += -1/2 W[Vavi] t[avIi]
{"VI,Viav,avIi", 0.5, 3, {8,75,15}}   //   r[VI] += 1/2 W[Viav] t[avIi]
{"VI,Vavi,aviI", 1.0, 3, {8,61,15}}   //   r[VI] += 1 W[Vavi] t[aviI]
{"VI,Viav,aviI", -0.5, 3, {8,75,15}}   //   r[VI] += -1/2 W[Viav] t[aviI]
{"VI,Iaij,aVij", 0.5, 3, {8,46,15}}   //   r[VI] += 1/2 W[Iaij] t[aVij]
{"VI,Iaij,aVji", -1.0, 3, {8,46,15}}   //   r[VI] += -1 W[Iaij] t[aVji]
{"VI,abij,aVIi,bj", -0.5, 4, {8,28,15,89}}   //   r[VI] += -1/2 W[abij] t[aVIi] ta[bj]
{"VI,abij,aVjI,bi", -0.5, 4, {8,28,15,89}}   //   r[VI] += -1/2 W[abij] t[aVjI] ta[bi]
{"VI,abij,aViI,bj", 1.0, 4, {8,28,15,89}}   //   r[VI] += 1 W[abij] t[aViI] ta[bj]
{"VI,abij,aVij,bI", -1.0, 4, {8,28,15,90}}   //   r[VI] += -1 W[abij] t[aVij] tb[bI]
{"VI,abij,aVji,bI", 0.5, 4, {8,28,15,90}}   //   r[VI] += 1/2 W[abij] t[aVji] tb[bI]
{"VI,abij,aVIj,bi", 0.5, 4, {8,28,15,90}}   //   r[VI] += 1/2 W[abij] t[aVIj] tb[bi]
{"VI,abij,aVIi,bj", -0.5, 4, {8,28,15,90}}   //   r[VI] += -1/2 W[abij] t[aVIi] tb[bj]
{"VI,abij,aVjI,bi", -0.5, 4, {8,28,15,90}}   //   r[VI] += -1/2 W[abij] t[aVjI] tb[bi]
{"VI,abij,aViI,bj", 1.0, 4, {8,28,15,90}}   //   r[VI] += 1 W[abij] t[aViI] tb[bj]
{"VI,Vabv,abvI", 0.5, 3, {8,77,17}}   //   r[VI] += 1/2 W[Vabv] t[abvI]
{"VI,Vabi,abIi", -1.0, 3, {8,81,18}}   //   r[VI] += -1 W[Vabi] t[abIi]
{"VI,Vabi,abiI", 2.0, 3, {8,81,18}}   //   r[VI] += 2 W[Vabi] t[abiI]
{"VI,IaVi,ai", 1.0, 3, {8,40,89}}   //   r[VI] += 1 W[IaVi] ta[ai]
{"VI,Vabi,ai,bI", 1.0, 4, {8,81,89,90}}   //   r[VI] += 1 W[Vabi] ta[ai] tb[bI]
{"VI,IVia,ai", -1.0, 3, {8,80,90}}   //   r[VI] += -1 W[IVia] tb[ai]
{"VI,IaVi,ai", 1.0, 3, {8,40,90}}   //   r[VI] += 1 W[IaVi] tb[ai]
{"VI,Vabi,ai,bI", 1.0, 4, {8,81,90,90}}   //   r[VI] += 1 W[Vabi] tb[ai] tb[bI]
{"VI,Vabi,aI,bi", -1.0, 4, {8,81,90,90}}   //   r[VI] += -1 W[Vabi] tb[aI] tb[bi]
{"VI,av,aVvI", 0.5, 3, {8,29,20}}   //   r[VI] += 1/2 f_A[av] t[aVvI]
{"VI,ai,aViI", 1.0, 3, {8,30,15}}   //   r[VI] += 1 f[ai] t[aViI]
{"VI,IV", 1.0, 2, {8,31}}   //   r[VI] += 1 f_B[IV]
{"VI,iv,VvIi", 2.0, 3, {8,31,14}}   //   r[VI] += 2 f_B[iv] t[VvIi]
{"VI,Vv,vI", 1.0, 3, {8,83,13}}   //   r[VI] += 1 f_B[Vv] t[vI]
{"VI,Ii,Vi", -1.0, 3, {8,51,13}}   //   r[VI] += -1 f[Ii] t[Vi]
{"VI,Iivw,vw,Vi", -0.5, 4, {8,23,21,13}}   //   r[VI] += -1/2 W[Iivw] I[vw] t[Vi]
{"VI,iv,Vi,vI", -1.0, 4, {8,31,13,13}}   //   r[VI] += -1 f_B[iv] t[Vi] t[vI]
{"VI,ai,Vi,aI", -1.0, 4, {8,30,13,90}}   //   r[VI] += -1 f[ai] t[Vi] tb[aI]
{"VI,aivw,vw,Vi,aI", -0.5, 5, {8,24,21,13,90}}   //   r[VI] += -1/2 W[aivw] I[vw] t[Vi] tb[aI]
{"VI,ai,aVIi", -0.5, 3, {8,30,15}}   //   r[VI] += -1/2 f[ai] t[aVIi]
{"VI,aivw,vw,aVIi", -0.25, 4, {8,24,21,15}}   //   r[VI] += -1/4 W[aivw] I[vw] t[aVIi]
{"VI,Va,aI", 1.0, 3, {8,84,90}}   //   r[VI] += 1 f_B[Va] tb[aI]
{"VWIJ,IJVW", 0.5, 2, {9,23}}   //   r[VWIJ] += 1/2 W[IJVW]
{"VWIJ,IJWV", -0.5, 2, {9,23}}   //   r[VWIJ] += -1/2 W[IJWV]
{"VWIJ,VWvw,vwIJ", 1.0, 3, {9,71,14}}   //   r[VWIJ] += 1 W[VWvw] t[vwIJ]
{"VWIJ,JViv,WvIi", 1.0, 3, {9,64,14}}   //   r[VWIJ] += 1 W[JViv] t[WvIi]
{"VWIJ,JWiv,VvIi", -1.0, 3, {9,64,14}}   //   r[VWIJ] += -1 W[JWiv] t[VvIi]
{"VWIJ,JiVv,WvIi", -1.0, 3, {9,23,14}}   //   r[VWIJ] += -1 W[JiVv] t[WvIi]
{"VWIJ,JiWv,VvIi", 1.0, 3, {9,23,14}}   //   r[VWIJ] += 1 W[JiWv] t[VvIi]
{"VWIJ,IViv,WvJi", -1.0, 3, {9,64,14}}   //   r[VWIJ] += -1 W[IViv] t[WvJi]
{"VWIJ,IWiv,VvJi", 1.0, 3, {9,64,14}}   //   r[VWIJ] += 1 W[IWiv] t[VvJi]
{"VWIJ,IiVv,WvJi", 1.0, 3, {9,23,14}}   //   r[VWIJ] += 1 W[IiVv] t[WvJi]
{"VWIJ,IiWv,VvJi", -1.0, 3, {9,23,14}}   //   r[VWIJ] += -1 W[IiWv] t[VvJi]
{"VWIJ,IJij,VWij", 1.0, 3, {9,44,14}}   //   r[VWIJ] += 1 W[IJij] t[VWij]
{"VWIJ,ijvw,Vvij,WwIJ", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2 W[ijvw] t[Vvij] t[WwIJ]
{"VWIJ,ijvw,VvIJ,Wwij", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2 W[ijvw] t[VvIJ] t[Wwij]
{"VWIJ,ijvw,VWij,vwIJ", 1.0, 4, {9,23,14,14}}   //   r[VWIJ] += 1 W[ijvw] t[VWij] t[vwIJ]
{"VWIJ,ijvw,VWIi,vwJj", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2 W[ijvw] t[VWIi] t[vwJj]
{"VWIJ,ijvw,VvJj,WwIi", 2.0, 4, {9,23,14,14}}   //   r[VWIJ] += 2 W[ijvw] t[VvJj] t[WwIi]
{"VWIJ,ijvw,VvIj,WwJi", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2 W[ijvw] t[VvIj] t[WwJi]
{"VWIJ,ijvw,VvJi,WwIj", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2 W[ijvw] t[VvJi] t[WwIj]
{"VWIJ,ijvw,VvIi,WwJj", 2.0, 4, {9,23,14,14}}   //   r[VWIJ] += 2 W[ijvw] t[VvIi] t[WwJj]
{"VWIJ,ijvw,VWJi,vwIj", 2.0, 4, {9,23,14,14}}   //   r[VWIJ] += 2 W[ijvw] t[VWJi] t[vwIj]
{"VWIJ,Vivw,WwJi,vI", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1 W[Vivw] t[WwJi] t[vI]
{"VWIJ,Vivw,WvJi,wI", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1 W[Vivw] t[WvJi] t[wI]
{"VWIJ,Wivw,VwJi,vI", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1 W[Wivw] t[VwJi] t[vI]
{"VWIJ,Wivw,VvJi,wI", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1 W[Wivw] t[VvJi] t[wI]
{"VWIJ,Jijv,VWij,vI", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1 W[Jijv] t[VWij] t[vI]
{"VWIJ,Vivw,WwIi,vJ", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1 W[Vivw] t[WwIi] t[vJ]
{"VWIJ,Vivw,WvIi,wJ", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1 W[Vivw] t[WvIi] t[wJ]
{"VWIJ,Wivw,VwIi,vJ", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1 W[Wivw] t[VwIi] t[vJ]
{"VWIJ,Wivw,VvIi,wJ", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1 W[Wivw] t[VvIi] t[wJ]
{"VWIJ,Vivw,vwIJ,Wi", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1 W[Vivw] t[vwIJ] t[Wi]
{"VWIJ,Vivw,WwIJ,vi", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1 W[Vivw] t[WwIJ] t[vi]
{"VWIJ,Vivw,WvIJ,wi", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1 W[Vivw] t[WvIJ] t[wi]
{"VWIJ,Wivw,vwIJ,Vi", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1 W[Wivw] t[vwIJ] t[Vi]
{"VWIJ,Wivw,VwIJ,vi", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1 W[Wivw] t[VwIJ] t[vi]
{"VWIJ,Wivw,VvIJ,wi", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1 W[Wivw] t[VvIJ] t[wi]
{"VWIJ,Jijv,VvIi,Wj", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1 W[Jijv] t[VvIi] t[Wj]
{"VWIJ,Jijv,WvIi,Vj", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1 W[Jijv] t[WvIi] t[Vj]
{"VWIJ,Jijv,VWIi,vj", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1 W[Jijv] t[VWIi] t[vj]
{"VWIJ,Jijv,VvIj,Wi", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1 W[Jijv] t[VvIj] t[Wi]
{"VWIJ,Jijv,WvIj,Vi", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1 W[Jijv] t[WvIj] t[Vi]
{"VWIJ,Jijv,VWIj,vi", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1 W[Jijv] t[VWIj] t[vi]
{"VWIJ,Iijv,VWij,vJ", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1 W[Iijv] t[VWij] t[vJ]
{"VWIJ,Iijv,VvJi,Wj", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1 W[Iijv] t[VvJi] t[Wj]
{"VWIJ,Iijv,WvJi,Vj", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1 W[Iijv] t[WvJi] t[Vj]
{"VWIJ,Iijv,VWJi,vj", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1 W[Iijv] t[VWJi] t[vj]
{"VWIJ,Iijv,VvJj,Wi", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1 W[Iijv] t[VvJj] t[Wi]
{"VWIJ,Iijv,WvJj,Vi", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1 W[Iijv] t[WvJj] t[Vi]
{"VWIJ,Iijv,VWJj,vi", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1 W[Iijv] t[VWJj] t[vi]
{"VWIJ,ijvw,VWij,vI,wJ", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VWij] t[vI] t[wJ]
{"VWIJ,ijvw,VvJj,Wi,wI", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VvJj] t[Wi] t[wI]
{"VWIJ,ijvw,WvJj,Vi,wI", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[WvJj] t[Vi] t[wI]
{"VWIJ,ijvw,VvJi,Wj,wI", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VvJi] t[Wj] t[wI]
{"VWIJ,ijvw,WvJi,Vj,wI", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[WvJi] t[Vj] t[wI]
{"VWIJ,ijvw,VWJi,vI,wj", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VWJi] t[vI] t[wj]
{"VWIJ,ijvw,VWJi,vj,wI", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VWJi] t[vj] t[wI]
{"VWIJ,ijvw,VvIj,Wi,wJ", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VvIj] t[Wi] t[wJ]
{"VWIJ,ijvw,WvIj,Vi,wJ", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[WvIj] t[Vi] t[wJ]
{"VWIJ,ijvw,VvIi,Wj,wJ", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VvIi] t[Wj] t[wJ]
{"VWIJ,ijvw,WvIi,Vj,wJ", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[WvIi] t[Vj] t[wJ]
{"VWIJ,ijvw,VWIi,vJ,wj", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VWIi] t[vJ] t[wj]
{"VWIJ,ijvw,VWIi,vj,wJ", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VWIi] t[vj] t[wJ]
{"VWIJ,ijvw,vwIJ,Vi,Wj", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[vwIJ] t[Vi] t[Wj]
{"VWIJ,ijvw,VvIJ,Wi,wj", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VvIJ] t[Wi] t[wj]
{"VWIJ,ijvw,VvIJ,Wj,wi", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VvIJ] t[Wj] t[wi]
{"VWIJ,ijvw,WvIJ,Vi,wj", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[WvIJ] t[Vi] t[wj]
{"VWIJ,ijvw,WvIJ,Vj,wi", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[WvIJ] t[Vj] t[wi]
{"VWIJ,aivw,VWJi,wI,av", 1.0, 5, {9,24,14,13,22}}   //   r[VWIJ] += 1 W[aivw] t[VWJi] t[wI] t[av]
{"VWIJ,aivw,VWIi,wJ,av", -1.0, 5, {9,24,14,13,22}}   //   r[VWIJ] += -1 W[aivw] t[VWIi] t[wJ] t[av]
{"VWIJ,aivw,VwIJ,Wi,av", -1.0, 5, {9,24,14,13,22}}   //   r[VWIJ] += -1 W[aivw] t[VwIJ] t[Wi] t[av]
{"VWIJ,aivw,WwIJ,Vi,av", 1.0, 5, {9,24,14,13,22}}   //   r[VWIJ] += 1 W[aivw] t[WwIJ] t[Vi] t[av]
{"VWIJ,aijv,VWJi,vI,aj", 1.0, 5, {9,25,14,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VWJi] t[vI] ta[aj]
{"VWIJ,aijv,VWIi,vJ,aj", -1.0, 5, {9,25,14,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VWIi] t[vJ] ta[aj]
{"VWIJ,aijv,VvIJ,Wi,aj", -1.0, 5, {9,25,14,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VvIJ] t[Wi] ta[aj]
{"VWIJ,aijv,WvIJ,Vi,aj", 1.0, 5, {9,25,14,13,89}}   //   r[VWIJ] += 1 W[aijv] t[WvIJ] t[Vi] ta[aj]
{"VWIJ,aijv,VWij,vJ,aI", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[VWij] t[vJ] tb[aI]
{"VWIJ,aijv,VvJj,Wi,aI", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[VvJj] t[Wi] tb[aI]
{"VWIJ,aijv,WvJj,Vi,aI", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[WvJj] t[Vi] tb[aI]
{"VWIJ,aijv,VvJi,Wj,aI", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[VvJi] t[Wj] tb[aI]
{"VWIJ,aijv,WvJi,Vj,aI", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[WvJi] t[Vj] tb[aI]
{"VWIJ,aijv,VWJj,vi,aI", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[VWJj] t[vi] tb[aI]
{"VWIJ,aijv,VWJi,vj,aI", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[VWJi] t[vj] tb[aI]
{"VWIJ,aijv,VWij,vI,aJ", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[VWij] t[vI] tb[aJ]
{"VWIJ,aijv,VWJj,vI,ai", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[VWJj] t[vI] tb[ai]
{"VWIJ,aijv,VWJi,vI,aj", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[VWJi] t[vI] tb[aj]
{"VWIJ,aijv,VvIj,Wi,aJ", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[VvIj] t[Wi] tb[aJ]
{"VWIJ,aijv,WvIj,Vi,aJ", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[WvIj] t[Vi] tb[aJ]
{"VWIJ,aijv,VvIi,Wj,aJ", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[VvIi] t[Wj] tb[aJ]
{"VWIJ,aijv,WvIi,Vj,aJ", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[WvIi] t[Vj] tb[aJ]
{"VWIJ,aijv,VWIj,vi,aJ", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[VWIj] t[vi] tb[aJ]
{"VWIJ,aijv,VWIi,vj,aJ", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[VWIi] t[vj] tb[aJ]
{"VWIJ,aijv,VWIj,vJ,ai", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[VWIj] t[vJ] tb[ai]
{"VWIJ,aijv,VWIi,vJ,aj", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[VWIi] t[vJ] tb[aj]
{"VWIJ,aijv,VvIJ,Wj,ai", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[VvIJ] t[Wj] tb[ai]
{"VWIJ,aijv,WvIJ,Vj,ai", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[WvIJ] t[Vj] tb[ai]
{"VWIJ,aijv,VvIJ,Wi,aj", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1 W[aijv] t[VvIJ] t[Wi] tb[aj]
{"VWIJ,aijv,WvIJ,Vi,aj", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1 W[aijv] t[WvIJ] t[Vi] tb[aj]
{"VWIJ,Vavw,WvIJ,aw", -1.0, 4, {9,59,14,22}}   //   r[VWIJ] += -1 W[Vavw] t[WvIJ] t[aw]
{"VWIJ,Wavw,VvIJ,aw", 1.0, 4, {9,59,14,22}}   //   r[VWIJ] += 1 W[Wavw] t[VvIJ] t[aw]
{"VWIJ,Jaiv,VWIi,av", -1.0, 4, {9,39,14,22}}   //   r[VWIJ] += -1 W[Jaiv] t[VWIi] t[av]
{"VWIJ,Iaiv,VWJi,av", 1.0, 4, {9,39,14,22}}   //   r[VWIJ] += 1 W[Iaiv] t[VWJi] t[av]
{"VWIJ,abiv,VWJi,bv,aI", 1.0, 5, {9,27,14,22,90}}   //   r[VWIJ] += 1 W[abiv] t[VWJi] t[bv] tb[aI]
{"VWIJ,abiv,VWIi,bv,aJ", -1.0, 5, {9,27,14,22,90}}   //   r[VWIJ] += -1 W[abiv] t[VWIi] t[bv] tb[aJ]
{"VWIJ,aivw,VwJi,aWvI", -0.5, 4, {9,24,14,20}}   //   r[VWIJ] += -1/2 W[aivw] t[VwJi] t[aWvI]
{"VWIJ,aivw,WwJi,aVvI", 0.5, 4, {9,24,14,20}}   //   r[VWIJ] += 1/2 W[aivw] t[WwJi] t[aVvI]
{"VWIJ,aivw,VWJi,awvI", 0.5, 4, {9,24,14,20}}   //   r[VWIJ] += 1/2 W[aivw] t[VWJi] t[awvI]
{"VWIJ,aivw,VwIi,aWvJ", 0.5, 4, {9,24,14,20}}   //   r[VWIJ] += 1/2 W[aivw] t[VwIi] t[aWvJ]
{"VWIJ,aivw,WwIi,aVvJ", -0.5, 4, {9,24,14,20}}   //   r[VWIJ] += -1/2 W[aivw] t[WwIi] t[aVvJ]
{"VWIJ,aivw,VWIi,awvJ", -0.5, 4, {9,24,14,20}}   //   r[VWIJ] += -1/2 W[aivw] t[VWIi] t[awvJ]
{"VWIJ,aivw,VwIJ,aWvi", -0.5, 4, {9,24,14,20}}   //   r[VWIJ] += -1/2 W[aivw] t[VwIJ] t[aWvi]
{"VWIJ,aivw,WwIJ,aVvi", 0.5, 4, {9,24,14,20}}   //   r[VWIJ] += 1/2 W[aivw] t[WwIJ] t[aVvi]
{"VWIJ,aijv,Vvij,aWIJ", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[Vvij] t[aWIJ]
{"VWIJ,aijv,Wvij,aVIJ", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[Wvij] t[aVIJ]
{"VWIJ,aijv,VWij,avIJ", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VWij] t[avIJ]
{"VWIJ,aijv,VvJj,aWIi", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VvJj] t[aWIi]
{"VWIJ,aijv,WvJj,aVIi", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[WvJj] t[aVIi]
{"VWIJ,aijv,VvJi,aWIj", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VvJi] t[aWIj]
{"VWIJ,aijv,WvJi,aVIj", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[WvJi] t[aVIj]
{"VWIJ,aijv,VWJi,avIj", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VWJi] t[avIj]
{"VWIJ,aijv,VWJj,avIi", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VWJj] t[avIi]
{"VWIJ,aijv,Vvij,aWJI", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[Vvij] t[aWJI]
{"VWIJ,aijv,Wvij,aVJI", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[Wvij] t[aVJI]
{"VWIJ,aijv,VWij,avJI", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VWij] t[avJI]
{"VWIJ,aijv,VvJj,aWiI", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VvJj] t[aWiI]
{"VWIJ,aijv,WvJj,aViI", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[WvJj] t[aViI]
{"VWIJ,aijv,VvJi,aWjI", -1.0, 4, {9,25,14,15}}   //   r[VWIJ] += -1 W[aijv] t[VvJi] t[aWjI]
{"VWIJ,aijv,WvJi,aVjI", 1.0, 4, {9,25,14,15}}   //   r[VWIJ] += 1 W[aijv] t[WvJi] t[aVjI]
{"VWIJ,aijv,VWJi,avjI", 1.0, 4, {9,25,14,15}}   //   r[VWIJ] += 1 W[aijv] t[VWJi] t[avjI]
{"VWIJ,aijv,VWJj,aviI", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VWJj] t[aviI]
{"VWIJ,aijv,VvIj,aWJi", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VvIj] t[aWJi]
{"VWIJ,aijv,WvIj,aVJi", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[WvIj] t[aVJi]
{"VWIJ,aijv,VvIi,aWJj", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VvIi] t[aWJj]
{"VWIJ,aijv,WvIi,aVJj", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[WvIi] t[aVJj]
{"VWIJ,aijv,VWIi,avJj", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VWIi] t[avJj]
{"VWIJ,aijv,VWIj,avJi", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VWIj] t[avJi]
{"VWIJ,aijv,VvIj,aWiJ", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VvIj] t[aWiJ]
{"VWIJ,aijv,WvIj,aViJ", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[WvIj] t[aViJ]
{"VWIJ,aijv,VvIi,aWjJ", 1.0, 4, {9,25,14,15}}   //   r[VWIJ] += 1 W[aijv] t[VvIi] t[aWjJ]
{"VWIJ,aijv,WvIi,aVjJ", -1.0, 4, {9,25,14,15}}   //   r[VWIJ] += -1 W[aijv] t[WvIi] t[aVjJ]
{"VWIJ,aijv,VWIi,avjJ", -1.0, 4, {9,25,14,15}}   //   r[VWIJ] += -1 W[aijv] t[VWIi] t[avjJ]
{"VWIJ,aijv,VWIj,aviJ", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VWIj] t[aviJ]
{"VWIJ,aijv,VvIJ,aWij", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VvIJ] t[aWij]
{"VWIJ,aijv,WvIJ,aVij", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -1/2 W[aijv] t[WvIJ] t[aVij]
{"VWIJ,aijv,VvIJ,aWji", -1.0, 4, {9,25,14,15}}   //   r[VWIJ] += -1 W[aijv] t[VvIJ] t[aWji]
{"VWIJ,aijv,WvIJ,aVji", 1.0, 4, {9,25,14,15}}   //   r[VWIJ] += 1 W[aijv] t[WvIJ] t[aVji]
{"VWIJ,abiv,VWJi,bavI", 0.5, 4, {9,27,14,17}}   //   r[VWIJ] += 1/2 W[abiv] t[VWJi] t[bavI]
{"VWIJ,abiv,VWIi,bavJ", -0.5, 4, {9,27,14,17}}   //   r[VWIJ] += -1/2 W[abiv] t[VWIi] t[bavJ]
{"VWIJ,abij,VWij,abIJ", 1.0, 4, {9,28,14,18}}   //   r[VWIJ] += 1 W[abij] t[VWij] t[abIJ]
{"VWIJ,abij,VWJi,abjI", -1.0, 4, {9,28,14,18}}   //   r[VWIJ] += -1 W[abij] t[VWJi] t[abjI]
{"VWIJ,abij,VWJi,abIj", 2.0, 4, {9,28,14,18}}   //   r[VWIJ] += 2 W[abij] t[VWJi] t[abIj]
{"VWIJ,abij,VWIi,abjJ", 1.0, 4, {9,28,14,18}}   //   r[VWIJ] += 1 W[abij] t[VWIi] t[abjJ]
{"VWIJ,abij,VWIi,abJj", -2.0, 4, {9,28,14,18}}   //   r[VWIJ] += -2 W[abij] t[VWIi] t[abJj]
{"VWIJ,Vavi,WvIJ,ai", -1.0, 4, {9,61,14,89}}   //   r[VWIJ] += -1 W[Vavi] t[WvIJ] ta[ai]
{"VWIJ,Wavi,VvIJ,ai", 1.0, 4, {9,61,14,89}}   //   r[VWIJ] += 1 W[Wavi] t[VvIJ] ta[ai]
{"VWIJ,Jaij,VWIi,aj", -1.0, 4, {9,46,14,89}}   //   r[VWIJ] += -1 W[Jaij] t[VWIi] ta[aj]
{"VWIJ,Iaij,VWJi,aj", 1.0, 4, {9,46,14,89}}   //   r[VWIJ] += 1 W[Iaij] t[VWJi] ta[aj]
{"VWIJ,abij,VWJi,bj,aI", 1.0, 5, {9,28,14,89,90}}   //   r[VWIJ] += 1 W[abij] t[VWJi] ta[bj] tb[aI]
{"VWIJ,abij,VWIi,bj,aJ", -1.0, 5, {9,28,14,89,90}}   //   r[VWIJ] += -1 W[abij] t[VWIi] ta[bj] tb[aJ]
{"VWIJ,Viav,WvJi,aI", 1.0, 4, {9,75,14,90}}   //   r[VWIJ] += 1 W[Viav] t[WvJi] tb[aI]
{"VWIJ,Vavi,WvJi,aI", -1.0, 4, {9,61,14,90}}   //   r[VWIJ] += -1 W[Vavi] t[WvJi] tb[aI]
{"VWIJ,Wiav,VvJi,aI", -1.0, 4, {9,75,14,90}}   //   r[VWIJ] += -1 W[Wiav] t[VvJi] tb[aI]
{"VWIJ,Wavi,VvJi,aI", 1.0, 4, {9,61,14,90}}   //   r[VWIJ] += 1 W[Wavi] t[VvJi] tb[aI]
{"VWIJ,Jaij,VWij,aI", -1.0, 4, {9,46,14,90}}   //   r[VWIJ] += -1 W[Jaij] t[VWij] tb[aI]
{"VWIJ,Viav,WvIi,aJ", -1.0, 4, {9,75,14,90}}   //   r[VWIJ] += -1 W[Viav] t[WvIi] tb[aJ]
{"VWIJ,Vavi,WvIi,aJ", 1.0, 4, {9,61,14,90}}   //   r[VWIJ] += 1 W[Vavi] t[WvIi] tb[aJ]
{"VWIJ,Wiav,VvIi,aJ", 1.0, 4, {9,75,14,90}}   //   r[VWIJ] += 1 W[Wiav] t[VvIi] tb[aJ]
{"VWIJ,Wavi,VvIi,aJ", -1.0, 4, {9,61,14,90}}   //   r[VWIJ] += -1 W[Wavi] t[VvIi] tb[aJ]
{"VWIJ,Viav,WvIJ,ai", 1.0, 4, {9,75,14,90}}   //   r[VWIJ] += 1 W[Viav] t[WvIJ] tb[ai]
{"VWIJ,Vavi,WvIJ,ai", -1.0, 4, {9,61,14,90}}   //   r[VWIJ] += -1 W[Vavi] t[WvIJ] tb[ai]
{"VWIJ,Wiav,VvIJ,ai", -1.0, 4, {9,75,14,90}}   //   r[VWIJ] += -1 W[Wiav] t[VvIJ] tb[ai]
{"VWIJ,Wavi,VvIJ,ai", 1.0, 4, {9,61,14,90}}   //   r[VWIJ] += 1 W[Wavi] t[VvIJ] tb[ai]
{"VWIJ,Jaij,VWIj,ai", 1.0, 4, {9,46,14,90}}   //   r[VWIJ] += 1 W[Jaij] t[VWIj] tb[ai]
{"VWIJ,Jaij,VWIi,aj", -1.0, 4, {9,46,14,90}}   //   r[VWIJ] += -1 W[Jaij] t[VWIi] tb[aj]
{"VWIJ,Iaij,VWij,aJ", 1.0, 4, {9,46,14,90}}   //   r[VWIJ] += 1 W[Iaij] t[VWij] tb[aJ]
{"VWIJ,Iaij,VWJj,ai", -1.0, 4, {9,46,14,90}}   //   r[VWIJ] += -1 W[Iaij] t[VWJj] tb[ai]
{"VWIJ,Iaij,VWJi,aj", 1.0, 4, {9,46,14,90}}   //   r[VWIJ] += 1 W[Iaij] t[VWJi] tb[aj]
{"VWIJ,abij,VWij,aI,bJ", 1.0, 5, {9,28,14,90,90}}   //   r[VWIJ] += 1 W[abij] t[VWij] tb[aI] tb[bJ]
{"VWIJ,abij,VWJi,aI,bj", 1.0, 5, {9,28,14,90,90}}   //   r[VWIJ] += 1 W[abij] t[VWJi] tb[aI] tb[bj]
{"VWIJ,abij,VWJi,aj,bI", -1.0, 5, {9,28,14,90,90}}   //   r[VWIJ] += -1 W[abij] t[VWJi] tb[aj] tb[bI]
{"VWIJ,abij,VWIi,aJ,bj", -1.0, 5, {9,28,14,90,90}}   //   r[VWIJ] += -1 W[abij] t[VWIi] tb[aJ] tb[bj]
{"VWIJ,abij,VWIi,aj,bJ", 1.0, 5, {9,28,14,90,90}}   //   r[VWIJ] += 1 W[abij] t[VWIi] tb[aj] tb[bJ]
{"VWIJ,JWVv,vI", -0.5, 3, {9,58,13}}   //   r[VWIJ] += -1/2 W[JWVv] t[vI]
{"VWIJ,JVWv,vI", 0.5, 3, {9,58,13}}   //   r[VWIJ] += 1/2 W[JVWv] t[vI]
{"VWIJ,IWVv,vJ", 0.5, 3, {9,58,13}}   //   r[VWIJ] += 1/2 W[IWVv] t[vJ]
{"VWIJ,IVWv,vJ", -0.5, 3, {9,58,13}}   //   r[VWIJ] += -1/2 W[IVWv] t[vJ]
{"VWIJ,IJiV,Wi", 0.5, 3, {9,34,13}}   //   r[VWIJ] += 1/2 W[IJiV] t[Wi]
{"VWIJ,IJiW,Vi", -0.5, 3, {9,34,13}}   //   r[VWIJ] += -1/2 W[IJiW] t[Vi]
{"VWIJ,IJVi,Wi", -0.5, 3, {9,41,13}}   //   r[VWIJ] += -1/2 W[IJVi] t[Wi]
{"VWIJ,IJWi,Vi", 0.5, 3, {9,41,13}}   //   r[VWIJ] += 1/2 W[IJWi] t[Vi]
{"VWIJ,VWvw,vJ,wI", -0.5, 4, {9,71,13,13}}   //   r[VWIJ] += -1/2 W[VWvw] t[vJ] t[wI]
{"VWIJ,VWvw,vI,wJ", 0.5, 4, {9,71,13,13}}   //   r[VWIJ] += 1/2 W[VWvw] t[vI] t[wJ]
{"VWIJ,JViv,Wi,vI", -0.5, 4, {9,64,13,13}}   //   r[VWIJ] += -1/2 W[JViv] t[Wi] t[vI]
{"VWIJ,JWiv,Vi,vI", 0.5, 4, {9,64,13,13}}   //   r[VWIJ] += 1/2 W[JWiv] t[Vi] t[vI]
{"VWIJ,JiVv,Wi,vI", 0.5, 4, {9,23,13,13}}   //   r[VWIJ] += 1/2 W[JiVv] t[Wi] t[vI]
{"VWIJ,JiWv,Vi,vI", -0.5, 4, {9,23,13,13}}   //   r[VWIJ] += -1/2 W[JiWv] t[Vi] t[vI]
{"VWIJ,IViv,Wi,vJ", 0.5, 4, {9,64,13,13}}   //   r[VWIJ] += 1/2 W[IViv] t[Wi] t[vJ]
{"VWIJ,IWiv,Vi,vJ", -0.5, 4, {9,64,13,13}}   //   r[VWIJ] += -1/2 W[IWiv] t[Vi] t[vJ]
{"VWIJ,IiVv,Wi,vJ", -0.5, 4, {9,23,13,13}}   //   r[VWIJ] += -1/2 W[IiVv] t[Wi] t[vJ]
{"VWIJ,IiWv,Vi,vJ", 0.5, 4, {9,23,13,13}}   //   r[VWIJ] += 1/2 W[IiWv] t[Vi] t[vJ]
{"VWIJ,IJij,Vj,Wi", -0.5, 4, {9,44,13,13}}   //   r[VWIJ] += -1/2 W[IJij] t[Vj] t[Wi]
{"VWIJ,IJij,Vi,Wj", 0.5, 4, {9,44,13,13}}   //   r[VWIJ] += 1/2 W[IJij] t[Vi] t[Wj]
{"VWIJ,Vivw,Wi,vI,wJ", -0.5, 5, {9,54,13,13,13}}   //   r[VWIJ] += -1/2 W[Vivw] t[Wi] t[vI] t[wJ]
{"VWIJ,Vivw,Wi,vJ,wI", 0.5, 5, {9,54,13,13,13}}   //   r[VWIJ] += 1/2 W[Vivw] t[Wi] t[vJ] t[wI]
{"VWIJ,Wivw,Vi,vI,wJ", 0.5, 5, {9,54,13,13,13}}   //   r[VWIJ] += 1/2 W[Wivw] t[Vi] t[vI] t[wJ]
{"VWIJ,Wivw,Vi,vJ,wI", -0.5, 5, {9,54,13,13,13}}   //   r[VWIJ] += -1/2 W[Wivw] t[Vi] t[vJ] t[wI]
{"VWIJ,Jijv,Vi,Wj,vI", 0.5, 5, {9,34,13,13,13}}   //   r[VWIJ] += 1/2 W[Jijv] t[Vi] t[Wj] t[vI]
{"VWIJ,Jijv,Vj,Wi,vI", -0.5, 5, {9,34,13,13,13}}   //   r[VWIJ] += -1/2 W[Jijv] t[Vj] t[Wi] t[vI]
{"VWIJ,Iijv,Vi,Wj,vJ", -0.5, 5, {9,34,13,13,13}}   //   r[VWIJ] += -1/2 W[Iijv] t[Vi] t[Wj] t[vJ]
{"VWIJ,Iijv,Vj,Wi,vJ", 0.5, 5, {9,34,13,13,13}}   //   r[VWIJ] += 1/2 W[Iijv] t[Vj] t[Wi] t[vJ]
{"VWIJ,ijvw,Vi,Wj,vI,wJ", 0.5, 6, {9,23,13,13,13,13}}   //   r[VWIJ] += 1/2 W[ijvw] t[Vi] t[Wj] t[vI] t[wJ]
{"VWIJ,ijvw,Vi,Wj,vJ,wI", -0.5, 6, {9,23,13,13,13,13}}   //   r[VWIJ] += -1/2 W[ijvw] t[Vi] t[Wj] t[vJ] t[wI]
{"VWIJ,aijv,Vj,Wi,vJ,aI", 0.5, 6, {9,25,13,13,13,90}}   //   r[VWIJ] += 1/2 W[aijv] t[Vj] t[Wi] t[vJ] tb[aI]
{"VWIJ,aijv,Vi,Wj,vJ,aI", -0.5, 6, {9,25,13,13,13,90}}   //   r[VWIJ] += -1/2 W[aijv] t[Vi] t[Wj] t[vJ] tb[aI]
{"VWIJ,aijv,Vj,Wi,vI,aJ", -0.5, 6, {9,25,13,13,13,90}}   //   r[VWIJ] += -1/2 W[aijv] t[Vj] t[Wi] t[vI] tb[aJ]
{"VWIJ,aijv,Vi,Wj,vI,aJ", 0.5, 6, {9,25,13,13,13,90}}   //   r[VWIJ] += 1/2 W[aijv] t[Vi] t[Wj] t[vI] tb[aJ]
{"VWIJ,aivw,Vi,wJ,aWvI", 0.25, 5, {9,24,13,13,20}}   //   r[VWIJ] += 1/4 W[aivw] t[Vi] t[wJ] t[aWvI]
{"VWIJ,aivw,Wi,wJ,aVvI", -0.25, 5, {9,24,13,13,20}}   //   r[VWIJ] += -1/4 W[aivw] t[Wi] t[wJ] t[aVvI]
{"VWIJ,aivw,Vi,wI,aWvJ", -0.25, 5, {9,24,13,13,20}}   //   r[VWIJ] += -1/4 W[aivw] t[Vi] t[wI] t[aWvJ]
{"VWIJ,aivw,Wi,wI,aVvJ", 0.25, 5, {9,24,13,13,20}}   //   r[VWIJ] += 1/4 W[aivw] t[Wi] t[wI] t[aVvJ]
{"VWIJ,aijv,Vi,vj,aWIJ", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vi] t[vj] t[aWIJ]
{"VWIJ,aijv,Wi,vj,aVIJ", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wi] t[vj] t[aVIJ]
{"VWIJ,aijv,Vj,vi,aWIJ", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vj] t[vi] t[aWIJ]
{"VWIJ,aijv,Wj,vi,aVIJ", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wj] t[vi] t[aVIJ]
{"VWIJ,aijv,Vi,Wj,avIJ", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vi] t[Wj] t[avIJ]
{"VWIJ,aijv,Vj,Wi,avIJ", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vj] t[Wi] t[avIJ]
{"VWIJ,aijv,Vj,vJ,aWIi", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vj] t[vJ] t[aWIi]
{"VWIJ,aijv,Vi,vJ,aWIj", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vi] t[vJ] t[aWIj]
{"VWIJ,aijv,Wj,vJ,aVIi", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wj] t[vJ] t[aVIi]
{"VWIJ,aijv,Wi,vJ,aVIj", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wi] t[vJ] t[aVIj]
{"VWIJ,aijv,Vi,vj,aWJI", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vi] t[vj] t[aWJI]
{"VWIJ,aijv,Wi,vj,aVJI", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wi] t[vj] t[aVJI]
{"VWIJ,aijv,Vj,vi,aWJI", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vj] t[vi] t[aWJI]
{"VWIJ,aijv,Wj,vi,aVJI", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wj] t[vi] t[aVJI]
{"VWIJ,aijv,Vi,Wj,avJI", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vi] t[Wj] t[avJI]
{"VWIJ,aijv,Vj,Wi,avJI", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vj] t[Wi] t[avJI]
{"VWIJ,aijv,Vj,vJ,aWiI", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vj] t[vJ] t[aWiI]
{"VWIJ,aijv,Vi,vJ,aWjI", 0.5, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/2 W[aijv] t[Vi] t[vJ] t[aWjI]
{"VWIJ,aijv,Wj,vJ,aViI", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wj] t[vJ] t[aViI]
{"VWIJ,aijv,Wi,vJ,aVjI", -0.5, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/2 W[aijv] t[Wi] t[vJ] t[aVjI]
{"VWIJ,aijv,Vj,vI,aWJi", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vj] t[vI] t[aWJi]
{"VWIJ,aijv,Vi,vI,aWJj", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vi] t[vI] t[aWJj]
{"VWIJ,aijv,Wj,vI,aVJi", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wj] t[vI] t[aVJi]
{"VWIJ,aijv,Wi,vI,aVJj", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wi] t[vI] t[aVJj]
{"VWIJ,aijv,Vj,vI,aWiJ", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vj] t[vI] t[aWiJ]
{"VWIJ,aijv,Vi,vI,aWjJ", -0.5, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/2 W[aijv] t[Vi] t[vI] t[aWjJ]
{"VWIJ,aijv,Wj,vI,aViJ", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wj] t[vI] t[aViJ]
{"VWIJ,aijv,Wi,vI,aVjJ", 0.5, 5, {9,25,13,13,15}}   //   r[VWIJ] += 1/2 W[aijv] t[Wi] t[vI] t[aVjJ]
{"VWIJ,abij,Vi,Wj,abJI", -0.5, 5, {9,28,13,13,18}}   //   r[VWIJ] += -1/2 W[abij] t[Vi] t[Wj] t[abJI]
{"VWIJ,abij,Vi,Wj,abIJ", 0.5, 5, {9,28,13,13,18}}   //   r[VWIJ] += 1/2 W[abij] t[Vi] t[Wj] t[abIJ]
{"VWIJ,Viav,Wi,vJ,aI", -0.5, 5, {9,75,13,13,90}}   //   r[VWIJ] += -1/2 W[Viav] t[Wi] t[vJ] tb[aI]
{"VWIJ,Vavi,Wi,vJ,aI", 0.5, 5, {9,61,13,13,90}}   //   r[VWIJ] += 1/2 W[Vavi] t[Wi] t[vJ] tb[aI]
{"VWIJ,Wiav,Vi,vJ,aI", 0.5, 5, {9,75,13,13,90}}   //   r[VWIJ] += 1/2 W[Wiav] t[Vi] t[vJ] tb[aI]
{"VWIJ,Wavi,Vi,vJ,aI", -0.5, 5, {9,61,13,13,90}}   //   r[VWIJ] += -1/2 W[Wavi] t[Vi] t[vJ] tb[aI]
{"VWIJ,Jaij,Vj,Wi,aI", 0.5, 5, {9,46,13,13,90}}   //   r[VWIJ] += 1/2 W[Jaij] t[Vj] t[Wi] tb[aI]
{"VWIJ,Jaij,Vi,Wj,aI", -0.5, 5, {9,46,13,13,90}}   //   r[VWIJ] += -1/2 W[Jaij] t[Vi] t[Wj] tb[aI]
{"VWIJ,Viav,Wi,vI,aJ", 0.5, 5, {9,75,13,13,90}}   //   r[VWIJ] += 1/2 W[Viav] t[Wi] t[vI] tb[aJ]
{"VWIJ,Vavi,Wi,vI,aJ", -0.5, 5, {9,61,13,13,90}}   //   r[VWIJ] += -1/2 W[Vavi] t[Wi] t[vI] tb[aJ]
{"VWIJ,Wiav,Vi,vI,aJ", -0.5, 5, {9,75,13,13,90}}   //   r[VWIJ] += -1/2 W[Wiav] t[Vi] t[vI] tb[aJ]
{"VWIJ,Wavi,Vi,vI,aJ", 0.5, 5, {9,61,13,13,90}}   //   r[VWIJ] += 1/2 W[Wavi] t[Vi] t[vI] tb[aJ]
{"VWIJ,Iaij,Vj,Wi,aJ", -0.5, 5, {9,46,13,13,90}}   //   r[VWIJ] += -1/2 W[Iaij] t[Vj] t[Wi] tb[aJ]
{"VWIJ,Iaij,Vi,Wj,aJ", 0.5, 5, {9,46,13,13,90}}   //   r[VWIJ] += 1/2 W[Iaij] t[Vi] t[Wj] tb[aJ]
{"VWIJ,abij,Vi,Wj,aI,bJ", 0.5, 6, {9,28,13,13,90,90}}   //   r[VWIJ] += 1/2 W[abij] t[Vi] t[Wj] tb[aI] tb[bJ]
{"VWIJ,abij,Vi,Wj,aJ,bI", -0.5, 6, {9,28,13,13,90,90}}   //   r[VWIJ] += -1/2 W[abij] t[Vi] t[Wj] tb[aJ] tb[bI]
{"VWIJ,abiv,Vi,bv,aWIJ", -0.25, 5, {9,27,13,22,15}}   //   r[VWIJ] += -1/4 W[abiv] t[Vi] t[bv] t[aWIJ]
{"VWIJ,abiv,Wi,bv,aVIJ", 0.25, 5, {9,27,13,22,15}}   //   r[VWIJ] += 1/4 W[abiv] t[Wi] t[bv] t[aVIJ]
{"VWIJ,abiv,Vi,bv,aWJI", 0.25, 5, {9,27,13,22,15}}   //   r[VWIJ] += 1/4 W[abiv] t[Vi] t[bv] t[aWJI]
{"VWIJ,abiv,Wi,bv,aVJI", -0.25, 5, {9,27,13,22,15}}   //   r[VWIJ] += -1/4 W[abiv] t[Wi] t[bv] t[aVJI]
{"VWIJ,Vavw,vJ,aWwI", -0.25, 4, {9,59,13,20}}   //   r[VWIJ] += -1/4 W[Vavw] t[vJ] t[aWwI]
{"VWIJ,Wavw,vJ,aVwI", 0.25, 4, {9,59,13,20}}   //   r[VWIJ] += 1/4 W[Wavw] t[vJ] t[aVwI]
{"VWIJ,Jaiv,Vi,aWvI", 0.25, 4, {9,39,13,20}}   //   r[VWIJ] += 1/4 W[Jaiv] t[Vi] t[aWvI]
{"VWIJ,Jaiv,Wi,aVvI", -0.25, 4, {9,39,13,20}}   //   r[VWIJ] += -1/4 W[Jaiv] t[Wi] t[aVvI]
{"VWIJ,Vavw,vI,aWwJ", 0.25, 4, {9,59,13,20}}   //   r[VWIJ] += 1/4 W[Vavw] t[vI] t[aWwJ]
{"VWIJ,Wavw,vI,aVwJ", -0.25, 4, {9,59,13,20}}   //   r[VWIJ] += -1/4 W[Wavw] t[vI] t[aVwJ]
{"VWIJ,Iaiv,Vi,aWvJ", -0.25, 4, {9,39,13,20}}   //   r[VWIJ] += -1/4 W[Iaiv] t[Vi] t[aWvJ]
{"VWIJ,Iaiv,Wi,aVvJ", 0.25, 4, {9,39,13,20}}   //   r[VWIJ] += 1/4 W[Iaiv] t[Wi] t[aVvJ]
{"VWIJ,abiv,Vi,bWvJ,aI", -0.25, 5, {9,27,13,20,90}}   //   r[VWIJ] += -1/4 W[abiv] t[Vi] t[bWvJ] tb[aI]
{"VWIJ,abiv,Wi,bVvJ,aI", 0.25, 5, {9,27,13,20,90}}   //   r[VWIJ] += 1/4 W[abiv] t[Wi] t[bVvJ] tb[aI]
{"VWIJ,abiv,Vi,bWvI,aJ", 0.25, 5, {9,27,13,20,90}}   //   r[VWIJ] += 1/4 W[abiv] t[Vi] t[bWvI] tb[aJ]
{"VWIJ,abiv,Wi,bVvI,aJ", -0.25, 5, {9,27,13,20,90}}   //   r[VWIJ] += -1/4 W[abiv] t[Wi] t[bVvI] tb[aJ]
{"VWIJ,Viav,vi,aWIJ", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 1/4 W[Viav] t[vi] t[aWIJ]
{"VWIJ,Vavi,vi,aWIJ", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -1/4 W[Vavi] t[vi] t[aWIJ]
{"VWIJ,Vavi,Wi,avIJ", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 1/4 W[Vavi] t[Wi] t[avIJ]
{"VWIJ,Viav,Wi,avIJ", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -1/4 W[Viav] t[Wi] t[avIJ]
{"VWIJ,Wiav,vi,aVIJ", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -1/4 W[Wiav] t[vi] t[aVIJ]
{"VWIJ,Wavi,vi,aVIJ", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 1/4 W[Wavi] t[vi] t[aVIJ]
{"VWIJ,Wavi,Vi,avIJ", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -1/4 W[Wavi] t[Vi] t[avIJ]
{"VWIJ,Wiav,Vi,avIJ", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 1/4 W[Wiav] t[Vi] t[avIJ]
{"VWIJ,Viav,vJ,aWIi", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -1/4 W[Viav] t[vJ] t[aWIi]
{"VWIJ,Vavi,vJ,aWIi", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 1/4 W[Vavi] t[vJ] t[aWIi]
{"VWIJ,Wiav,vJ,aVIi", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 1/4 W[Wiav] t[vJ] t[aVIi]
{"VWIJ,Wavi,vJ,aVIi", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -1/4 W[Wavi] t[vJ] t[aVIi]
{"VWIJ,Jaij,Vj,aWIi", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 1/4 W[Jaij] t[Vj] t[aWIi]
{"VWIJ,Jaij,Wj,aVIi", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -1/4 W[Jaij] t[Wj] t[aVIi]
{"VWIJ,Jaij,Vi,aWIj", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -1/4 W[Jaij] t[Vi] t[aWIj]
{"VWIJ,Jaij,Wi,aVIj", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 1/4 W[Jaij] t[Wi] t[aVIj]
{"VWIJ,Viav,vi,aWJI", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -1/4 W[Viav] t[vi] t[aWJI]
{"VWIJ,Vavi,vi,aWJI", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 1/4 W[Vavi] t[vi] t[aWJI]
{"VWIJ,Vavi,Wi,avJI", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -1/4 W[Vavi] t[Wi] t[avJI]
{"VWIJ,Viav,Wi,avJI", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 1/4 W[Viav] t[Wi] t[avJI]
{"VWIJ,Wiav,vi,aVJI", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 1/4 W[Wiav] t[vi] t[aVJI]
{"VWIJ,Wavi,vi,aVJI", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -1/4 W[Wavi] t[vi] t[aVJI]
{"VWIJ,Wavi,Vi,avJI", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 1/4 W[Wavi] t[Vi] t[avJI]
{"VWIJ,Wiav,Vi,avJI", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -1/4 W[Wiav] t[Vi] t[avJI]
{"VWIJ,Viav,vJ,aWiI", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 1/4 W[Viav] t[vJ] t[aWiI]
{"VWIJ,Vavi,vJ,aWiI", -0.5, 4, {9,61,13,15}}   //   r[VWIJ] += -1/2 W[Vavi] t[vJ] t[aWiI]
{"VWIJ,Wiav,vJ,aViI", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -1/4 W[Wiav] t[vJ] t[aViI]
{"VWIJ,Wavi,vJ,aViI", 0.5, 4, {9,61,13,15}}   //   r[VWIJ] += 1/2 W[Wavi] t[vJ] t[aViI]
{"VWIJ,Jaij,Vj,aWiI", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -1/4 W[Jaij] t[Vj] t[aWiI]
{"VWIJ,Jaij,Wj,aViI", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 1/4 W[Jaij] t[Wj] t[aViI]
{"VWIJ,Jaij,Vi,aWjI", 0.5, 4, {9,46,13,15}}   //   r[VWIJ] += 1/2 W[Jaij] t[Vi] t[aWjI]
{"VWIJ,Jaij,Wi,aVjI", -0.5, 4, {9,46,13,15}}   //   r[VWIJ] += -1/2 W[Jaij] t[Wi] t[aVjI]
{"VWIJ,Viav,vI,aWJi", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 1/4 W[Viav] t[vI] t[aWJi]
{"VWIJ,Vavi,vI,aWJi", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -1/4 W[Vavi] t[vI] t[aWJi]
{"VWIJ,Wiav,vI,aVJi", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -1/4 W[Wiav] t[vI] t[aVJi]
{"VWIJ,Wavi,vI,aVJi", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 1/4 W[Wavi] t[vI] t[aVJi]
{"VWIJ,Viav,vI,aWiJ", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -1/4 W[Viav] t[vI] t[aWiJ]
{"VWIJ,Vavi,vI,aWiJ", 0.5, 4, {9,61,13,15}}   //   r[VWIJ] += 1/2 W[Vavi] t[vI] t[aWiJ]
{"VWIJ,Wiav,vI,aViJ", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 1/4 W[Wiav] t[vI] t[aViJ]
{"VWIJ,Wavi,vI,aViJ", -0.5, 4, {9,61,13,15}}   //   r[VWIJ] += -1/2 W[Wavi] t[vI] t[aViJ]
{"VWIJ,Iaij,Vj,aWJi", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -1/4 W[Iaij] t[Vj] t[aWJi]
{"VWIJ,Iaij,Wj,aVJi", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 1/4 W[Iaij] t[Wj] t[aVJi]
{"VWIJ,Iaij,Vi,aWJj", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 1/4 W[Iaij] t[Vi] t[aWJj]
{"VWIJ,Iaij,Wi,aVJj", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -1/4 W[Iaij] t[Wi] t[aVJj]
{"VWIJ,Iaij,Vj,aWiJ", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 1/4 W[Iaij] t[Vj] t[aWiJ]
{"VWIJ,Iaij,Wj,aViJ", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -1/4 W[Iaij] t[Wj] t[aViJ]
{"VWIJ,Iaij,Vi,aWjJ", -0.5, 4, {9,46,13,15}}   //   r[VWIJ] += -1/2 W[Iaij] t[Vi] t[aWjJ]
{"VWIJ,Iaij,Wi,aVjJ", 0.5, 4, {9,46,13,15}}   //   r[VWIJ] += 1/2 W[Iaij] t[Wi] t[aVjJ]
{"VWIJ,abij,Vi,aWIJ,bj", -0.25, 5, {9,28,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[aWIJ] ta[bj]
{"VWIJ,abij,Wi,aVIJ,bj", 0.25, 5, {9,28,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[aVIJ] ta[bj]
{"VWIJ,abij,Vi,aWJI,bj", 0.25, 5, {9,28,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[aWJI] ta[bj]
{"VWIJ,abij,Wi,aVJI,bj", -0.25, 5, {9,28,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[aVJI] ta[bj]
{"VWIJ,abij,Vi,bWJj,aI", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[bWJj] tb[aI]
{"VWIJ,abij,Vi,aWJj,bI", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[aWJj] tb[bI]
{"VWIJ,abij,Wi,bVJj,aI", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[bVJj] tb[aI]
{"VWIJ,abij,Wi,aVJj,bI", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[aVJj] tb[bI]
{"VWIJ,abij,Vi,bWjJ,aI", -0.5, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/2 W[abij] t[Vi] t[bWjJ] tb[aI]
{"VWIJ,abij,Vi,aWjJ,bI", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[aWjJ] tb[bI]
{"VWIJ,abij,Wi,bVjJ,aI", 0.5, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/2 W[abij] t[Wi] t[bVjJ] tb[aI]
{"VWIJ,abij,Wi,aVjJ,bI", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[aVjJ] tb[bI]
{"VWIJ,abij,Vi,bWIj,aJ", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[bWIj] tb[aJ]
{"VWIJ,abij,Vi,aWIj,bJ", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[aWIj] tb[bJ]
{"VWIJ,abij,Wi,bVIj,aJ", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[bVIj] tb[aJ]
{"VWIJ,abij,Wi,aVIj,bJ", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[aVIj] tb[bJ]
{"VWIJ,abij,Vi,bWIJ,aj", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[bWIJ] tb[aj]
{"VWIJ,abij,Vi,aWIJ,bj", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[aWIJ] tb[bj]
{"VWIJ,abij,Wi,bVIJ,aj", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[bVIJ] tb[aj]
{"VWIJ,abij,Wi,aVIJ,bj", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[aVIJ] tb[bj]
{"VWIJ,abij,Vi,bWjI,aJ", 0.5, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/2 W[abij] t[Vi] t[bWjI] tb[aJ]
{"VWIJ,abij,Vi,aWjI,bJ", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[aWjI] tb[bJ]
{"VWIJ,abij,Wi,bVjI,aJ", -0.5, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/2 W[abij] t[Wi] t[bVjI] tb[aJ]
{"VWIJ,abij,Wi,aVjI,bJ", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[aVjI] tb[bJ]
{"VWIJ,abij,Vi,bWJI,aj", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[bWJI] tb[aj]
{"VWIJ,abij,Vi,aWJI,bj", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[aWJI] tb[bj]
{"VWIJ,abij,Wi,bVJI,aj", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[bVJI] tb[aj]
{"VWIJ,abij,Wi,aVJI,bj", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[aVJI] tb[bj]
{"VWIJ,Vabi,Wi,abIJ", 0.5, 4, {9,81,13,18}}   //   r[VWIJ] += 1/2 W[Vabi] t[Wi] t[abIJ]
{"VWIJ,Vabi,Wi,abJI", -0.5, 4, {9,81,13,18}}   //   r[VWIJ] += -1/2 W[Vabi] t[Wi] t[abJI]
{"VWIJ,Wabi,Vi,abIJ", -0.5, 4, {9,81,13,18}}   //   r[VWIJ] += -1/2 W[Wabi] t[Vi] t[abIJ]
{"VWIJ,Wabi,Vi,abJI", 0.5, 4, {9,81,13,18}}   //   r[VWIJ] += 1/2 W[Wabi] t[Vi] t[abJI]
{"VWIJ,VWva,vJ,aI", -0.5, 4, {9,87,13,90}}   //   r[VWIJ] += -1/2 W[VWva] t[vJ] tb[aI]
{"VWIJ,VWav,vJ,aI", 0.5, 4, {9,85,13,90}}   //   r[VWIJ] += 1/2 W[VWav] t[vJ] tb[aI]
{"VWIJ,JVia,Wi,aI", -0.5, 4, {9,80,13,90}}   //   r[VWIJ] += -1/2 W[JVia] t[Wi] tb[aI]
{"VWIJ,JWia,Vi,aI", 0.5, 4, {9,80,13,90}}   //   r[VWIJ] += 1/2 W[JWia] t[Vi] tb[aI]
{"VWIJ,JaVi,Wi,aI", 0.5, 4, {9,40,13,90}}   //   r[VWIJ] += 1/2 W[JaVi] t[Wi] tb[aI]
{"VWIJ,JaWi,Vi,aI", -0.5, 4, {9,40,13,90}}   //   r[VWIJ] += -1/2 W[JaWi] t[Vi] tb[aI]
{"VWIJ,VWva,vI,aJ", 0.5, 4, {9,87,13,90}}   //   r[VWIJ] += 1/2 W[VWva] t[vI] tb[aJ]
{"VWIJ,VWav,vI,aJ", -0.5, 4, {9,85,13,90}}   //   r[VWIJ] += -1/2 W[VWav] t[vI] tb[aJ]
{"VWIJ,IVia,Wi,aJ", 0.5, 4, {9,80,13,90}}   //   r[VWIJ] += 1/2 W[IVia] t[Wi] tb[aJ]
{"VWIJ,IWia,Vi,aJ", -0.5, 4, {9,80,13,90}}   //   r[VWIJ] += -1/2 W[IWia] t[Vi] tb[aJ]
{"VWIJ,IaVi,Wi,aJ", -0.5, 4, {9,40,13,90}}   //   r[VWIJ] += -1/2 W[IaVi] t[Wi] tb[aJ]
{"VWIJ,IaWi,Vi,aJ", 0.5, 4, {9,40,13,90}}   //   r[VWIJ] += 1/2 W[IaWi] t[Vi] tb[aJ]
{"VWIJ,Vabi,Wi,aJ,bI", -0.5, 5, {9,81,13,90,90}}   //   r[VWIJ] += -1/2 W[Vabi] t[Wi] tb[aJ] tb[bI]
{"VWIJ,Vabi,Wi,aI,bJ", 0.5, 5, {9,81,13,90,90}}   //   r[VWIJ] += 1/2 W[Vabi] t[Wi] tb[aI] tb[bJ]
{"VWIJ,Wabi,Vi,aJ,bI", 0.5, 5, {9,81,13,90,90}}   //   r[VWIJ] += 1/2 W[Wabi] t[Vi] tb[aJ] tb[bI]
{"VWIJ,Wabi,Vi,aI,bJ", -0.5, 5, {9,81,13,90,90}}   //   r[VWIJ] += -1/2 W[Wabi] t[Vi] tb[aI] tb[bJ]
{"VWIJ,Vabv,av,bWIJ", 0.25, 4, {9,77,22,15}}   //   r[VWIJ] += 1/4 W[Vabv] t[av] t[bWIJ]
{"VWIJ,Wabv,av,bVIJ", -0.25, 4, {9,77,22,15}}   //   r[VWIJ] += -1/4 W[Wabv] t[av] t[bVIJ]
{"VWIJ,Vabv,av,bWJI", -0.25, 4, {9,77,22,15}}   //   r[VWIJ] += -1/4 W[Vabv] t[av] t[bWJI]
{"VWIJ,Wabv,av,bVJI", 0.25, 4, {9,77,22,15}}   //   r[VWIJ] += 1/4 W[Wabv] t[av] t[bVJI]
{"VWIJ,JaVv,aWvI", -0.25, 3, {9,38,20}}   //   r[VWIJ] += -1/4 W[JaVv] t[aWvI]
{"VWIJ,JaWv,aVvI", 0.25, 3, {9,38,20}}   //   r[VWIJ] += 1/4 W[JaWv] t[aVvI]
{"VWIJ,IaVv,aWvJ", 0.25, 3, {9,38,20}}   //   r[VWIJ] += 1/4 W[IaVv] t[aWvJ]
{"VWIJ,IaWv,aVvJ", -0.25, 3, {9,38,20}}   //   r[VWIJ] += -1/4 W[IaWv] t[aVvJ]
{"VWIJ,abvw,aVwJ,bWvI", 0.125, 4, {9,26,20,20}}   //   r[VWIJ] += 1/8 W[abvw] t[aVwJ] t[bWvI]
{"VWIJ,abvw,aVwI,bWvJ", -0.125, 4, {9,26,20,20}}   //   r[VWIJ] += -1/8 W[abvw] t[aVwI] t[bWvJ]
{"VWIJ,abvw,aVvJ,bWwI", -0.125, 4, {9,26,20,20}}   //   r[VWIJ] += -1/8 W[abvw] t[aVvJ] t[bWwI]
{"VWIJ,abvw,aVvI,bWwJ", 0.125, 4, {9,26,20,20}}   //   r[VWIJ] += 1/8 W[abvw] t[aVvI] t[bWwJ]
{"VWIJ,abiv,bVvi,aWIJ", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[bVvi] t[aWIJ]
{"VWIJ,abiv,bWvi,aVIJ", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[bWvi] t[aVIJ]
{"VWIJ,abiv,bVvJ,aWIi", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[bVvJ] t[aWIi]
{"VWIJ,abiv,bWvJ,aVIi", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[bWvJ] t[aVIi]
{"VWIJ,abiv,bVvi,aWJI", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[bVvi] t[aWJI]
{"VWIJ,abiv,bWvi,aVJI", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[bWvi] t[aVJI]
{"VWIJ,abiv,aVvJ,bWiI", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[aVvJ] t[bWiI]
{"VWIJ,abiv,aWvJ,bViI", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[aWvJ] t[bViI]
{"VWIJ,abiv,bVvJ,aWiI", -0.25, 4, {9,27,20,15}}   //   r[VWIJ] += -1/4 W[abiv] t[bVvJ] t[aWiI]
{"VWIJ,abiv,bWvJ,aViI", 0.25, 4, {9,27,20,15}}   //   r[VWIJ] += 1/4 W[abiv] t[bWvJ] t[aViI]
{"VWIJ,abiv,bVvI,aWJi", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[bVvI] t[aWJi]
{"VWIJ,abiv,bWvI,aVJi", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[bWvI] t[aVJi]
{"VWIJ,abiv,aVvI,bWiJ", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[aVvI] t[bWiJ]
{"VWIJ,abiv,aWvI,bViJ", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[aWvI] t[bViJ]
{"VWIJ,abiv,bVvI,aWiJ", 0.25, 4, {9,27,20,15}}   //   r[VWIJ] += 1/4 W[abiv] t[bVvI] t[aWiJ]
{"VWIJ,abiv,bWvI,aViJ", -0.25, 4, {9,27,20,15}}   //   r[VWIJ] += -1/4 W[abiv] t[bWvI] t[aViJ]
{"VWIJ,Vabv,aWvJ,bI", 0.25, 4, {9,77,20,90}}   //   r[VWIJ] += 1/4 W[Vabv] t[aWvJ] tb[bI]
{"VWIJ,Wabv,aVvJ,bI", -0.25, 4, {9,77,20,90}}   //   r[VWIJ] += -1/4 W[Wabv] t[aVvJ] tb[bI]
{"VWIJ,Vabv,aWvI,bJ", -0.25, 4, {9,77,20,90}}   //   r[VWIJ] += -1/4 W[Vabv] t[aWvI] tb[bJ]
{"VWIJ,Wabv,aVvI,bJ", 0.25, 4, {9,77,20,90}}   //   r[VWIJ] += 1/4 W[Wabv] t[aVvI] tb[bJ]
{"VWIJ,VWav,avIJ", 0.25, 3, {9,85,15}}   //   r[VWIJ] += 1/4 W[VWav] t[avIJ]
{"VWIJ,VWva,avIJ", -0.25, 3, {9,87,15}}   //   r[VWIJ] += -1/4 W[VWva] t[avIJ]
{"VWIJ,JVia,aWIi", -0.25, 3, {9,80,15}}   //   r[VWIJ] += -1/4 W[JVia] t[aWIi]
{"VWIJ,JWia,aVIi", 0.25, 3, {9,80,15}}   //   r[VWIJ] += 1/4 W[JWia] t[aVIi]
{"VWIJ,JaVi,aWIi", 0.25, 3, {9,40,15}}   //   r[VWIJ] += 1/4 W[JaVi] t[aWIi]
{"VWIJ,JaWi,aVIi", -0.25, 3, {9,40,15}}   //   r[VWIJ] += -1/4 W[JaWi] t[aVIi]
{"VWIJ,VWav,avJI", -0.25, 3, {9,85,15}}   //   r[VWIJ] += -1/4 W[VWav] t[avJI]
{"VWIJ,VWva,avJI", 0.25, 3, {9,87,15}}   //   r[VWIJ] += 1/4 W[VWva] t[avJI]
{"VWIJ,JVia,aWiI", 0.25, 3, {9,80,15}}   //   r[VWIJ] += 1/4 W[JVia] t[aWiI]
{"VWIJ,JWia,aViI", -0.25, 3, {9,80,15}}   //   r[VWIJ] += -1/4 W[JWia] t[aViI]
{"VWIJ,JaVi,aWiI", -0.5, 3, {9,40,15}}   //   r[VWIJ] += -1/2 W[JaVi] t[aWiI]
{"VWIJ,JaWi,aViI", 0.5, 3, {9,40,15}}   //   r[VWIJ] += 1/2 W[JaWi] t[aViI]
{"VWIJ,IVia,aWJi", 0.25, 3, {9,80,15}}   //   r[VWIJ] += 1/4 W[IVia] t[aWJi]
{"VWIJ,IWia,aVJi", -0.25, 3, {9,80,15}}   //   r[VWIJ] += -1/4 W[IWia] t[aVJi]
{"VWIJ,IaVi,aWJi", -0.25, 3, {9,40,15}}   //   r[VWIJ] += -1/4 W[IaVi] t[aWJi]
{"VWIJ,IaWi,aVJi", 0.25, 3, {9,40,15}}   //   r[VWIJ] += 1/4 W[IaWi] t[aVJi]
{"VWIJ,IVia,aWiJ", -0.25, 3, {9,80,15}}   //   r[VWIJ] += -1/4 W[IVia] t[aWiJ]
{"VWIJ,IWia,aViJ", 0.25, 3, {9,80,15}}   //   r[VWIJ] += 1/4 W[IWia] t[aViJ]
{"VWIJ,IaVi,aWiJ", 0.5, 3, {9,40,15}}   //   r[VWIJ] += 1/2 W[IaVi] t[aWiJ]
{"VWIJ,IaWi,aViJ", -0.5, 3, {9,40,15}}   //   r[VWIJ] += -1/2 W[IaWi] t[aViJ]
{"VWIJ,abij,aVij,bWIJ", -0.25, 4, {9,28,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aVij] t[bWIJ]
{"VWIJ,abij,aVIJ,bWji", 0.25, 4, {9,28,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aVIJ] t[bWji]
{"VWIJ,abij,aVji,bWIJ", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVji] t[bWIJ]
{"VWIJ,abij,aVIJ,bWij", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVIJ] t[bWij]
{"VWIJ,abij,aVJj,bWIi", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVJj] t[bWIi]
{"VWIJ,abij,aVIj,bWJi", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVIj] t[bWJi]
{"VWIJ,abij,aVJi,bWIj", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVJi] t[bWIj]
{"VWIJ,abij,aVIi,bWJj", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVIi] t[bWJj]
{"VWIJ,abij,aVjJ,bWIi", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVjJ] t[bWIi]
{"VWIJ,abij,aVIj,bWiJ", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVIj] t[bWiJ]
{"VWIJ,abij,aViJ,bWIj", 0.25, 4, {9,28,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aViJ] t[bWIj]
{"VWIJ,abij,aVIi,bWjJ", -0.25, 4, {9,28,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aVIi] t[bWjJ]
{"VWIJ,abij,aVij,bWJI", 0.25, 4, {9,28,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aVij] t[bWJI]
{"VWIJ,abij,aVJI,bWji", -0.25, 4, {9,28,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aVJI] t[bWji]
{"VWIJ,abij,aVji,bWJI", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVji] t[bWJI]
{"VWIJ,abij,aVJI,bWij", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVJI] t[bWij]
{"VWIJ,abij,aVJj,bWiI", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVJj] t[bWiI]
{"VWIJ,abij,aVjI,bWJi", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVjI] t[bWJi]
{"VWIJ,abij,aVJi,bWjI", 0.25, 4, {9,28,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aVJi] t[bWjI]
{"VWIJ,abij,aViI,bWJj", -0.25, 4, {9,28,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aViI] t[bWJj]
{"VWIJ,abij,aVjJ,bWiI", 0.25, 4, {9,28,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aVjJ] t[bWiI]
{"VWIJ,abij,aVjI,bWiJ", -0.25, 4, {9,28,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aVjI] t[bWiJ]
{"VWIJ,abij,aViJ,bWjI", -0.5, 4, {9,28,15,15}}   //   r[VWIJ] += -1/2 W[abij] t[aViJ] t[bWjI]
{"VWIJ,abij,aViI,bWjJ", 0.5, 4, {9,28,15,15}}   //   r[VWIJ] += 1/2 W[abij] t[aViI] t[bWjJ]
{"VWIJ,Vabi,bWIJ,ai", 0.25, 4, {9,81,15,89}}   //   r[VWIJ] += 1/4 W[Vabi] t[bWIJ] ta[ai]
{"VWIJ,Wabi,bVIJ,ai", -0.25, 4, {9,81,15,89}}   //   r[VWIJ] += -1/4 W[Wabi] t[bVIJ] ta[ai]
{"VWIJ,Vabi,bWJI,ai", -0.25, 4, {9,81,15,89}}   //   r[VWIJ] += -1/4 W[Vabi] t[bWJI] ta[ai]
{"VWIJ,Wabi,bVJI,ai", 0.25, 4, {9,81,15,89}}   //   r[VWIJ] += 1/4 W[Wabi] t[bVJI] ta[ai]
{"VWIJ,Vabi,aWJi,bI", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Vabi] t[aWJi] tb[bI]
{"VWIJ,Vabi,bWJi,aI", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Vabi] t[bWJi] tb[aI]
{"VWIJ,Wabi,aVJi,bI", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Wabi] t[aVJi] tb[bI]
{"VWIJ,Wabi,bVJi,aI", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Wabi] t[bVJi] tb[aI]
{"VWIJ,Vabi,aWiJ,bI", 0.5, 4, {9,81,15,90}}   //   r[VWIJ] += 1/2 W[Vabi] t[aWiJ] tb[bI]
{"VWIJ,Vabi,bWiJ,aI", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Vabi] t[bWiJ] tb[aI]
{"VWIJ,Wabi,aViJ,bI", -0.5, 4, {9,81,15,90}}   //   r[VWIJ] += -1/2 W[Wabi] t[aViJ] tb[bI]
{"VWIJ,Wabi,bViJ,aI", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Wabi] t[bViJ] tb[aI]
{"VWIJ,Vabi,aWIi,bJ", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Vabi] t[aWIi] tb[bJ]
{"VWIJ,Vabi,bWIi,aJ", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Vabi] t[bWIi] tb[aJ]
{"VWIJ,Wabi,aVIi,bJ", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Wabi] t[aVIi] tb[bJ]
{"VWIJ,Wabi,bVIi,aJ", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Wabi] t[bVIi] tb[aJ]
{"VWIJ,Vabi,aWIJ,bi", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Vabi] t[aWIJ] tb[bi]
{"VWIJ,Vabi,bWIJ,ai", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Vabi] t[bWIJ] tb[ai]
{"VWIJ,Wabi,aVIJ,bi", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Wabi] t[aVIJ] tb[bi]
{"VWIJ,Wabi,bVIJ,ai", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Wabi] t[bVIJ] tb[ai]
{"VWIJ,Vabi,aWiI,bJ", -0.5, 4, {9,81,15,90}}   //   r[VWIJ] += -1/2 W[Vabi] t[aWiI] tb[bJ]
{"VWIJ,Vabi,bWiI,aJ", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Vabi] t[bWiI] tb[aJ]
{"VWIJ,Wabi,aViI,bJ", 0.5, 4, {9,81,15,90}}   //   r[VWIJ] += 1/2 W[Wabi] t[aViI] tb[bJ]
{"VWIJ,Wabi,bViI,aJ", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Wabi] t[bViI] tb[aJ]
{"VWIJ,Vabi,aWJI,bi", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Vabi] t[aWJI] tb[bi]
{"VWIJ,Vabi,bWJI,ai", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Vabi] t[bWJI] tb[ai]
{"VWIJ,Wabi,aVJI,bi", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -1/4 W[Wabi] t[aVJI] tb[bi]
{"VWIJ,Wabi,bVJI,ai", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 1/4 W[Wabi] t[bVJI] tb[ai]
{"VWIJ,VWab,abIJ", 0.5, 3, {9,88,18}}   //   r[VWIJ] += 1/2 W[VWab] t[abIJ]
{"VWIJ,VWab,abJI", -0.5, 3, {9,88,18}}   //   r[VWIJ] += -1/2 W[VWab] t[abJI]
{"VWIJ,JWVa,aI", -0.5, 3, {9,78,90}}   //   r[VWIJ] += -1/2 W[JWVa] tb[aI]
{"VWIJ,JVWa,aI", 0.5, 3, {9,78,90}}   //   r[VWIJ] += 1/2 W[JVWa] tb[aI]
{"VWIJ,IWVa,aJ", 0.5, 3, {9,78,90}}   //   r[VWIJ] += 1/2 W[IWVa] tb[aJ]
{"VWIJ,IVWa,aJ", -0.5, 3, {9,78,90}}   //   r[VWIJ] += -1/2 W[IVWa] tb[aJ]
{"VWIJ,VWab,aJ,bI", -0.5, 4, {9,88,90,90}}   //   r[VWIJ] += -1/2 W[VWab] tb[aJ] tb[bI]
{"VWIJ,VWab,aI,bJ", 0.5, 4, {9,88,90,90}}   //   r[VWIJ] += 1/2 W[VWab] tb[aI] tb[bJ]
{"VWIJ,Vv,WvIJ", -1.0, 3, {9,83,14}}   //   r[VWIJ] += -1 f_B[Vv] t[WvIJ]
{"VWIJ,Wv,VvIJ", 1.0, 3, {9,83,14}}   //   r[VWIJ] += 1 f_B[Wv] t[VvIJ]
{"VWIJ,Ji,VWIi", -1.0, 3, {9,51,14}}   //   r[VWIJ] += -1 f[Ji] t[VWIi]
{"VWIJ,Jivw,vw,VWIi", -0.5, 4, {9,23,21,14}}   //   r[VWIJ] += -1/2 W[Jivw] I[vw] t[VWIi]
{"VWIJ,Ii,VWJi", 1.0, 3, {9,51,14}}   //   r[VWIJ] += 1 f[Ii] t[VWJi]
{"VWIJ,Iivw,vw,VWJi", 0.5, 4, {9,23,21,14}}   //   r[VWIJ] += 1/2 W[Iivw] I[vw] t[VWJi]
{"VWIJ,iv,VWJi,vI", 1.0, 4, {9,31,14,13}}   //   r[VWIJ] += 1 f_B[iv] t[VWJi] t[vI]
{"VWIJ,iv,VWIi,vJ", -1.0, 4, {9,31,14,13}}   //   r[VWIJ] += -1 f_B[iv] t[VWIi] t[vJ]
{"VWIJ,iv,VvIJ,Wi", -1.0, 4, {9,31,14,13}}   //   r[VWIJ] += -1 f_B[iv] t[VvIJ] t[Wi]
{"VWIJ,iv,WvIJ,Vi", 1.0, 4, {9,31,14,13}}   //   r[VWIJ] += 1 f_B[iv] t[WvIJ] t[Vi]
{"VWIJ,ai,VWJi,aI", 1.0, 4, {9,30,14,90}}   //   r[VWIJ] += 1 f[ai] t[VWJi] tb[aI]
{"VWIJ,aivw,vw,VWJi,aI", 0.5, 5, {9,24,21,14,90}}   //   r[VWIJ] += 1/2 W[aivw] I[vw] t[VWJi] tb[aI]
{"VWIJ,ai,VWIi,aJ", -1.0, 4, {9,30,14,90}}   //   r[VWIJ] += -1 f[ai] t[VWIi] tb[aJ]
{"VWIJ,aivw,vw,VWIi,aJ", -0.5, 5, {9,24,21,14,90}}   //   r[VWIJ] += -1/2 W[aivw] I[vw] t[VWIi] tb[aJ]
{"VWIJ,ai,Vi,aWIJ", -0.25, 4, {9,30,13,15}}   //   r[VWIJ] += -1/4 f[ai] t[Vi] t[aWIJ]
{"VWIJ,aivw,vw,Vi,aWIJ", -0.125, 5, {9,24,21,13,15}}   //   r[VWIJ] += -1/8 W[aivw] I[vw] t[Vi] t[aWIJ]
{"VWIJ,ai,Wi,aVIJ", 0.25, 4, {9,30,13,15}}   //   r[VWIJ] += 1/4 f[ai] t[Wi] t[aVIJ]
{"VWIJ,aivw,vw,Wi,aVIJ", 0.125, 5, {9,24,21,13,15}}   //   r[VWIJ] += 1/8 W[aivw] I[vw] t[Wi] t[aVIJ]
{"VWIJ,ai,Vi,aWJI", 0.25, 4, {9,30,13,15}}   //   r[VWIJ] += 1/4 f[ai] t[Vi] t[aWJI]
{"VWIJ,aivw,vw,Vi,aWJI", 0.125, 5, {9,24,21,13,15}}   //   r[VWIJ] += 1/8 W[aivw] I[vw] t[Vi] t[aWJI]
{"VWIJ,ai,Wi,aVJI", -0.25, 4, {9,30,13,15}}   //   r[VWIJ] += -1/4 f[ai] t[Wi] t[aVJI]
{"VWIJ,aivw,vw,Wi,aVJI", -0.125, 5, {9,24,21,13,15}}   //   r[VWIJ] += -1/8 W[aivw] I[vw] t[Wi] t[aVJI]
{"VWIJ,Va,aWIJ", 0.25, 3, {9,84,15}}   //   r[VWIJ] += 1/4 f_B[Va] t[aWIJ]
{"VWIJ,Wa,aVIJ", -0.25, 3, {9,84,15}}   //   r[VWIJ] += -1/4 f_B[Wa] t[aVIJ]
{"VWIJ,Va,aWJI", -0.25, 3, {9,84,15}}   //   r[VWIJ] += -1/4 f_B[Va] t[aWJI]
{"VWIJ,Wa,aVJI", 0.25, 3, {9,84,15}}   //   r[VWIJ] += 1/4 f_B[Wa] t[aVJI]

Complete

==> anc/CCSD_CCSDT/CCSD_os_8_r12t1211_eqns_permu-R.txt <==
Method CCSD
Tensors
0   {"r", "", USAGE_Residual}
1   {"r", "eecc", USAGE_Residual}
2   {"r", "eeac", USAGE_Residual}
3   {"r", "eeaa", USAGE_Residual}
4   {"r", "ec", USAGE_Residual}
5   {"r", "eacc", USAGE_Residual}
6   {"r", "eaac", USAGE_Residual}
7   {"r", "ea", USAGE_Residual}
8   {"r", "ac", USAGE_Residual}
9   {"r", "aacc", USAGE_Residual}
10   {"t", "ec", USAGE_Amplitude}
11   {"t", "eaac", USAGE_Amplitude}
12   {"t", "ea", USAGE_Amplitude}
13   {"t", "ac", USAGE_Amplitude}
14   {"t", "aacc", USAGE_Amplitude}
15   {"t", "eacc", USAGE_Amplitude}
16   {"t", "eeaa", USAGE_Amplitude}
17   {"t", "eeac", USAGE_Amplitude}
18   {"t", "eecc", USAGE_Amplitude}
19   {"t", "ec", USAGE_Hamiltonian}
20   {"t", "eaac", USAGE_Hamiltonian}
21   {"I", "aa", USAGE_Hamiltonian}
22   {"t", "ea", USAGE_Hamiltonian}
23   {"W", "ccaa", USAGE_Hamiltonian}
24   {"W", "ecaa", USAGE_Hamiltonian}
25   {"W", "ecca", USAGE_Hamiltonian}
26   {"W", "eeaa", USAGE_Hamiltonian}
27   {"W", "eeca", USAGE_Hamiltonian}
28   {"W", "eecc", USAGE_Hamiltonian}
29   {"f_A", "ea", USAGE_Hamiltonian}
30   {"f", "ec", USAGE_Hamiltonian}
31   {"f_B", "ca", USAGE_Hamiltonian}
32   {"W", "eeac", USAGE_Hamiltonian}
33   {"W", "ecea", USAGE_Hamiltonian}
34   {"W", "ccca", USAGE_Hamiltonian}
35   {"W", "eeea", USAGE_Hamiltonian}
36   {"W", "eeae", USAGE_Hamiltonian}
37   {"W", "ecac", USAGE_Hamiltonian}
38   {"W", "ceaa", USAGE_Hamiltonian}
39   {"W", "ceca", USAGE_Hamiltonian}
40   {"W", "ceac", USAGE_Hamiltonian}
41   {"W", "ccac", USAGE_Hamiltonian}
42   {"W", "eeee", USAGE_Hamiltonian}
43   {"W", "ecec", USAGE_Hamiltonian}
44   {"W", "cccc", USAGE_Hamiltonian}
45   {"W", "eeec", USAGE_Hamiltonian}
46   {"W", "cecc", USAGE_Hamiltonian}
47   {"W", "eece", USAGE_Hamiltonian}
48   {"W", "eccc", USAGE_Hamiltonian}
49   {"f_A", "ca", USAGE_Hamiltonian}
50   {"f", "ee", USAGE_Hamiltonian}
51   {"f", "cc", USAGE_Hamiltonian}
52   {"f_B", "ea", USAGE_Hamiltonian}
53   {"W", "eaaa", USAGE_Hamiltonian}
54   {"W", "acaa", USAGE_Hamiltonian}
55   {"W", "acca", USAGE_Hamiltonian}
56   {"W", "eaac", USAGE_Hamiltonian}
57   {"W", "eaca", USAGE_Hamiltonian}
58   {"W", "caaa", USAGE_Hamiltonian}
59   {"W", "aeaa", USAGE_Hamiltonian}
60   {"W", "aeca", USAGE_Hamiltonian}
61   {"W", "aeac", USAGE_Hamiltonian}
62   {"W", "eaea", USAGE_Hamiltonian}
63   {"W", "caac", USAGE_Hamiltonian}
64   {"W", "caca", USAGE_Hamiltonian}
65   {"W", "eaec", USAGE_Hamiltonian}
66   {"W", "cacc", USAGE_Hamiltonian}
67   {"W", "aecc", USAGE_Hamiltonian}
68   {"W", "eacc", USAGE_Hamiltonian}
69   {"f_A", "aa", USAGE_Hamiltonian}
70   {"f_A", "ac", USAGE_Hamiltonian}
71   {"W", "aaaa", USAGE_Hamiltonian}
72   {"W", "aaca", USAGE_Hamiltonian}
73   {"W", "aaac", USAGE_Hamiltonian}
74   {"W", "aacc", USAGE_Hamiltonian}
75   {"W", "acea", USAGE_Hamiltonian}
76   {"W", "eaae", USAGE_Hamiltonian}
77   {"W", "aeea", USAGE_Hamiltonian}
78   {"W", "caae", USAGE_Hamiltonian}
79   {"W", "eaee", USAGE_Hamiltonian}
80   {"W", "cace", USAGE_Hamiltonian}
81   {"W", "aeec", USAGE_Hamiltonian}
82   {"W", "eace", USAGE_Hamiltonian}
83   {"f_B", "aa", USAGE_Hamiltonian}
84   {"f_B", "ae", USAGE_Hamiltonian}
85   {"W", "aaea", USAGE_Hamiltonian}
86   {"W", "aaec", USAGE_Hamiltonian}
87   {"W", "aaae", USAGE_Hamiltonian}
88   {"W", "aaee", USAGE_Hamiltonian}
89   {"ta", "ec", USAGE_Intermediate}
90   {"tb", "ec", USAGE_Intermediate}
Equations 3523
{"AI,AI", 1.0, 2, {89,19}}   //   ta[AI] += 1 t[AI]
{"AI,AWVI,VW", -0.25, 3, {89,20,21}}   //   ta[AI] += -1/4 t[AWVI] I[VW]
{"AI,AV,WI,VW", -0.5, 4, {89,22,13,21}}   //   ta[AI] += -1/2 t[AV] t[WI] I[VW]
{"AI,AI", 1.0, 2, {90,19}}   //   tb[AI] += 1 t[AI]
{"AI,AWVI,VW", 0.25, 3, {90,20,21}}   //   tb[AI] += 1/4 t[AWVI] I[VW]
{"AI,AV,WI,VW", 0.5, 4, {90,22,13,21}}   //   tb[AI] += 1/2 t[AV] t[WI] I[VW]
{",ijvw,vwij", 1.0, 3, {0,23,14}}   //   r[] += 1 W[ijvw] t[vwij]
{",ijvw,vj,wi", -0.5, 4, {0,23,13,13}}   //   r[] += -1/2 W[ijvw] t[vj] t[wi]
{",ijvw,vi,wj", 0.5, 4, {0,23,13,13}}   //   r[] += 1/2 W[ijvw] t[vi] t[wj]
{",aivw,wi,av", 1.0, 4, {0,24,13,22}}   //   r[] += 1 W[aivw] t[wi] t[av]
{",aijv,vi,aj", 1.0, 4, {0,25,13,89}}   //   r[] += 1 W[aijv] t[vi] ta[aj]
{",aijv,vj,ai", -1.0, 4, {0,25,13,90}}   //   r[] += -1 W[aijv] t[vj] tb[ai]
{",aijv,vi,aj", 1.0, 4, {0,25,13,90}}   //   r[] += 1 W[aijv] t[vi] tb[aj]
{",abvw,aw,bv", -0.5, 4, {0,26,22,22}}   //   r[] += -1/2 W[abvw] t[aw] t[bv]
{",abvw,av,bw", 0.5, 4, {0,26,22,22}}   //   r[] += 1/2 W[abvw] t[av] t[bw]
{",abiv,av,bi", -1.0, 4, {0,27,22,89}}   //   r[] += -1 W[abiv] t[av] ta[bi]
{",abiv,bv,ai", 1.0, 4, {0,27,22,89}}   //   r[] += 1 W[abiv] t[bv] ta[ai]
{",abiv,bv,ai", 1.0, 4, {0,27,22,90}}   //   r[] += 1 W[abiv] t[bv] tb[ai]
{",aivw,awvi", 0.5, 3, {0,24,20}}   //   r[] += 1/2 W[aivw] t[awvi]
{",aijv,avji", 1.0, 3, {0,25,15}}   //   r[] += 1 W[aijv] t[avji]
{",aijv,avij", -0.5, 3, {0,25,15}}   //   r[] += -1/2 W[aijv] t[avij]
{",abvw,abvw", 1.0, 3, {0,26,16}}   //   r[] += 1 W[abvw] t[abvw]
{",abiv,bavi", 1.0, 3, {0,27,17}}   //   r[] += 1 W[abiv] t[bavi]
{",abiv,abvi", -0.5, 3, {0,27,17}}   //   r[] += -1/2 W[abiv] t[abvi]
{",abij,abij", 2.0, 3, {0,28,18}}   //   r[] += 2 W[abij] t[abij]
{",abij,abji", -1.0, 3, {0,28,18}}   //   r[] += -1 W[abij] t[abji]
{",abij,aj,bi", -0.5, 4, {0,28,89,89}}   //   r[] += -1/2 W[abij] ta[aj] ta[bi]
{",abij,ai,bj", 0.5, 4, {0,28,89,89}}   //   r[] += 1/2 W[abij] ta[ai] ta[bj]
{",abij,ai,bj", 1.0, 4, {0,28,89,90}}   //   r[] += 1 W[abij] ta[ai] tb[bj]
{",abij,aj,bi", -0.5, 4, {0,28,90,90}}   //   r[] += -1/2 W[abij] tb[aj] tb[bi]
{",abij,ai,bj", 0.5, 4, {0,28,90,90}}   //   r[] += 1/2 W[abij] tb[ai] tb[bj]
{",av,av", 1.0, 3, {0,29,22}}   //   r[] += 1 f_A[av] t[av]
{",ai,ai", 1.0, 3, {0,30,89}}   //   r[] += 1 f[ai] ta[ai]
{",aivw,vw,ai", -0.5, 4, {0,24,21,89}}   //   r[] += -1/2 W[aivw] I[vw] ta[ai]
{",iv,vi", 1.0, 3, {0,31,13}}   //   r[] += 1 f_B[iv] t[vi]
{",ai,ai", 1.0, 3, {0,30,90}}   //   r[] += 1 f[ai] tb[ai]
{",aivw,vw,ai", 0.5, 4, {0,24,21,90}}   //   r[] += 1/2 W[aivw] I[vw] tb[ai]
{"ABIJ,ABIJ", 1.0, 2, {1,28}}   //   r[ABIJ] += 1.0 W[ABIJ]
{"ABIJ,ABvw,vwIJ", 0.333333333333333, 3, {1,26,14}}   //   r[ABIJ] += 0.333333333333333 W[ABvw] t[vwIJ]
{"ABIJ,ijvw,vwJi,ABIj", 1.0, 4, {1,23,14,18}}   //   r[ABIJ] += 1.0 W[ijvw] t[vwJi] t[ABIj]
{"ABIJ,ijvw,vwIi,ABjJ", 1.0, 4, {1,23,14,18}}   //   r[ABIJ] += 1.0 W[ijvw] t[vwIi] t[ABjJ]
{"ABIJ,ijvw,vwIJ,ABij", 0.333333333333333, 4, {1,23,14,18}}   //   r[ABIJ] += 0.333333333333333 W[ijvw] t[vwIJ] t[ABij]
{"ABIJ,Aivw,vwIJ,Bi", -0.333333333333333, 4, {1,24,14,90}}   //   r[ABIJ] += -0.333333333333333 W[Aivw] t[vwIJ] tb[Bi]
{"ABIJ,Bivw,vwIJ,Ai", 0.333333333333333, 4, {1,24,14,90}}   //   r[ABIJ] += 0.333333333333333 W[Bivw] t[vwIJ] tb[Ai]
{"ABIJ,ijvw,vwIJ,Ai,Bj", 0.333333333333333, 5, {1,23,14,90,90}}   //   r[ABIJ] += 0.333333333333333 W[ijvw] t[vwIJ] tb[Ai] tb[Bj]
{"ABIJ,ABvJ,vI", 0.5, 3, {1,32,13}}   //   r[ABIJ] += 0.5 W[ABvJ] t[vI]
{"ABIJ,ABIv,vJ", 0.5, 3, {1,27,13}}   //   r[ABIJ] += 0.5 W[ABIv] t[vJ]
{"ABIJ,ABvw,vJ,wI", -0.166666666666667, 4, {1,26,13,13}}   //   r[ABIJ] += -0.166666666666667 W[ABvw] t[vJ] t[wI]
{"ABIJ,ijvw,vJ,wi,ABIj", 0.5, 5, {1,23,13,13,18}}   //   r[ABIJ] += 0.5 W[ijvw] t[vJ] t[wi] t[ABIj]
{"ABIJ,ijvw,vJ,wj,ABIi", -0.5, 5, {1,23,13,13,18}}   //   r[ABIJ] += -0.5 W[ijvw] t[vJ] t[wj] t[ABIi]
{"ABIJ,ijvw,vI,wi,ABjJ", 0.5, 5, {1,23,13,13,18}}   //   r[ABIJ] += 0.5 W[ijvw] t[vI] t[wi] t[ABjJ]
{"ABIJ,ijvw,vI,wj,ABiJ", -0.5, 5, {1,23,13,13,18}}   //   r[ABIJ] += -0.5 W[ijvw] t[vI] t[wj] t[ABiJ]
{"ABIJ,ijvw,vI,wJ,ABji", -0.166666666666667, 5, {1,23,13,13,18}}   //   r[ABIJ] += -0.166666666666667 W[ijvw] t[vI] t[wJ] t[ABji]
{"ABIJ,Aivw,vI,wJ,Bi", -0.166666666666667, 5, {1,24,13,13,90}}   //   r[ABIJ] += -0.166666666666667 W[Aivw] t[vI] t[wJ] tb[Bi]
{"ABIJ,Bivw,vI,wJ,Ai", 0.166666666666667, 5, {1,24,13,13,90}}   //   r[ABIJ] += 0.166666666666667 W[Bivw] t[vI] t[wJ] tb[Ai]
{"ABIJ,ijvw,vI,wJ,Ai,Bj", 0.166666666666667, 6, {1,23,13,13,90,90}}   //   r[ABIJ] += 0.166666666666667 W[ijvw] t[vI] t[wJ] tb[Ai] tb[Bj]
{"ABIJ,AJvw,vI,Bw", -0.333333333333333, 4, {1,24,13,22}}   //   r[ABIJ] += -0.333333333333333 W[AJvw] t[vI] t[Bw]
{"ABIJ,BIvw,vJ,Aw", -0.333333333333333, 4, {1,24,13,22}}   //   r[ABIJ] += -0.333333333333333 W[BIvw] t[vJ] t[Aw]
{"ABIJ,aivw,wi,Av,BaJI", -0.5, 5, {1,24,13,22,18}}   //   r[ABIJ] += -0.5 W[aivw] t[wi] t[Av] t[BaJI]
{"ABIJ,aivw,wi,Bv,AaIJ", -0.5, 5, {1,24,13,22,18}}   //   r[ABIJ] += -0.5 W[aivw] t[wi] t[Bv] t[AaIJ]
{"ABIJ,aivw,wJ,av,ABIi", -0.5, 5, {1,24,13,22,18}}   //   r[ABIJ] += -0.5 W[aivw] t[wJ] t[av] t[ABIi]
{"ABIJ,aivw,wJ,Av,BaiI", 0.333333333333333, 5, {1,24,13,22,18}}   //   r[ABIJ] += 0.333333333333333 W[aivw] t[wJ] t[Av] t[BaiI]
{"ABIJ,aivw,wI,av,ABiJ", -0.5, 5, {1,24,13,22,18}}   //   r[ABIJ] += -0.5 W[aivw] t[wI] t[av] t[ABiJ]
{"ABIJ,aivw,wI,Bv,AaiJ", 0.333333333333333, 5, {1,24,13,22,18}}   //   r[ABIJ] += 0.333333333333333 W[aivw] t[wI] t[Bv] t[AaiJ]
{"ABIJ,Bavw,vJ,Aw,aI", -0.333333333333333, 5, {1,26,13,22,89}}   //   r[ABIJ] += -0.333333333333333 W[Bavw] t[vJ] t[Aw] ta[aI]
{"ABIJ,Aavw,vI,Bw,aJ", -0.333333333333333, 5, {1,26,13,22,89}}   //   r[ABIJ] += -0.333333333333333 W[Aavw] t[vI] t[Bw] ta[aJ]
{"ABIJ,aivw,wJ,Av,aI,Bi", 0.333333333333333, 6, {1,24,13,22,89,90}}   //   r[ABIJ] += 0.333333333333333 W[aivw] t[wJ] t[Av] ta[aI] tb[Bi]
{"ABIJ,aivw,wI,Bv,aJ,Ai", 0.333333333333333, 6, {1,24,13,22,89,90}}   //   r[ABIJ] += 0.333333333333333 W[aivw] t[wI] t[Bv] ta[aJ] tb[Ai]
{"ABIJ,Jivw,wI,Bv,Ai", 0.333333333333333, 5, {1,23,13,22,90}}   //   r[ABIJ] += 0.333333333333333 W[Jivw] t[wI] t[Bv] tb[Ai]
{"ABIJ,Iivw,wJ,Av,Bi", 0.333333333333333, 5, {1,23,13,22,90}}   //   r[ABIJ] += 0.333333333333333 W[Iivw] t[wJ] t[Av] tb[Bi]
{"ABIJ,Bivw,wi,AvIJ", 0.25, 4, {1,24,13,15}}   //   r[ABIJ] += 0.25 W[Bivw] t[wi] t[AvIJ]
{"ABIJ,Bivw,vi,AwIJ", -0.25, 4, {1,24,13,15}}   //   r[ABIJ] += -0.25 W[Bivw] t[vi] t[AwIJ]
{"ABIJ,Bivw,wJ,AvIi", -0.25, 4, {1,24,13,15}}   //   r[ABIJ] += -0.25 W[Bivw] t[wJ] t[AvIi]
{"ABIJ,Bivw,vJ,AwIi", 0.25, 4, {1,24,13,15}}   //   r[ABIJ] += 0.25 W[Bivw] t[vJ] t[AwIi]
{"ABIJ,Aivw,wi,BvJI", 0.25, 4, {1,24,13,15}}   //   r[ABIJ] += 0.25 W[Aivw] t[wi] t[BvJI]
{"ABIJ,Aivw,vi,BwJI", -0.25, 4, {1,24,13,15}}   //   r[ABIJ] += -0.25 W[Aivw] t[vi] t[BwJI]
{"ABIJ,Aivw,wJ,BviI", -0.083333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += -0.083333333333333 W[Aivw] t[wJ] t[BviI]
{"ABIJ,Aivw,vJ,BwiI", 0.083333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += 0.083333333333333 W[Aivw] t[vJ] t[BwiI]
{"ABIJ,Bivw,wJ,AviI", 0.083333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += 0.083333333333333 W[Bivw] t[wJ] t[AviI]
{"ABIJ,Bivw,vJ,AwiI", -0.083333333333333, 4, {1,24,13,15}}   //   r[ABIJ] += -0.083333333333333 W[Bivw] t[vJ] t[AwiI]
{"ABIJ,Aivw,wI,BvJi", -0.25, 4, {1,24,13,15}}   //   r[ABIJ] += -0.25 W[Aivw] t[wI] t[BvJi]
{"ABIJ,Aivw,vI,BwJi", 0.25, 4, {1,24,13,15}}   //   r[ABIJ] += 0.25 W[Aivw] t[vI] t[BwJi]
{"ABIJ,ijvw,vj,AwIJ,Bi", 0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += 0.25 W[ijvw] t[vj] t[AwIJ] tb[Bi]
{"ABIJ,ijvw,vi,AwIJ,Bj", -0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += -0.25 W[ijvw] t[vi] t[AwIJ] tb[Bj]
{"ABIJ,ijvw,vJ,AwIj,Bi", -0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += -0.25 W[ijvw] t[vJ] t[AwIj] tb[Bi]
{"ABIJ,ijvw,vJ,AwIi,Bj", 0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += 0.25 W[ijvw] t[vJ] t[AwIi] tb[Bj]
{"ABIJ,ijvw,vj,BwJI,Ai", 0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += 0.25 W[ijvw] t[vj] t[BwJI] tb[Ai]
{"ABIJ,ijvw,vi,BwJI,Aj", -0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += -0.25 W[ijvw] t[vi] t[BwJI] tb[Aj]
{"ABIJ,ijvw,vJ,AwjI,Bi", 0.083333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += 0.083333333333333 W[ijvw] t[vJ] t[AwjI] tb[Bi]
{"ABIJ,ijvw,vJ,BwjI,Ai", -0.083333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += -0.083333333333333 W[ijvw] t[vJ] t[BwjI] tb[Ai]
{"ABIJ,ijvw,vJ,AwiI,Bj", -0.083333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += -0.083333333333333 W[ijvw] t[vJ] t[AwiI] tb[Bj]
{"ABIJ,ijvw,vJ,BwiI,Aj", 0.083333333333333, 5, {1,23,13,15,90}}   //   r[ABIJ] += 0.083333333333333 W[ijvw] t[vJ] t[BwiI] tb[Aj]
{"ABIJ,ijvw,vI,BwJj,Ai", -0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += -0.25 W[ijvw] t[vI] t[BwJj] tb[Ai]
{"ABIJ,ijvw,vI,BwJi,Aj", 0.25, 5, {1,23,13,15,90}}   //   r[ABIJ] += 0.25 W[ijvw] t[vI] t[BwJi] tb[Aj]
{"ABIJ,Bavw,vJ,aAwI", 0.25, 4, {1,26,13,17}}   //   r[ABIJ] += 0.25 W[Bavw] t[vJ] t[aAwI]
{"ABIJ,Bavw,vJ,AawI", -0.166666666666667, 4, {1,26,13,17}}   //   r[ABIJ] += -0.166666666666667 W[Bavw] t[vJ] t[AawI]
{"ABIJ,Jivw,wi,BAvI", -0.25, 4, {1,23,13,17}}   //   r[ABIJ] += -0.25 W[Jivw] t[wi] t[BAvI]
{"ABIJ,Aavw,vI,aBwJ", 0.25, 4, {1,26,13,17}}   //   r[ABIJ] += 0.25 W[Aavw] t[vI] t[aBwJ]
{"ABIJ,Aavw,vI,BawJ", -0.166666666666667, 4, {1,26,13,17}}   //   r[ABIJ] += -0.166666666666667 W[Aavw] t[vI] t[BawJ]
{"ABIJ,Jivw,wI,BAvi", 0.166666666666667, 4, {1,23,13,17}}   //   r[ABIJ] += 0.166666666666667 W[Jivw] t[wI] t[BAvi]
{"ABIJ,Iivw,wi,ABvJ", -0.25, 4, {1,23,13,17}}   //   r[ABIJ] += -0.25 W[Iivw] t[wi] t[ABvJ]
{"ABIJ,Iivw,wJ,ABvi", 0.166666666666667, 4, {1,23,13,17}}   //   r[ABIJ] += 0.166666666666667 W[Iivw] t[wJ] t[ABvi]
{"ABIJ,aivw,wi,ABvJ,aI", -0.25, 5, {1,24,13,17,89}}   //   r[ABIJ] += -0.25 W[aivw] t[wi] t[ABvJ] ta[aI]
{"ABIJ,aivw,wJ,ABvi,aI", 0.166666666666667, 5, {1,24,13,17,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[wJ] t[ABvi] ta[aI]
{"ABIJ,aivw,wi,BAvI,aJ", -0.25, 5, {1,24,13,17,89}}   //   r[ABIJ] += -0.25 W[aivw] t[wi] t[BAvI] ta[aJ]
{"ABIJ,aivw,wI,BAvi,aJ", 0.166666666666667, 5, {1,24,13,17,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[wI] t[BAvi] ta[aJ]
{"ABIJ,aivw,wJ,aAvI,Bi", -0.25, 5, {1,24,13,17,90}}   //   r[ABIJ] += -0.25 W[aivw] t[wJ] t[aAvI] tb[Bi]
{"ABIJ,aivw,wJ,AavI,Bi", 0.166666666666667, 5, {1,24,13,17,90}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[wJ] t[AavI] tb[Bi]
{"ABIJ,aivw,wI,aBvJ,Ai", -0.25, 5, {1,24,13,17,90}}   //   r[ABIJ] += -0.25 W[aivw] t[wI] t[aBvJ] tb[Ai]
{"ABIJ,aivw,wI,BavJ,Ai", 0.166666666666667, 5, {1,24,13,17,90}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[wI] t[BavJ] tb[Ai]
{"ABIJ,Aiav,vi,BaJI", 1.0, 4, {1,33,13,18}}   //   r[ABIJ] += 1.0 W[Aiav] t[vi] t[BaJI]
{"ABIJ,Aavi,vi,BaJI", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -0.5 W[Aavi] t[vi] t[BaJI]
{"ABIJ,Biav,vi,AaIJ", 1.0, 4, {1,33,13,18}}   //   r[ABIJ] += 1.0 W[Biav] t[vi] t[AaIJ]
{"ABIJ,Bavi,vi,AaIJ", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -0.5 W[Bavi] t[vi] t[AaIJ]
{"ABIJ,Aiav,vJ,BaiI", -0.5, 4, {1,33,13,18}}   //   r[ABIJ] += -0.5 W[Aiav] t[vJ] t[BaiI]
{"ABIJ,Biav,vJ,AaIi", -0.5, 4, {1,33,13,18}}   //   r[ABIJ] += -0.5 W[Biav] t[vJ] t[AaIi]
{"ABIJ,Bavi,vJ,AaiI", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -0.5 W[Bavi] t[vJ] t[AaiI]
{"ABIJ,Bavi,vJ,AaIi", 1.0, 4, {1,32,13,18}}   //   r[ABIJ] += 1.0 W[Bavi] t[vJ] t[AaIi]
{"ABIJ,Jijv,vi,ABIj", -1.0, 4, {1,34,13,18}}   //   r[ABIJ] += -1.0 W[Jijv] t[vi] t[ABIj]
{"ABIJ,Jijv,vj,ABIi", 0.5, 4, {1,34,13,18}}   //   r[ABIJ] += 0.5 W[Jijv] t[vj] t[ABIi]
{"ABIJ,Aiav,vI,BaJi", -0.5, 4, {1,33,13,18}}   //   r[ABIJ] += -0.5 W[Aiav] t[vI] t[BaJi]
{"ABIJ,Aavi,vI,BaiJ", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -0.5 W[Aavi] t[vI] t[BaiJ]
{"ABIJ,Aavi,vI,BaJi", 1.0, 4, {1,32,13,18}}   //   r[ABIJ] += 1.0 W[Aavi] t[vI] t[BaJi]
{"ABIJ,Biav,vI,AaiJ", -0.5, 4, {1,33,13,18}}   //   r[ABIJ] += -0.5 W[Biav] t[vI] t[AaiJ]
{"ABIJ,Jijv,vI,ABij", 0.5, 4, {1,34,13,18}}   //   r[ABIJ] += 0.5 W[Jijv] t[vI] t[ABij]
{"ABIJ,Iijv,vi,ABjJ", -1.0, 4, {1,34,13,18}}   //   r[ABIJ] += -1.0 W[Iijv] t[vi] t[ABjJ]
{"ABIJ,Iijv,vj,ABiJ", 0.5, 4, {1,34,13,18}}   //   r[ABIJ] += 0.5 W[Iijv] t[vj] t[ABiJ]
{"ABIJ,Iijv,vJ,ABji", 0.5, 4, {1,34,13,18}}   //   r[ABIJ] += 0.5 W[Iijv] t[vJ] t[ABji]
{"ABIJ,aijv,vi,ABjJ,aI", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[ABjJ] ta[aI]
{"ABIJ,aijv,vJ,ABji,aI", 0.333333333333333, 5, {1,25,13,18,89}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vJ] t[ABji] ta[aI]
{"ABIJ,aijv,vi,ABIj,aJ", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[ABIj] ta[aJ]
{"ABIJ,aijv,vi,BaJI,Aj", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[BaJI] ta[Aj]
{"ABIJ,aijv,vi,AaIJ,Bj", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[AaIJ] ta[Bj]
{"ABIJ,aijv,vJ,BaiI,Aj", 0.333333333333333, 5, {1,25,13,18,89}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vJ] t[BaiI] ta[Aj]
{"ABIJ,aijv,vJ,ABIi,aj", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vJ] t[ABIi] ta[aj]
{"ABIJ,aijv,vI,ABij,aJ", 0.333333333333333, 5, {1,25,13,18,89}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vI] t[ABij] ta[aJ]
{"ABIJ,aijv,vI,AaiJ,Bj", 0.333333333333333, 5, {1,25,13,18,89}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vI] t[AaiJ] ta[Bj]
{"ABIJ,aijv,vI,ABiJ,aj", -0.5, 5, {1,25,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vI] t[ABiJ] ta[aj]
{"ABIJ,aijv,vj,ABiJ,aI", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vj] t[ABiJ] tb[aI]
{"ABIJ,aijv,vi,ABjJ,aI", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[ABjJ] tb[aI]
{"ABIJ,aijv,vJ,ABij,aI", -0.166666666666667, 5, {1,25,13,18,90}}   //   r[ABIJ] += -0.166666666666667 W[aijv] t[vJ] t[ABij] tb[aI]
{"ABIJ,aijv,vJ,ABji,aI", 0.166666666666667, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[vJ] t[ABji] tb[aI]
{"ABIJ,aijv,vj,ABIi,aJ", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vj] t[ABIi] tb[aJ]
{"ABIJ,aijv,vi,ABIj,aJ", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[ABIj] tb[aJ]
{"ABIJ,aijv,vj,BaJI,Ai", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vj] t[BaJI] tb[Ai]
{"ABIJ,aijv,vj,AaIJ,Bi", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vj] t[AaIJ] tb[Bi]
{"ABIJ,aijv,vi,BaJI,Aj", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[BaJI] tb[Aj]
{"ABIJ,aijv,vi,AaIJ,Bj", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[AaIJ] tb[Bj]
{"ABIJ,aijv,vJ,AajI,Bi", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vJ] t[AajI] tb[Bi]
{"ABIJ,aijv,vJ,AaIj,Bi", -1.0, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1.0 W[aijv] t[vJ] t[AaIj] tb[Bi]
{"ABIJ,aijv,vJ,ABIj,ai", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vJ] t[ABIj] tb[ai]
{"ABIJ,aijv,vJ,AaiI,Bj", -0.166666666666667, 5, {1,25,13,18,90}}   //   r[ABIJ] += -0.166666666666667 W[aijv] t[vJ] t[AaiI] tb[Bj]
{"ABIJ,aijv,vJ,BaiI,Aj", 0.166666666666667, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[vJ] t[BaiI] tb[Aj]
{"ABIJ,aijv,vJ,AaIi,Bj", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vJ] t[AaIi] tb[Bj]
{"ABIJ,aijv,vJ,ABIi,aj", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -0.5 W[aijv] t[vJ] t[ABIi] tb[aj]
{"ABIJ,aijv,vI,BajJ,Ai", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vI] t[BajJ] tb[Ai]
{"ABIJ,aijv,vI,BaJj,Ai", -1.0, 5, {1,25,13,18,90}}   //   r[ABIJ] += -1.0 W[aijv] t[vI] t[BaJj] tb[Ai]
{"ABIJ,aijv,vI,ABjJ,ai", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vI] t[ABjJ] tb[ai]
{"ABIJ,aijv,vI,BaJi,Aj", 0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += 0.5 W[aijv] t[vI] t[BaJi] tb[Aj]
{"ABIJ,aijv,vI,ABiJ,aj", -0.5, 5, {1,25,13,18,90}}   //   r[ABIJ] += -0.5 W[aijv] t[vI] t[ABiJ] tb[aj]
{"ABIJ,ABav,vJ,aI", 0.333333333333333, 4, {1,35,13,89}}   //   r[ABIJ] += 0.333333333333333 W[ABav] t[vJ] ta[aI]
{"ABIJ,ABva,vI,aJ", 0.333333333333333, 4, {1,36,13,89}}   //   r[ABIJ] += 0.333333333333333 W[ABva] t[vI] ta[aJ]
{"ABIJ,AJvi,vI,Bi", -0.333333333333333, 4, {1,37,13,89}}   //   r[ABIJ] += -0.333333333333333 W[AJvi] t[vI] ta[Bi]
{"ABIJ,BIvi,vJ,Ai", -0.333333333333333, 4, {1,37,13,89}}   //   r[ABIJ] += -0.333333333333333 W[BIvi] t[vJ] ta[Ai]
{"ABIJ,Bavi,vJ,Ai,aI", -0.333333333333333, 5, {1,32,13,89,89}}   //   r[ABIJ] += -0.333333333333333 W[Bavi] t[vJ] ta[Ai] ta[aI]
{"ABIJ,Aavi,vI,Bi,aJ", -0.333333333333333, 5, {1,32,13,89,89}}   //   r[ABIJ] += -0.333333333333333 W[Aavi] t[vI] ta[Bi] ta[aJ]
{"ABIJ,aijv,vJ,Aj,aI,Bi", 0.333333333333333, 6, {1,25,13,89,89,90}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vJ] ta[Aj] ta[aI] tb[Bi]
{"ABIJ,aijv,vI,Bj,aJ,Ai", 0.333333333333333, 6, {1,25,13,89,89,90}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vI] ta[Bj] ta[aJ] tb[Ai]
{"ABIJ,Aiav,vJ,aI,Bi", -0.333333333333333, 5, {1,33,13,89,90}}   //   r[ABIJ] += -0.333333333333333 W[Aiav] t[vJ] ta[aI] tb[Bi]
{"ABIJ,Biav,vI,aJ,Ai", -0.333333333333333, 5, {1,33,13,89,90}}   //   r[ABIJ] += -0.333333333333333 W[Biav] t[vI] ta[aJ] tb[Ai]
{"ABIJ,Jijv,vI,Bj,Ai", 0.333333333333333, 5, {1,34,13,89,90}}   //   r[ABIJ] += 0.333333333333333 W[Jijv] t[vI] ta[Bj] tb[Ai]
{"ABIJ,Iijv,vJ,Aj,Bi", 0.333333333333333, 5, {1,34,13,89,90}}   //   r[ABIJ] += 0.333333333333333 W[Iijv] t[vJ] ta[Aj] tb[Bi]
{"ABIJ,ABva,vJ,aI", -0.166666666666667, 4, {1,36,13,90}}   //   r[ABIJ] += -0.166666666666667 W[ABva] t[vJ] tb[aI]
{"ABIJ,ABav,vJ,aI", 0.166666666666667, 4, {1,35,13,90}}   //   r[ABIJ] += 0.166666666666667 W[ABav] t[vJ] tb[aI]
{"ABIJ,AJvi,vI,Bi", -0.166666666666667, 4, {1,37,13,90}}   //   r[ABIJ] += -0.166666666666667 W[AJvi] t[vI] tb[Bi]
{"ABIJ,BJvi,vI,Ai", 0.166666666666667, 4, {1,37,13,90}}   //   r[ABIJ] += 0.166666666666667 W[BJvi] t[vI] tb[Ai]
{"ABIJ,BiJv,vI,Ai", -0.5, 4, {1,25,13,90}}   //   r[ABIJ] += -0.5 W[BiJv] t[vI] tb[Ai]
{"ABIJ,AiIv,vJ,Bi", -0.5, 4, {1,25,13,90}}   //   r[ABIJ] += -0.5 W[AiIv] t[vJ] tb[Bi]
{"ABIJ,Aiav,vJ,Bi,aI", -0.166666666666667, 5, {1,33,13,90,90}}   //   r[ABIJ] += -0.166666666666667 W[Aiav] t[vJ] tb[Bi] tb[aI]
{"ABIJ,Aavi,vJ,Bi,aI", 0.166666666666667, 5, {1,32,13,90,90}}   //   r[ABIJ] += 0.166666666666667 W[Aavi] t[vJ] tb[Bi] tb[aI]
{"ABIJ,Biav,vJ,Ai,aI", 0.166666666666667, 5, {1,33,13,90,90}}   //   r[ABIJ] += 0.166666666666667 W[Biav] t[vJ] tb[Ai] tb[aI]
{"ABIJ,Bavi,vJ,Ai,aI", -0.166666666666667, 5, {1,32,13,90,90}}   //   r[ABIJ] += -0.166666666666667 W[Bavi] t[vJ] tb[Ai] tb[aI]
{"ABIJ,Jijv,vI,Ai,Bj", 0.166666666666667, 5, {1,34,13,90,90}}   //   r[ABIJ] += 0.166666666666667 W[Jijv] t[vI] tb[Ai] tb[Bj]
{"ABIJ,Jijv,vI,Aj,Bi", -0.166666666666667, 5, {1,34,13,90,90}}   //   r[ABIJ] += -0.166666666666667 W[Jijv] t[vI] tb[Aj] tb[Bi]
{"ABIJ,aijv,vJ,Aj,Bi,aI", 0.166666666666667, 6, {1,25,13,90,90,90}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[vJ] tb[Aj] tb[Bi] tb[aI]
{"ABIJ,aijv,vJ,Ai,Bj,aI", -0.166666666666667, 6, {1,25,13,90,90,90}}   //   r[ABIJ] += -0.166666666666667 W[aijv] t[vJ] tb[Ai] tb[Bj] tb[aI]
{"ABIJ,BIJv,Av", -0.5, 3, {1,25,22}}   //   r[ABIJ] += -0.5 W[BIJv] t[Av]
{"ABIJ,AJIv,Bv", -0.5, 3, {1,25,22}}   //   r[ABIJ] += -0.5 W[AJIv] t[Bv]
{"ABIJ,IJvw,Aw,Bv", -0.166666666666667, 4, {1,23,22,22}}   //   r[ABIJ] += -0.166666666666667 W[IJvw] t[Aw] t[Bv]
{"ABIJ,abvw,Av,aw,BbJI", 0.5, 5, {1,26,22,22,18}}   //   r[ABIJ] += 0.5 W[abvw] t[Av] t[aw] t[BbJI]
{"ABIJ,abvw,Bv,aw,AbIJ", 0.5, 5, {1,26,22,22,18}}   //   r[ABIJ] += 0.5 W[abvw] t[Bv] t[aw] t[AbIJ]
{"ABIJ,abvw,Av,bw,BaJI", -0.5, 5, {1,26,22,22,18}}   //   r[ABIJ] += -0.5 W[abvw] t[Av] t[bw] t[BaJI]
{"ABIJ,abvw,Bv,bw,AaIJ", -0.5, 5, {1,26,22,22,18}}   //   r[ABIJ] += -0.5 W[abvw] t[Bv] t[bw] t[AaIJ]
{"ABIJ,abvw,Av,Bw,abJI", -0.166666666666667, 5, {1,26,22,22,18}}   //   r[ABIJ] += -0.166666666666667 W[abvw] t[Av] t[Bw] t[abJI]
{"ABIJ,Javw,Aw,Bv,aI", 0.166666666666667, 5, {1,38,22,22,89}}   //   r[ABIJ] += 0.166666666666667 W[Javw] t[Aw] t[Bv] ta[aI]
{"ABIJ,Javw,Av,Bw,aI", -0.166666666666667, 5, {1,38,22,22,89}}   //   r[ABIJ] += -0.166666666666667 W[Javw] t[Av] t[Bw] ta[aI]
{"ABIJ,abvw,Av,Bw,aI,bJ", 0.166666666666667, 6, {1,26,22,22,89,89}}   //   r[ABIJ] += 0.166666666666667 W[abvw] t[Av] t[Bw] ta[aI] ta[bJ]
{"ABIJ,Bavw,aw,AvIJ", 0.25, 4, {1,26,22,15}}   //   r[ABIJ] += 0.25 W[Bavw] t[aw] t[AvIJ]
{"ABIJ,Bavw,Aw,avIJ", -0.166666666666667, 4, {1,26,22,15}}   //   r[ABIJ] += -0.166666666666667 W[Bavw] t[Aw] t[avIJ]
{"ABIJ,Jivw,Bv,AwIi", -0.25, 4, {1,23,22,15}}   //   r[ABIJ] += -0.25 W[Jivw] t[Bv] t[AwIi]
{"ABIJ,Aavw,aw,BvJI", 0.25, 4, {1,26,22,15}}   //   r[ABIJ] += 0.25 W[Aavw] t[aw] t[BvJI]
{"ABIJ,Aavw,Bw,avJI", -0.166666666666667, 4, {1,26,22,15}}   //   r[ABIJ] += -0.166666666666667 W[Aavw] t[Bw] t[avJI]
{"ABIJ,Jivw,Bv,AwiI", 0.166666666666667, 4, {1,23,22,15}}   //   r[ABIJ] += 0.166666666666667 W[Jivw] t[Bv] t[AwiI]
{"ABIJ,Iivw,Av,BwJi", -0.25, 4, {1,23,22,15}}   //   r[ABIJ] += -0.25 W[Iivw] t[Av] t[BwJi]
{"ABIJ,Iivw,Av,BwiJ", 0.166666666666667, 4, {1,23,22,15}}   //   r[ABIJ] += 0.166666666666667 W[Iivw] t[Av] t[BwiJ]
{"ABIJ,aivw,Av,BwJi,aI", -0.25, 5, {1,24,22,15,89}}   //   r[ABIJ] += -0.25 W[aivw] t[Av] t[BwJi] ta[aI]
{"ABIJ,aivw,Av,BwiJ,aI", 0.166666666666667, 5, {1,24,22,15,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[Av] t[BwiJ] ta[aI]
{"ABIJ,aivw,Bv,AwIi,aJ", -0.25, 5, {1,24,22,15,89}}   //   r[ABIJ] += -0.25 W[aivw] t[Bv] t[AwIi] ta[aJ]
{"ABIJ,aivw,Bv,AwiI,aJ", 0.166666666666667, 5, {1,24,22,15,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[Bv] t[AwiI] ta[aJ]
{"ABIJ,aivw,av,AwIJ,Bi", -0.25, 5, {1,24,22,15,90}}   //   r[ABIJ] += -0.25 W[aivw] t[av] t[AwIJ] tb[Bi]
{"ABIJ,aivw,Av,awIJ,Bi", 0.166666666666667, 5, {1,24,22,15,90}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[Av] t[awIJ] tb[Bi]
{"ABIJ,aivw,av,BwJI,Ai", -0.25, 5, {1,24,22,15,90}}   //   r[ABIJ] += -0.25 W[aivw] t[av] t[BwJI] tb[Ai]
{"ABIJ,aivw,Bv,awJI,Ai", 0.166666666666667, 5, {1,24,22,15,90}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[Bv] t[awJI] tb[Ai]
{"ABIJ,Javw,aw,BAvI", -0.25, 4, {1,38,22,17}}   //   r[ABIJ] += -0.25 W[Javw] t[aw] t[BAvI]
{"ABIJ,Javw,Aw,BavI", 0.083333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += 0.083333333333333 W[Javw] t[Aw] t[BavI]
{"ABIJ,Javw,Bw,aAvI", 0.25, 4, {1,38,22,17}}   //   r[ABIJ] += 0.25 W[Javw] t[Bw] t[aAvI]
{"ABIJ,Javw,Bw,AavI", -0.083333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += -0.083333333333333 W[Javw] t[Bw] t[AavI]
{"ABIJ,Javw,av,BAwI", 0.25, 4, {1,38,22,17}}   //   r[ABIJ] += 0.25 W[Javw] t[av] t[BAwI]
{"ABIJ,Javw,Av,BawI", -0.083333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += -0.083333333333333 W[Javw] t[Av] t[BawI]
{"ABIJ,Javw,Bv,aAwI", -0.25, 4, {1,38,22,17}}   //   r[ABIJ] += -0.25 W[Javw] t[Bv] t[aAwI]
{"ABIJ,Javw,Bv,AawI", 0.083333333333333, 4, {1,38,22,17}}   //   r[ABIJ] += 0.083333333333333 W[Javw] t[Bv] t[AawI]
{"ABIJ,Iavw,aw,ABvJ", -0.25, 4, {1,38,22,17}}   //   r[ABIJ] += -0.25 W[Iavw] t[aw] t[ABvJ]
{"ABIJ,Iavw,Aw,aBvJ", 0.25, 4, {1,38,22,17}}   //   r[ABIJ] += 0.25 W[Iavw] t[Aw] t[aBvJ]
{"ABIJ,Iavw,av,ABwJ", 0.25, 4, {1,38,22,17}}   //   r[ABIJ] += 0.25 W[Iavw] t[av] t[ABwJ]
{"ABIJ,Iavw,Av,aBwJ", -0.25, 4, {1,38,22,17}}   //   r[ABIJ] += -0.25 W[Iavw] t[Av] t[aBwJ]
{"ABIJ,abvw,aw,ABvJ,bI", 0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += 0.25 W[abvw] t[aw] t[ABvJ] ta[bI]
{"ABIJ,abvw,av,ABwJ,bI", -0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += -0.25 W[abvw] t[av] t[ABwJ] ta[bI]
{"ABIJ,abvw,Av,bBwJ,aI", -0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += -0.25 W[abvw] t[Av] t[bBwJ] ta[aI]
{"ABIJ,abvw,Av,aBwJ,bI", 0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += 0.25 W[abvw] t[Av] t[aBwJ] ta[bI]
{"ABIJ,abvw,Av,BbwJ,aI", 0.083333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += 0.083333333333333 W[abvw] t[Av] t[BbwJ] ta[aI]
{"ABIJ,abvw,Av,BawJ,bI", -0.083333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += -0.083333333333333 W[abvw] t[Av] t[BawJ] ta[bI]
{"ABIJ,abvw,Bv,AbwJ,aI", -0.083333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += -0.083333333333333 W[abvw] t[Bv] t[AbwJ] ta[aI]
{"ABIJ,abvw,Bv,AawJ,bI", 0.083333333333333, 5, {1,26,22,17,89}}   //   r[ABIJ] += 0.083333333333333 W[abvw] t[Bv] t[AawJ] ta[bI]
{"ABIJ,abvw,aw,BAvI,bJ", 0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += 0.25 W[abvw] t[aw] t[BAvI] ta[bJ]
{"ABIJ,abvw,av,BAwI,bJ", -0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += -0.25 W[abvw] t[av] t[BAwI] ta[bJ]
{"ABIJ,abvw,Bv,bAwI,aJ", -0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += -0.25 W[abvw] t[Bv] t[bAwI] ta[aJ]
{"ABIJ,abvw,Bv,aAwI,bJ", 0.25, 5, {1,26,22,17,89}}   //   r[ABIJ] += 0.25 W[abvw] t[Bv] t[aAwI] ta[bJ]
{"ABIJ,Aabv,av,BbJI", 1.0, 4, {1,35,22,18}}   //   r[ABIJ] += 1.0 W[Aabv] t[av] t[BbJI]
{"ABIJ,Aabv,bv,BaJI", -0.5, 4, {1,35,22,18}}   //   r[ABIJ] += -0.5 W[Aabv] t[bv] t[BaJI]
{"ABIJ,Aabv,Bv,abJI", -0.5, 4, {1,35,22,18}}   //   r[ABIJ] += -0.5 W[Aabv] t[Bv] t[abJI]
{"ABIJ,Babv,av,AbIJ", 1.0, 4, {1,35,22,18}}   //   r[ABIJ] += 1.0 W[Babv] t[av] t[AbIJ]
{"ABIJ,Babv,bv,AaIJ", -0.5, 4, {1,35,22,18}}   //   r[ABIJ] += -0.5 W[Babv] t[bv] t[AaIJ]
{"ABIJ,Babv,Av,abIJ", -0.5, 4, {1,35,22,18}}   //   r[ABIJ] += -0.5 W[Babv] t[Av] t[abIJ]
{"ABIJ,Jaiv,av,ABIi", -1.0, 4, {1,39,22,18}}   //   r[ABIJ] += -1.0 W[Jaiv] t[av] t[ABIi]
{"ABIJ,Jaiv,Av,BaiI", 0.5, 4, {1,39,22,18}}   //   r[ABIJ] += 0.5 W[Jaiv] t[Av] t[BaiI]
{"ABIJ,Jaiv,Bv,AaIi", 0.5, 4, {1,39,22,18}}   //   r[ABIJ] += 0.5 W[Jaiv] t[Bv] t[AaIi]
{"ABIJ,Javi,av,ABIi", 0.5, 4, {1,40,22,18}}   //   r[ABIJ] += 0.5 W[Javi] t[av] t[ABIi]
{"ABIJ,Javi,Bv,AaiI", 0.5, 4, {1,40,22,18}}   //   r[ABIJ] += 0.5 W[Javi] t[Bv] t[AaiI]
{"ABIJ,Javi,Bv,AaIi", -1.0, 4, {1,40,22,18}}   //   r[ABIJ] += -1.0 W[Javi] t[Bv] t[AaIi]
{"ABIJ,Iaiv,av,ABiJ", -1.0, 4, {1,39,22,18}}   //   r[ABIJ] += -1.0 W[Iaiv] t[av] t[ABiJ]
{"ABIJ,Iaiv,Av,BaJi", 0.5, 4, {1,39,22,18}}   //   r[ABIJ] += 0.5 W[Iaiv] t[Av] t[BaJi]
{"ABIJ,Iaiv,Bv,AaiJ", 0.5, 4, {1,39,22,18}}   //   r[ABIJ] += 0.5 W[Iaiv] t[Bv] t[AaiJ]
{"ABIJ,Iavi,av,ABiJ", 0.5, 4, {1,40,22,18}}   //   r[ABIJ] += 0.5 W[Iavi] t[av] t[ABiJ]
{"ABIJ,Iavi,Av,BaiJ", 0.5, 4, {1,40,22,18}}   //   r[ABIJ] += 0.5 W[Iavi] t[Av] t[BaiJ]
{"ABIJ,Iavi,Av,BaJi", -1.0, 4, {1,40,22,18}}   //   r[ABIJ] += -1.0 W[Iavi] t[Av] t[BaJi]
{"ABIJ,abiv,av,ABiJ,bI", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[av] t[ABiJ] ta[bI]
{"ABIJ,abiv,bv,ABiJ,aI", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[ABiJ] ta[aI]
{"ABIJ,abiv,Av,BaiJ,bI", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[Av] t[BaiJ] ta[bI]
{"ABIJ,abiv,Av,BbiJ,aI", -0.166666666666667, 5, {1,27,22,18,89}}   //   r[ABIJ] += -0.166666666666667 W[abiv] t[Av] t[BbiJ] ta[aI]
{"ABIJ,abiv,Av,BaJi,bI", -1.0, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1.0 W[abiv] t[Av] t[BaJi] ta[bI]
{"ABIJ,abiv,Av,BbJi,aI", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[Av] t[BbJi] ta[aI]
{"ABIJ,abiv,Bv,AbiJ,aI", 0.166666666666667, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[Bv] t[AbiJ] ta[aI]
{"ABIJ,abiv,av,ABIi,bJ", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[av] t[ABIi] ta[bJ]
{"ABIJ,abiv,bv,ABIi,aJ", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[ABIi] ta[aJ]
{"ABIJ,abiv,Bv,AaiI,bJ", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[Bv] t[AaiI] ta[bJ]
{"ABIJ,abiv,Bv,AaIi,bJ", -1.0, 5, {1,27,22,18,89}}   //   r[ABIJ] += -1.0 W[abiv] t[Bv] t[AaIi] ta[bJ]
{"ABIJ,abiv,Bv,AbIi,aJ", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[Bv] t[AbIi] ta[aJ]
{"ABIJ,abiv,av,BbJI,Ai", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[av] t[BbJI] ta[Ai]
{"ABIJ,abiv,av,AbIJ,Bi", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[av] t[AbIJ] ta[Bi]
{"ABIJ,abiv,bv,BaJI,Ai", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[BaJI] ta[Ai]
{"ABIJ,abiv,bv,AaIJ,Bi", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[AaIJ] ta[Bi]
{"ABIJ,abiv,Av,abIJ,Bi", -0.166666666666667, 5, {1,27,22,18,89}}   //   r[ABIJ] += -0.166666666666667 W[abiv] t[Av] t[abIJ] ta[Bi]
{"ABIJ,abiv,Av,BaJI,bi", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[Av] t[BaJI] ta[bi]
{"ABIJ,abiv,Av,BbJI,ai", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[Av] t[BbJI] ta[ai]
{"ABIJ,abiv,Bv,abIJ,Ai", 0.166666666666667, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[Bv] t[abIJ] ta[Ai]
{"ABIJ,abiv,Bv,AaIJ,bi", 0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += 0.5 W[abiv] t[Bv] t[AaIJ] ta[bi]
{"ABIJ,abiv,Bv,AbIJ,ai", -0.5, 5, {1,27,22,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[Bv] t[AbIJ] ta[ai]
{"ABIJ,abiv,bv,ABiJ,aI", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[ABiJ] tb[aI]
{"ABIJ,abiv,Bv,AbiJ,aI", 0.333333333333333, 5, {1,27,22,18,90}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Bv] t[AbiJ] tb[aI]
{"ABIJ,abiv,bv,ABIi,aJ", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[ABIi] tb[aJ]
{"ABIJ,abiv,Av,BbiI,aJ", 0.333333333333333, 5, {1,27,22,18,90}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Av] t[BbiI] tb[aJ]
{"ABIJ,abiv,bv,BaJI,Ai", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[BaJI] tb[Ai]
{"ABIJ,abiv,bv,AaIJ,Bi", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[AaIJ] tb[Bi]
{"ABIJ,abiv,Av,abJI,Bi", 0.333333333333333, 5, {1,27,22,18,90}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Av] t[abJI] tb[Bi]
{"ABIJ,abiv,Av,BbJI,ai", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -0.5 W[abiv] t[Av] t[BbJI] tb[ai]
{"ABIJ,abiv,Bv,abIJ,Ai", 0.333333333333333, 5, {1,27,22,18,90}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Bv] t[abIJ] tb[Ai]
{"ABIJ,abiv,Bv,AbIJ,ai", -0.5, 5, {1,27,22,18,90}}   //   r[ABIJ] += -0.5 W[abiv] t[Bv] t[AbIJ] tb[ai]
{"ABIJ,AJav,Bv,aI", -0.166666666666667, 4, {1,33,22,89}}   //   r[ABIJ] += -0.166666666666667 W[AJav] t[Bv] ta[aI]
{"ABIJ,BJav,Av,aI", 0.166666666666667, 4, {1,33,22,89}}   //   r[ABIJ] += 0.166666666666667 W[BJav] t[Av] ta[aI]
{"ABIJ,BaJv,Av,aI", -0.5, 4, {1,27,22,89}}   //   r[ABIJ] += -0.5 W[BaJv] t[Av] ta[aI]
{"ABIJ,AaIv,Bv,aJ", -0.5, 4, {1,27,22,89}}   //   r[ABIJ] += -0.5 W[AaIv] t[Bv] ta[aJ]
{"ABIJ,IJiv,Av,Bi", -0.166666666666667, 4, {1,34,22,89}}   //   r[ABIJ] += -0.166666666666667 W[IJiv] t[Av] ta[Bi]
{"ABIJ,IJiv,Bv,Ai", 0.166666666666667, 4, {1,34,22,89}}   //   r[ABIJ] += 0.166666666666667 W[IJiv] t[Bv] ta[Ai]
{"ABIJ,Aabv,Bv,aJ,bI", -0.166666666666667, 5, {1,35,22,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Aabv] t[Bv] ta[aJ] ta[bI]
{"ABIJ,Babv,Av,aJ,bI", 0.166666666666667, 5, {1,35,22,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Babv] t[Av] ta[aJ] ta[bI]
{"ABIJ,Jaiv,Av,Bi,aI", 0.166666666666667, 5, {1,39,22,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Jaiv] t[Av] ta[Bi] ta[aI]
{"ABIJ,Jaiv,Bv,Ai,aI", -0.166666666666667, 5, {1,39,22,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Jaiv] t[Bv] ta[Ai] ta[aI]
{"ABIJ,Javi,Av,Bi,aI", -0.166666666666667, 5, {1,40,22,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Javi] t[Av] ta[Bi] ta[aI]
{"ABIJ,Javi,Bv,Ai,aI", 0.166666666666667, 5, {1,40,22,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Javi] t[Bv] ta[Ai] ta[aI]
{"ABIJ,abiv,Av,Bi,aJ,bI", 0.166666666666667, 6, {1,27,22,89,89,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[Av] ta[Bi] ta[aJ] ta[bI]
{"ABIJ,abiv,Bv,Ai,aJ,bI", -0.166666666666667, 6, {1,27,22,89,89,89}}   //   r[ABIJ] += -0.166666666666667 W[abiv] t[Bv] ta[Ai] ta[aJ] ta[bI]
{"ABIJ,Aabv,Bv,aJ,bI", -0.333333333333333, 5, {1,35,22,89,90}}   //   r[ABIJ] += -0.333333333333333 W[Aabv] t[Bv] ta[aJ] tb[bI]
{"ABIJ,Babv,Av,aI,bJ", -0.333333333333333, 5, {1,35,22,89,90}}   //   r[ABIJ] += -0.333333333333333 W[Babv] t[Av] ta[aI] tb[bJ]
{"ABIJ,Jaiv,Av,aI,Bi", 0.333333333333333, 5, {1,39,22,89,90}}   //   r[ABIJ] += 0.333333333333333 W[Jaiv] t[Av] ta[aI] tb[Bi]
{"ABIJ,Iaiv,Bv,aJ,Ai", 0.333333333333333, 5, {1,39,22,89,90}}   //   r[ABIJ] += 0.333333333333333 W[Iaiv] t[Bv] ta[aJ] tb[Ai]
{"ABIJ,abiv,Bv,bJ,Ai,aI", 0.333333333333333, 6, {1,27,22,89,90,90}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Bv] ta[bJ] tb[Ai] tb[aI]
{"ABIJ,abiv,Av,bI,Bi,aJ", 0.333333333333333, 6, {1,27,22,89,90,90}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Av] ta[bI] tb[Bi] tb[aJ]
{"ABIJ,AJav,Bv,aI", -0.333333333333333, 4, {1,33,22,90}}   //   r[ABIJ] += -0.333333333333333 W[AJav] t[Bv] tb[aI]
{"ABIJ,BIav,Av,aJ", -0.333333333333333, 4, {1,33,22,90}}   //   r[ABIJ] += -0.333333333333333 W[BIav] t[Av] tb[aJ]
{"ABIJ,IJiv,Bv,Ai", 0.333333333333333, 4, {1,34,22,90}}   //   r[ABIJ] += 0.333333333333333 W[IJiv] t[Bv] tb[Ai]
{"ABIJ,IJvi,Av,Bi", 0.333333333333333, 4, {1,41,22,90}}   //   r[ABIJ] += 0.333333333333333 W[IJvi] t[Av] tb[Bi]
{"ABIJ,Javi,Bv,Ai,aI", 0.333333333333333, 5, {1,40,22,90,90}}   //   r[ABIJ] += 0.333333333333333 W[Javi] t[Bv] tb[Ai] tb[aI]
{"ABIJ,Iavi,Av,Bi,aJ", 0.333333333333333, 5, {1,40,22,90,90}}   //   r[ABIJ] += 0.333333333333333 W[Iavi] t[Av] tb[Bi] tb[aJ]
{"ABIJ,AJvw,BvwI", -0.166666666666667, 3, {1,24,20}}   //   r[ABIJ] += -0.166666666666667 W[AJvw] t[BvwI]
{"ABIJ,BIvw,AvwJ", -0.166666666666667, 3, {1,24,20}}   //   r[ABIJ] += -0.166666666666667 W[BIvw] t[AvwJ]
{"ABIJ,aivw,Awvi,BaJI", -0.25, 4, {1,24,20,18}}   //   r[ABIJ] += -0.25 W[aivw] t[Awvi] t[BaJI]
{"ABIJ,aivw,Bwvi,AaIJ", -0.25, 4, {1,24,20,18}}   //   r[ABIJ] += -0.25 W[aivw] t[Bwvi] t[AaIJ]
{"ABIJ,aivw,awvJ,ABIi", -0.25, 4, {1,24,20,18}}   //   r[ABIJ] += -0.25 W[aivw] t[awvJ] t[ABIi]
{"ABIJ,aivw,AwvJ,BaiI", 0.166666666666667, 4, {1,24,20,18}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[AwvJ] t[BaiI]
{"ABIJ,aivw,awvI,ABiJ", -0.25, 4, {1,24,20,18}}   //   r[ABIJ] += -0.25 W[aivw] t[awvI] t[ABiJ]
{"ABIJ,aivw,BwvI,AaiJ", 0.166666666666667, 4, {1,24,20,18}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[BwvI] t[AaiJ]
{"ABIJ,Bavw,AvwJ,aI", -0.166666666666667, 4, {1,26,20,89}}   //   r[ABIJ] += -0.166666666666667 W[Bavw] t[AvwJ] ta[aI]
{"ABIJ,Aavw,BvwI,aJ", -0.166666666666667, 4, {1,26,20,89}}   //   r[ABIJ] += -0.166666666666667 W[Aavw] t[BvwI] ta[aJ]
{"ABIJ,aivw,AwvJ,aI,Bi", 0.166666666666667, 5, {1,24,20,89,90}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[AwvJ] ta[aI] tb[Bi]
{"ABIJ,aivw,BwvI,aJ,Ai", 0.166666666666667, 5, {1,24,20,89,90}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[BwvI] ta[aJ] tb[Ai]
{"ABIJ,Jivw,BwvI,Ai", 0.166666666666667, 4, {1,23,20,90}}   //   r[ABIJ] += 0.166666666666667 W[Jivw] t[BwvI] tb[Ai]
{"ABIJ,Iivw,AwvJ,Bi", 0.166666666666667, 4, {1,23,20,90}}   //   r[ABIJ] += 0.166666666666667 W[Iivw] t[AwvJ] tb[Bi]
{"ABIJ,ABav,avIJ", 0.25, 3, {1,35,15}}   //   r[ABIJ] += 0.25 W[ABav] t[avIJ]
{"ABIJ,BJvi,AvIi", -0.25, 3, {1,37,15}}   //   r[ABIJ] += -0.25 W[BJvi] t[AvIi]
{"ABIJ,BiJv,AvIi", 0.5, 3, {1,25,15}}   //   r[ABIJ] += 0.5 W[BiJv] t[AvIi]
{"ABIJ,ABva,avJI", 0.25, 3, {1,36,15}}   //   r[ABIJ] += 0.25 W[ABva] t[avJI]
{"ABIJ,AJvi,BviI", -0.25, 3, {1,37,15}}   //   r[ABIJ] += -0.25 W[AJvi] t[BviI]
{"ABIJ,BiJv,AviI", -0.25, 3, {1,25,15}}   //   r[ABIJ] += -0.25 W[BiJv] t[AviI]
{"ABIJ,AIvi,BvJi", -0.25, 3, {1,37,15}}   //   r[ABIJ] += -0.25 W[AIvi] t[BvJi]
{"ABIJ,AiIv,BvJi", 0.5, 3, {1,25,15}}   //   r[ABIJ] += 0.5 W[AiIv] t[BvJi]
{"ABIJ,BIvi,AviJ", -0.25, 3, {1,37,15}}   //   r[ABIJ] += -0.25 W[BIvi] t[AviJ]
{"ABIJ,AiIv,BviJ", -0.25, 3, {1,25,15}}   //   r[ABIJ] += -0.25 W[AiIv] t[BviJ]
{"ABIJ,ijvw,AvIJ,Bwji", 0.125, 4, {1,23,15,15}}   //   r[ABIJ] += 0.125 W[ijvw] t[AvIJ] t[Bwji]
{"ABIJ,ijvw,AvIJ,Bwij", -0.125, 4, {1,23,15,15}}   //   r[ABIJ] += -0.125 W[ijvw] t[AvIJ] t[Bwij]
{"ABIJ,ijvw,AvIj,BwJi", -0.25, 4, {1,23,15,15}}   //   r[ABIJ] += -0.25 W[ijvw] t[AvIj] t[BwJi]
{"ABIJ,ijvw,AvIi,BwJj", 0.25, 4, {1,23,15,15}}   //   r[ABIJ] += 0.25 W[ijvw] t[AvIi] t[BwJj]
{"ABIJ,ijvw,AvIj,BwiJ", 0.125, 4, {1,23,15,15}}   //   r[ABIJ] += 0.125 W[ijvw] t[AvIj] t[BwiJ]
{"ABIJ,ijvw,AvIi,BwjJ", -0.125, 4, {1,23,15,15}}   //   r[ABIJ] += -0.125 W[ijvw] t[AvIi] t[BwjJ]
{"ABIJ,ijvw,Avij,BwJI", 0.125, 4, {1,23,15,15}}   //   r[ABIJ] += 0.125 W[ijvw] t[Avij] t[BwJI]
{"ABIJ,ijvw,Avji,BwJI", -0.125, 4, {1,23,15,15}}   //   r[ABIJ] += -0.125 W[ijvw] t[Avji] t[BwJI]
{"ABIJ,ijvw,AvjI,BwJi", 0.125, 4, {1,23,15,15}}   //   r[ABIJ] += 0.125 W[ijvw] t[AvjI] t[BwJi]
{"ABIJ,ijvw,AviI,BwJj", -0.125, 4, {1,23,15,15}}   //   r[ABIJ] += -0.125 W[ijvw] t[AviI] t[BwJj]
{"ABIJ,ijvw,AvjJ,BwiI", 0.041666666666667, 4, {1,23,15,15}}   //   r[ABIJ] += 0.041666666666667 W[ijvw] t[AvjJ] t[BwiI]
{"ABIJ,ijvw,AviJ,BwjI", -0.041666666666667, 4, {1,23,15,15}}   //   r[ABIJ] += -0.041666666666667 W[ijvw] t[AviJ] t[BwjI]
{"ABIJ,aivw,awJi,BAvI", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[awJi] t[BAvI]
{"ABIJ,aivw,BwJi,aAvI", 0.25, 4, {1,24,15,17}}   //   r[ABIJ] += 0.25 W[aivw] t[BwJi] t[aAvI]
{"ABIJ,aivw,BwJi,AavI", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[BwJi] t[AavI]
{"ABIJ,aivw,BwiJ,aAvI", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[BwiJ] t[aAvI]
{"ABIJ,aivw,BwiJ,AavI", 0.083333333333333, 4, {1,24,15,17}}   //   r[ABIJ] += 0.083333333333333 W[aivw] t[BwiJ] t[AavI]
{"ABIJ,aivw,awIi,ABvJ", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[awIi] t[ABvJ]
{"ABIJ,aivw,AwIi,aBvJ", 0.25, 4, {1,24,15,17}}   //   r[ABIJ] += 0.25 W[aivw] t[AwIi] t[aBvJ]
{"ABIJ,aivw,AwIi,BavJ", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[AwIi] t[BavJ]
{"ABIJ,aivw,awIJ,ABvi", 0.083333333333333, 4, {1,24,15,17}}   //   r[ABIJ] += 0.083333333333333 W[aivw] t[awIJ] t[ABvi]
{"ABIJ,aivw,AwIJ,aBvi", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[AwIJ] t[aBvi]
{"ABIJ,aivw,AwiI,aBvJ", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[AwiI] t[aBvJ]
{"ABIJ,aivw,AwiI,BavJ", 0.083333333333333, 4, {1,24,15,17}}   //   r[ABIJ] += 0.083333333333333 W[aivw] t[AwiI] t[BavJ]
{"ABIJ,aivw,awJI,BAvi", 0.083333333333333, 4, {1,24,15,17}}   //   r[ABIJ] += 0.083333333333333 W[aivw] t[awJI] t[BAvi]
{"ABIJ,aivw,BwJI,aAvi", -0.125, 4, {1,24,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[BwJI] t[aAvi]
{"ABIJ,aijv,Avij,BaJI", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[Avij] t[BaJI]
{"ABIJ,aijv,Avji,BaJI", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[Avji] t[BaJI]
{"ABIJ,aijv,Bvij,AaIJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[Bvij] t[AaIJ]
{"ABIJ,aijv,Bvji,AaIJ", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[Bvji] t[AaIJ]
{"ABIJ,aijv,avJi,ABIj", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[avJi] t[ABIj]
{"ABIJ,aijv,avJj,ABIi", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[avJj] t[ABIi]
{"ABIJ,aijv,BvJj,AaiI", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BvJj] t[AaiI]
{"ABIJ,aijv,BvJj,AaIi", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[BvJj] t[AaIi]
{"ABIJ,aijv,BvJi,AajI", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[BvJi] t[AajI]
{"ABIJ,aijv,BvJi,AaIj", 1.0, 4, {1,25,15,18}}   //   r[ABIJ] += 1.0 W[aijv] t[BvJi] t[AaIj]
{"ABIJ,aijv,aviJ,ABIj", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[aviJ] t[ABIj]
{"ABIJ,aijv,avjJ,ABIi", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[avjJ] t[ABIi]
{"ABIJ,aijv,AvjJ,BaiI", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AvjJ] t[BaiI]
{"ABIJ,aijv,BvjJ,AaIi", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BvjJ] t[AaIi]
{"ABIJ,aijv,BviJ,AajI", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BviJ] t[AajI]
{"ABIJ,aijv,BviJ,AaIj", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[BviJ] t[AaIj]
{"ABIJ,aijv,avIi,ABjJ", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[avIi] t[ABjJ]
{"ABIJ,aijv,avIj,ABiJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[avIj] t[ABiJ]
{"ABIJ,aijv,AvIj,BaiJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AvIj] t[BaiJ]
{"ABIJ,aijv,AvIj,BaJi", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[AvIj] t[BaJi]
{"ABIJ,aijv,AvIi,BajJ", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[AvIi] t[BajJ]
{"ABIJ,aijv,AvIi,BaJj", 1.0, 4, {1,25,15,18}}   //   r[ABIJ] += 1.0 W[aijv] t[AvIi] t[BaJj]
{"ABIJ,aijv,avIJ,ABji", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[avIJ] t[ABji]
{"ABIJ,aijv,AvIJ,Baji", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AvIJ] t[Baji]
{"ABIJ,aijv,AvIJ,Baij", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[AvIJ] t[Baij]
{"ABIJ,aijv,aviI,ABjJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[aviI] t[ABjJ]
{"ABIJ,aijv,avjI,ABiJ", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[avjI] t[ABiJ]
{"ABIJ,aijv,AvjI,BaJi", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AvjI] t[BaJi]
{"ABIJ,aijv,AviI,BajJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AviI] t[BajJ]
{"ABIJ,aijv,AviI,BaJj", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[AviI] t[BaJj]
{"ABIJ,aijv,BvjI,AaiJ", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BvjI] t[AaiJ]
{"ABIJ,aijv,avJI,ABij", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[avJI] t[ABij]
{"ABIJ,aijv,BvJI,Aaji", 0.25, 4, {1,25,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BvJI] t[Aaji]
{"ABIJ,aijv,BvJI,Aaij", -0.5, 4, {1,25,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[BvJI] t[Aaij]
{"ABIJ,Aiav,BvJi,aI", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 0.25 W[Aiav] t[BvJi] ta[aI]
{"ABIJ,Aiav,BviJ,aI", -0.166666666666667, 4, {1,33,15,89}}   //   r[ABIJ] += -0.166666666666667 W[Aiav] t[BviJ] ta[aI]
{"ABIJ,Bavi,AviJ,aI", -0.166666666666667, 4, {1,32,15,89}}   //   r[ABIJ] += -0.166666666666667 W[Bavi] t[AviJ] ta[aI]
{"ABIJ,Biav,AvIi,aJ", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 0.25 W[Biav] t[AvIi] ta[aJ]
{"ABIJ,Bavi,avIJ,Ai", -0.166666666666667, 4, {1,32,15,89}}   //   r[ABIJ] += -0.166666666666667 W[Bavi] t[avIJ] ta[Ai]
{"ABIJ,Bavi,AvIJ,ai", 0.25, 4, {1,32,15,89}}   //   r[ABIJ] += 0.25 W[Bavi] t[AvIJ] ta[ai]
{"ABIJ,Jijv,AvIi,Bj", -0.25, 4, {1,34,15,89}}   //   r[ABIJ] += -0.25 W[Jijv] t[AvIi] ta[Bj]
{"ABIJ,Aavi,BviI,aJ", -0.166666666666667, 4, {1,32,15,89}}   //   r[ABIJ] += -0.166666666666667 W[Aavi] t[BviI] ta[aJ]
{"ABIJ,Biav,AviI,aJ", -0.166666666666667, 4, {1,33,15,89}}   //   r[ABIJ] += -0.166666666666667 W[Biav] t[AviI] ta[aJ]
{"ABIJ,Aavi,avJI,Bi", -0.166666666666667, 4, {1,32,15,89}}   //   r[ABIJ] += -0.166666666666667 W[Aavi] t[avJI] ta[Bi]
{"ABIJ,Aavi,BvJI,ai", 0.25, 4, {1,32,15,89}}   //   r[ABIJ] += 0.25 W[Aavi] t[BvJI] ta[ai]
{"ABIJ,Jijv,AviI,Bj", 0.166666666666667, 4, {1,34,15,89}}   //   r[ABIJ] += 0.166666666666667 W[Jijv] t[AviI] ta[Bj]
{"ABIJ,Iijv,BvJi,Aj", -0.25, 4, {1,34,15,89}}   //   r[ABIJ] += -0.25 W[Iijv] t[BvJi] ta[Aj]
{"ABIJ,Iijv,BviJ,Aj", 0.166666666666667, 4, {1,34,15,89}}   //   r[ABIJ] += 0.166666666666667 W[Iijv] t[BviJ] ta[Aj]
{"ABIJ,aijv,BvJi,Aj,aI", -0.25, 5, {1,25,15,89,89}}   //   r[ABIJ] += -0.25 W[aijv] t[BvJi] ta[Aj] ta[aI]
{"ABIJ,aijv,BviJ,Aj,aI", 0.166666666666667, 5, {1,25,15,89,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[BviJ] ta[Aj] ta[aI]
{"ABIJ,aijv,AvIi,Bj,aJ", -0.25, 5, {1,25,15,89,89}}   //   r[ABIJ] += -0.25 W[aijv] t[AvIi] ta[Bj] ta[aJ]
{"ABIJ,aijv,AviI,Bj,aJ", 0.166666666666667, 5, {1,25,15,89,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[AviI] ta[Bj] ta[aJ]
{"ABIJ,aijv,AvjJ,aI,Bi", 0.166666666666667, 5, {1,25,15,89,90}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[AvjJ] ta[aI] tb[Bi]
{"ABIJ,aijv,avIJ,Aj,Bi", 0.166666666666667, 5, {1,25,15,89,90}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[avIJ] ta[Aj] tb[Bi]
{"ABIJ,aijv,AvIJ,aj,Bi", -0.25, 5, {1,25,15,89,90}}   //   r[ABIJ] += -0.25 W[aijv] t[AvIJ] ta[aj] tb[Bi]
{"ABIJ,aijv,BvjI,aJ,Ai", 0.166666666666667, 5, {1,25,15,89,90}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[BvjI] ta[aJ] tb[Ai]
{"ABIJ,aijv,avJI,Bj,Ai", 0.166666666666667, 5, {1,25,15,89,90}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[avJI] ta[Bj] tb[Ai]
{"ABIJ,aijv,BvJI,aj,Ai", -0.25, 5, {1,25,15,89,90}}   //   r[ABIJ] += -0.25 W[aijv] t[BvJI] ta[aj] tb[Ai]
{"ABIJ,Aiav,BvJi,aI", 0.25, 4, {1,33,15,90}}   //   r[ABIJ] += 0.25 W[Aiav] t[BvJi] tb[aI]
{"ABIJ,Aavi,BvJi,aI", -0.25, 4, {1,32,15,90}}   //   r[ABIJ] += -0.25 W[Aavi] t[BvJi] tb[aI]
{"ABIJ,Aiav,BviJ,aI", -0.083333333333333, 4, {1,33,15,90}}   //   r[ABIJ] += -0.083333333333333 W[Aiav] t[BviJ] tb[aI]
{"ABIJ,Aavi,BviJ,aI", 0.083333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += 0.083333333333333 W[Aavi] t[BviJ] tb[aI]
{"ABIJ,Biav,AviJ,aI", 0.083333333333333, 4, {1,33,15,90}}   //   r[ABIJ] += 0.083333333333333 W[Biav] t[AviJ] tb[aI]
{"ABIJ,Bavi,AviJ,aI", -0.083333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += -0.083333333333333 W[Bavi] t[AviJ] tb[aI]
{"ABIJ,Biav,AvIi,aJ", 0.25, 4, {1,33,15,90}}   //   r[ABIJ] += 0.25 W[Biav] t[AvIi] tb[aJ]
{"ABIJ,Bavi,AvIi,aJ", -0.25, 4, {1,32,15,90}}   //   r[ABIJ] += -0.25 W[Bavi] t[AvIi] tb[aJ]
{"ABIJ,Aavi,avIJ,Bi", 0.083333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += 0.083333333333333 W[Aavi] t[avIJ] tb[Bi]
{"ABIJ,Aiav,avIJ,Bi", -0.25, 4, {1,33,15,90}}   //   r[ABIJ] += -0.25 W[Aiav] t[avIJ] tb[Bi]
{"ABIJ,Bavi,avIJ,Ai", -0.083333333333333, 4, {1,32,15,90}}   //   r[ABIJ] += -0.083333333333333 W[Bavi] t[avIJ] tb[Ai]
{"ABIJ,Biav,AvIJ,ai", -0.25, 4, {1,33,15,90}}   //   r[ABIJ] += -0.25 W[Biav] t[AvIJ] tb[ai]
{"ABIJ,Bavi,AvIJ,ai", 0.25, 4, {1,32,15,90}}   //   r[ABIJ] += 0.25 W[Bavi] t[AvIJ] tb[ai]
{"ABIJ,Jijv,AvIi,Bj", -0.25, 4, {1,34,15,90}}   //   r[ABIJ] += -0.25 W[Jijv] t[AvIi] tb[Bj]
{"ABIJ,Jijv,AvIj,Bi", 0.25, 4, {1,34,15,90}}   //   r[ABIJ] += 0.25 W[Jijv] t[AvIj] tb[Bi]
{"ABIJ,Aiav,BvJI,ai", -0.25, 4, {1,33,15,90}}   //   r[ABIJ] += -0.25 W[Aiav] t[BvJI] tb[ai]
{"ABIJ,Aavi,BvJI,ai", 0.25, 4, {1,32,15,90}}   //   r[ABIJ] += 0.25 W[Aavi] t[BvJI] tb[ai]
{"ABIJ,Biav,avJI,Ai", -0.25, 4, {1,33,15,90}}   //   r[ABIJ] += -0.25 W[Biav] t[avJI] tb[Ai]
{"ABIJ,Jijv,AviI,Bj", 0.083333333333333, 4, {1,34,15,90}}   //   r[ABIJ] += 0.083333333333333 W[Jijv] t[AviI] tb[Bj]
{"ABIJ,Jijv,BviI,Aj", -0.083333333333333, 4, {1,34,15,90}}   //   r[ABIJ] += -0.083333333333333 W[Jijv] t[BviI] tb[Aj]
{"ABIJ,Jijv,BvjI,Ai", 0.25, 4, {1,34,15,90}}   //   r[ABIJ] += 0.25 W[Jijv] t[BvjI] tb[Ai]
{"ABIJ,Iijv,BvJi,Aj", -0.25, 4, {1,34,15,90}}   //   r[ABIJ] += -0.25 W[Iijv] t[BvJi] tb[Aj]
{"ABIJ,Iijv,BvJj,Ai", 0.25, 4, {1,34,15,90}}   //   r[ABIJ] += 0.25 W[Iijv] t[BvJj] tb[Ai]
{"ABIJ,Iijv,AvjJ,Bi", 0.25, 4, {1,34,15,90}}   //   r[ABIJ] += 0.25 W[Iijv] t[AvjJ] tb[Bi]
{"ABIJ,aijv,BvJj,Ai,aI", 0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += 0.25 W[aijv] t[BvJj] tb[Ai] tb[aI]
{"ABIJ,aijv,BvJi,Aj,aI", -0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += -0.25 W[aijv] t[BvJi] tb[Aj] tb[aI]
{"ABIJ,aijv,AvjJ,Bi,aI", 0.083333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 0.083333333333333 W[aijv] t[AvjJ] tb[Bi] tb[aI]
{"ABIJ,aijv,AviJ,Bj,aI", -0.083333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -0.083333333333333 W[aijv] t[AviJ] tb[Bj] tb[aI]
{"ABIJ,aijv,BvjJ,Ai,aI", -0.083333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -0.083333333333333 W[aijv] t[BvjJ] tb[Ai] tb[aI]
{"ABIJ,aijv,BviJ,Aj,aI", 0.083333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 0.083333333333333 W[aijv] t[BviJ] tb[Aj] tb[aI]
{"ABIJ,aijv,AvIj,Bi,aJ", 0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += 0.25 W[aijv] t[AvIj] tb[Bi] tb[aJ]
{"ABIJ,aijv,AvIi,Bj,aJ", -0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += -0.25 W[aijv] t[AvIi] tb[Bj] tb[aJ]
{"ABIJ,aijv,avIJ,Ai,Bj", -0.083333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += -0.083333333333333 W[aijv] t[avIJ] tb[Ai] tb[Bj]
{"ABIJ,aijv,avIJ,Aj,Bi", 0.083333333333333, 5, {1,25,15,90,90}}   //   r[ABIJ] += 0.083333333333333 W[aijv] t[avIJ] tb[Aj] tb[Bi]
{"ABIJ,aijv,AvIJ,Bi,aj", -0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += -0.25 W[aijv] t[AvIJ] tb[Bi] tb[aj]
{"ABIJ,aijv,AvIJ,Bj,ai", 0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += 0.25 W[aijv] t[AvIJ] tb[Bj] tb[ai]
{"ABIJ,aijv,BvJI,Ai,aj", -0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += -0.25 W[aijv] t[BvJI] tb[Ai] tb[aj]
{"ABIJ,aijv,BvJI,Aj,ai", 0.25, 5, {1,25,15,90,90}}   //   r[ABIJ] += 0.25 W[aijv] t[BvJI] tb[Aj] tb[ai]
{"ABIJ,IJvw,ABvw", 0.333333333333333, 3, {1,23,16}}   //   r[ABIJ] += 0.333333333333333 W[IJvw] t[ABvw]
{"ABIJ,abvw,Aavw,BbJI", 1.0, 4, {1,26,16,18}}   //   r[ABIJ] += 1.0 W[abvw] t[Aavw] t[BbJI]
{"ABIJ,abvw,Bavw,AbIJ", 1.0, 4, {1,26,16,18}}   //   r[ABIJ] += 1.0 W[abvw] t[Bavw] t[AbIJ]
{"ABIJ,abvw,ABvw,abIJ", 0.333333333333333, 4, {1,26,16,18}}   //   r[ABIJ] += 0.333333333333333 W[abvw] t[ABvw] t[abIJ]
{"ABIJ,Javw,ABvw,aI", -0.333333333333333, 4, {1,38,16,89}}   //   r[ABIJ] += -0.333333333333333 W[Javw] t[ABvw] ta[aI]
{"ABIJ,abvw,ABvw,aI,bJ", 0.333333333333333, 5, {1,26,16,89,89}}   //   r[ABIJ] += 0.333333333333333 W[abvw] t[ABvw] ta[aI] ta[bJ]
{"ABIJ,AJav,BavI", -0.25, 3, {1,33,17}}   //   r[ABIJ] += -0.25 W[AJav] t[BavI]
{"ABIJ,BJav,aAvI", -0.25, 3, {1,33,17}}   //   r[ABIJ] += -0.25 W[BJav] t[aAvI]
{"ABIJ,BaJv,aAvI", 0.5, 3, {1,27,17}}   //   r[ABIJ] += 0.5 W[BaJv] t[aAvI]
{"ABIJ,BaJv,AavI", -0.25, 3, {1,27,17}}   //   r[ABIJ] += -0.25 W[BaJv] t[AavI]
{"ABIJ,AIav,aBvJ", -0.25, 3, {1,33,17}}   //   r[ABIJ] += -0.25 W[AIav] t[aBvJ]
{"ABIJ,BIav,AavJ", -0.25, 3, {1,33,17}}   //   r[ABIJ] += -0.25 W[BIav] t[AavJ]
{"ABIJ,AaIv,aBvJ", 0.5, 3, {1,27,17}}   //   r[ABIJ] += 0.5 W[AaIv] t[aBvJ]
{"ABIJ,AaIv,BavJ", -0.25, 3, {1,27,17}}   //   r[ABIJ] += -0.25 W[AaIv] t[BavJ]
{"ABIJ,IJvi,ABvi", 0.25, 3, {1,41,17}}   //   r[ABIJ] += 0.25 W[IJvi] t[ABvi]
{"ABIJ,IJiv,BAvi", 0.25, 3, {1,34,17}}   //   r[ABIJ] += 0.25 W[IJiv] t[BAvi]
{"ABIJ,abvw,BAvI,abwJ", 0.125, 4, {1,26,17,17}}   //   r[ABIJ] += 0.125 W[abvw] t[BAvI] t[abwJ]
{"ABIJ,abvw,aAwI,bBvJ", -0.25, 4, {1,26,17,17}}   //   r[ABIJ] += -0.25 W[abvw] t[aAwI] t[bBvJ]
{"ABIJ,abvw,AawI,bBvJ", 0.125, 4, {1,26,17,17}}   //   r[ABIJ] += 0.125 W[abvw] t[AawI] t[bBvJ]
{"ABIJ,abvw,BAvI,bawJ", -0.125, 4, {1,26,17,17}}   //   r[ABIJ] += -0.125 W[abvw] t[BAvI] t[bawJ]
{"ABIJ,abvw,aAvI,bBwJ", 0.25, 4, {1,26,17,17}}   //   r[ABIJ] += 0.25 W[abvw] t[aAvI] t[bBwJ]
{"ABIJ,abvw,AavI,bBwJ", -0.125, 4, {1,26,17,17}}   //   r[ABIJ] += -0.125 W[abvw] t[AavI] t[bBwJ]
{"ABIJ,abvw,AawJ,BbvI", 0.041666666666667, 4, {1,26,17,17}}   //   r[ABIJ] += 0.041666666666667 W[abvw] t[AawJ] t[BbvI]
{"ABIJ,abvw,AavJ,BbwI", -0.041666666666667, 4, {1,26,17,17}}   //   r[ABIJ] += -0.041666666666667 W[abvw] t[AavJ] t[BbwI]
{"ABIJ,abvw,ABvJ,bawI", -0.125, 4, {1,26,17,17}}   //   r[ABIJ] += -0.125 W[abvw] t[ABvJ] t[bawI]
{"ABIJ,abvw,ABvJ,abwI", 0.125, 4, {1,26,17,17}}   //   r[ABIJ] += 0.125 W[abvw] t[ABvJ] t[abwI]
{"ABIJ,abvw,BawJ,bAvI", 0.125, 4, {1,26,17,17}}   //   r[ABIJ] += 0.125 W[abvw] t[BawJ] t[bAvI]
{"ABIJ,abvw,BavJ,bAwI", -0.125, 4, {1,26,17,17}}   //   r[ABIJ] += -0.125 W[abvw] t[BavJ] t[bAwI]
{"ABIJ,abiv,bAvi,BaJI", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bAvi] t[BaJI]
{"ABIJ,abiv,bBvi,AaIJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bBvi] t[AaIJ]
{"ABIJ,abiv,aAvi,BbJI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[aAvi] t[BbJI]
{"ABIJ,abiv,aBvi,AbIJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[aBvi] t[AbIJ]
{"ABIJ,abiv,Abvi,BaJI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[Abvi] t[BaJI]
{"ABIJ,abiv,Aavi,BbJI", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[Aavi] t[BbJI]
{"ABIJ,abiv,ABvi,abJI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[ABvi] t[abJI]
{"ABIJ,abiv,Bbvi,AaIJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[Bbvi] t[AaIJ]
{"ABIJ,abiv,Bavi,AbIJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[Bavi] t[AbIJ]
{"ABIJ,abiv,BAvi,abIJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BAvi] t[abIJ]
{"ABIJ,abiv,abvJ,ABIi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[abvJ] t[ABIi]
{"ABIJ,abiv,aBvJ,AbiI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[aBvJ] t[AbiI]
{"ABIJ,abiv,aBvJ,AbIi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[aBvJ] t[AbIi]
{"ABIJ,abiv,bavJ,ABIi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bavJ] t[ABIi]
{"ABIJ,abiv,bBvJ,AaiI", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bBvJ] t[AaiI]
{"ABIJ,abiv,bBvJ,AaIi", 1.0, 4, {1,27,17,18}}   //   r[ABIJ] += 1.0 W[abiv] t[bBvJ] t[AaIi]
{"ABIJ,abiv,AavJ,BbiI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[AavJ] t[BbiI]
{"ABIJ,abiv,ABvJ,abIi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[ABvJ] t[abIi]
{"ABIJ,abiv,ABvJ,abiI", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[ABvJ] t[abiI]
{"ABIJ,abiv,BavJ,AbIi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BavJ] t[AbIi]
{"ABIJ,abiv,BbvJ,AaiI", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BbvJ] t[AaiI]
{"ABIJ,abiv,BbvJ,AaIi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[BbvJ] t[AaIi]
{"ABIJ,abiv,abvI,ABiJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[abvI] t[ABiJ]
{"ABIJ,abiv,aAvI,BbiJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[aAvI] t[BbiJ]
{"ABIJ,abiv,aAvI,BbJi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[aAvI] t[BbJi]
{"ABIJ,abiv,bavI,ABiJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bavI] t[ABiJ]
{"ABIJ,abiv,bAvI,BaiJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bAvI] t[BaiJ]
{"ABIJ,abiv,bAvI,BaJi", 1.0, 4, {1,27,17,18}}   //   r[ABIJ] += 1.0 W[abiv] t[bAvI] t[BaJi]
{"ABIJ,abiv,AavI,BbJi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[AavI] t[BbJi]
{"ABIJ,abiv,AbvI,BaiJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[AbvI] t[BaiJ]
{"ABIJ,abiv,AbvI,BaJi", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[AbvI] t[BaJi]
{"ABIJ,abiv,BavI,AbiJ", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BavI] t[AbiJ]
{"ABIJ,abiv,BAvI,abJi", 0.25, 4, {1,27,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BAvI] t[abJi]
{"ABIJ,abiv,BAvI,abiJ", -0.5, 4, {1,27,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[BAvI] t[abiJ]
{"ABIJ,Aabv,aBvJ,bI", 0.25, 4, {1,35,17,89}}   //   r[ABIJ] += 0.25 W[Aabv] t[aBvJ] ta[bI]
{"ABIJ,Aabv,bBvJ,aI", -0.25, 4, {1,35,17,89}}   //   r[ABIJ] += -0.25 W[Aabv] t[bBvJ] ta[aI]
{"ABIJ,Aabv,BavJ,bI", -0.083333333333333, 4, {1,35,17,89}}   //   r[ABIJ] += -0.083333333333333 W[Aabv] t[BavJ] ta[bI]
{"ABIJ,Babv,AavJ,bI", 0.083333333333333, 4, {1,35,17,89}}   //   r[ABIJ] += 0.083333333333333 W[Babv] t[AavJ] ta[bI]
{"ABIJ,Babv,AbvJ,aI", -0.25, 4, {1,35,17,89}}   //   r[ABIJ] += -0.25 W[Babv] t[AbvJ] ta[aI]
{"ABIJ,Javi,ABvi,aI", -0.083333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += -0.083333333333333 W[Javi] t[ABvi] ta[aI]
{"ABIJ,Javi,BAvi,aI", 0.083333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += 0.083333333333333 W[Javi] t[BAvi] ta[aI]
{"ABIJ,Jaiv,ABvi,aI", 0.25, 4, {1,39,17,89}}   //   r[ABIJ] += 0.25 W[Jaiv] t[ABvi] ta[aI]
{"ABIJ,Aabv,BbvI,aJ", -0.25, 4, {1,35,17,89}}   //   r[ABIJ] += -0.25 W[Aabv] t[BbvI] ta[aJ]
{"ABIJ,Babv,aAvI,bJ", 0.25, 4, {1,35,17,89}}   //   r[ABIJ] += 0.25 W[Babv] t[aAvI] ta[bJ]
{"ABIJ,Babv,bAvI,aJ", -0.25, 4, {1,35,17,89}}   //   r[ABIJ] += -0.25 W[Babv] t[bAvI] ta[aJ]
{"ABIJ,Jaiv,aAvI,Bi", -0.25, 4, {1,39,17,89}}   //   r[ABIJ] += -0.25 W[Jaiv] t[aAvI] ta[Bi]
{"ABIJ,Jaiv,AavI,Bi", 0.083333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += 0.083333333333333 W[Jaiv] t[AavI] ta[Bi]
{"ABIJ,Jaiv,BavI,Ai", -0.083333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += -0.083333333333333 W[Jaiv] t[BavI] ta[Ai]
{"ABIJ,Jaiv,BAvI,ai", 0.25, 4, {1,39,17,89}}   //   r[ABIJ] += 0.25 W[Jaiv] t[BAvI] ta[ai]
{"ABIJ,Javi,aAvI,Bi", 0.25, 4, {1,40,17,89}}   //   r[ABIJ] += 0.25 W[Javi] t[aAvI] ta[Bi]
{"ABIJ,Javi,AavI,Bi", -0.083333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += -0.083333333333333 W[Javi] t[AavI] ta[Bi]
{"ABIJ,Javi,BavI,Ai", 0.083333333333333, 4, {1,40,17,89}}   //   r[ABIJ] += 0.083333333333333 W[Javi] t[BavI] ta[Ai]
{"ABIJ,Javi,BAvI,ai", -0.25, 4, {1,40,17,89}}   //   r[ABIJ] += -0.25 W[Javi] t[BAvI] ta[ai]
{"ABIJ,Iaiv,BAvi,aJ", 0.25, 4, {1,39,17,89}}   //   r[ABIJ] += 0.25 W[Iaiv] t[BAvi] ta[aJ]
{"ABIJ,Iaiv,aBvJ,Ai", -0.25, 4, {1,39,17,89}}   //   r[ABIJ] += -0.25 W[Iaiv] t[aBvJ] ta[Ai]
{"ABIJ,Iaiv,ABvJ,ai", 0.25, 4, {1,39,17,89}}   //   r[ABIJ] += 0.25 W[Iaiv] t[ABvJ] ta[ai]
{"ABIJ,Iavi,aBvJ,Ai", 0.25, 4, {1,40,17,89}}   //   r[ABIJ] += 0.25 W[Iavi] t[aBvJ] ta[Ai]
{"ABIJ,Iavi,ABvJ,ai", -0.25, 4, {1,40,17,89}}   //   r[ABIJ] += -0.25 W[Iavi] t[ABvJ] ta[ai]
{"ABIJ,abiv,ABvi,aI,bJ", -0.083333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -0.083333333333333 W[abiv] t[ABvi] ta[aI] ta[bJ]
{"ABIJ,abiv,BAvi,aI,bJ", 0.083333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 0.083333333333333 W[abiv] t[BAvi] ta[aI] ta[bJ]
{"ABIJ,abiv,aBvJ,Ai,bI", 0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += 0.25 W[abiv] t[aBvJ] ta[Ai] ta[bI]
{"ABIJ,abiv,bBvJ,Ai,aI", -0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += -0.25 W[abiv] t[bBvJ] ta[Ai] ta[aI]
{"ABIJ,abiv,AavJ,Bi,bI", 0.083333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 0.083333333333333 W[abiv] t[AavJ] ta[Bi] ta[bI]
{"ABIJ,abiv,AbvJ,Bi,aI", -0.083333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -0.083333333333333 W[abiv] t[AbvJ] ta[Bi] ta[aI]
{"ABIJ,abiv,ABvJ,ai,bI", -0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += -0.25 W[abiv] t[ABvJ] ta[ai] ta[bI]
{"ABIJ,abiv,ABvJ,aI,bi", 0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += 0.25 W[abiv] t[ABvJ] ta[aI] ta[bi]
{"ABIJ,abiv,BavJ,Ai,bI", -0.083333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += -0.083333333333333 W[abiv] t[BavJ] ta[Ai] ta[bI]
{"ABIJ,abiv,BbvJ,Ai,aI", 0.083333333333333, 5, {1,27,17,89,89}}   //   r[ABIJ] += 0.083333333333333 W[abiv] t[BbvJ] ta[Ai] ta[aI]
{"ABIJ,abiv,aAvI,Bi,bJ", 0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += 0.25 W[abiv] t[aAvI] ta[Bi] ta[bJ]
{"ABIJ,abiv,bAvI,Bi,aJ", -0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += -0.25 W[abiv] t[bAvI] ta[Bi] ta[aJ]
{"ABIJ,abiv,BAvI,ai,bJ", -0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += -0.25 W[abiv] t[BAvI] ta[ai] ta[bJ]
{"ABIJ,abiv,BAvI,aJ,bi", 0.25, 5, {1,27,17,89,89}}   //   r[ABIJ] += 0.25 W[abiv] t[BAvI] ta[aJ] ta[bi]
{"ABIJ,abiv,BAvi,bJ,aI", 0.166666666666667, 5, {1,27,17,89,90}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[BAvi] ta[bJ] tb[aI]
{"ABIJ,abiv,ABvi,bI,aJ", 0.166666666666667, 5, {1,27,17,89,90}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[ABvi] ta[bI] tb[aJ]
{"ABIJ,abiv,AavJ,bI,Bi", 0.166666666666667, 5, {1,27,17,89,90}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[AavJ] ta[bI] tb[Bi]
{"ABIJ,abiv,ABvJ,bI,ai", -0.25, 5, {1,27,17,89,90}}   //   r[ABIJ] += -0.25 W[abiv] t[ABvJ] ta[bI] tb[ai]
{"ABIJ,abiv,BavI,bJ,Ai", 0.166666666666667, 5, {1,27,17,89,90}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[BavI] ta[bJ] tb[Ai]
{"ABIJ,abiv,BAvI,bJ,ai", -0.25, 5, {1,27,17,89,90}}   //   r[ABIJ] += -0.25 W[abiv] t[BAvI] ta[bJ] tb[ai]
{"ABIJ,Aabv,aBvJ,bI", 0.25, 4, {1,35,17,90}}   //   r[ABIJ] += 0.25 W[Aabv] t[aBvJ] tb[bI]
{"ABIJ,Aabv,BavJ,bI", -0.166666666666667, 4, {1,35,17,90}}   //   r[ABIJ] += -0.166666666666667 W[Aabv] t[BavJ] tb[bI]
{"ABIJ,Javi,BAvi,aI", 0.166666666666667, 4, {1,40,17,90}}   //   r[ABIJ] += 0.166666666666667 W[Javi] t[BAvi] tb[aI]
{"ABIJ,Babv,aAvI,bJ", 0.25, 4, {1,35,17,90}}   //   r[ABIJ] += 0.25 W[Babv] t[aAvI] tb[bJ]
{"ABIJ,Babv,AavI,bJ", -0.166666666666667, 4, {1,35,17,90}}   //   r[ABIJ] += -0.166666666666667 W[Babv] t[AavI] tb[bJ]
{"ABIJ,Jaiv,aAvI,Bi", -0.25, 4, {1,39,17,90}}   //   r[ABIJ] += -0.25 W[Jaiv] t[aAvI] tb[Bi]
{"ABIJ,Jaiv,AavI,Bi", 0.166666666666667, 4, {1,39,17,90}}   //   r[ABIJ] += 0.166666666666667 W[Jaiv] t[AavI] tb[Bi]
{"ABIJ,Javi,BavI,Ai", 0.166666666666667, 4, {1,40,17,90}}   //   r[ABIJ] += 0.166666666666667 W[Javi] t[BavI] tb[Ai]
{"ABIJ,Javi,BAvI,ai", -0.25, 4, {1,40,17,90}}   //   r[ABIJ] += -0.25 W[Javi] t[BAvI] tb[ai]
{"ABIJ,Iavi,ABvi,aJ", 0.166666666666667, 4, {1,40,17,90}}   //   r[ABIJ] += 0.166666666666667 W[Iavi] t[ABvi] tb[aJ]
{"ABIJ,Iaiv,aBvJ,Ai", -0.25, 4, {1,39,17,90}}   //   r[ABIJ] += -0.25 W[Iaiv] t[aBvJ] tb[Ai]
{"ABIJ,Iaiv,BavJ,Ai", 0.166666666666667, 4, {1,39,17,90}}   //   r[ABIJ] += 0.166666666666667 W[Iaiv] t[BavJ] tb[Ai]
{"ABIJ,Iavi,AavJ,Bi", 0.166666666666667, 4, {1,40,17,90}}   //   r[ABIJ] += 0.166666666666667 W[Iavi] t[AavJ] tb[Bi]
{"ABIJ,Iavi,ABvJ,ai", -0.25, 4, {1,40,17,90}}   //   r[ABIJ] += -0.25 W[Iavi] t[ABvJ] tb[ai]
{"ABIJ,abiv,bBvJ,Ai,aI", -0.25, 5, {1,27,17,90,90}}   //   r[ABIJ] += -0.25 W[abiv] t[bBvJ] tb[Ai] tb[aI]
{"ABIJ,abiv,BbvJ,Ai,aI", 0.166666666666667, 5, {1,27,17,90,90}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[BbvJ] tb[Ai] tb[aI]
{"ABIJ,abiv,bAvI,Bi,aJ", -0.25, 5, {1,27,17,90,90}}   //   r[ABIJ] += -0.25 W[abiv] t[bAvI] tb[Bi] tb[aJ]
{"ABIJ,abiv,AbvI,Bi,aJ", 0.166666666666667, 5, {1,27,17,90,90}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[AbvI] tb[Bi] tb[aJ]
{"ABIJ,ABab,abIJ", 1.0, 3, {1,42,18}}   //   r[ABIJ] += 1.0 W[ABab] t[abIJ]
{"ABIJ,AJai,BaiI", -1.0, 3, {1,43,18}}   //   r[ABIJ] += -1.0 W[AJai] t[BaiI]
{"ABIJ,BJai,AaIi", -1.0, 3, {1,43,18}}   //   r[ABIJ] += -1.0 W[BJai] t[AaIi]
{"ABIJ,BaJi,AaiI", -1.0, 3, {1,28,18}}   //   r[ABIJ] += -1.0 W[BaJi] t[AaiI]
{"ABIJ,BaJi,AaIi", 2.0, 3, {1,28,18}}   //   r[ABIJ] += 2.0 W[BaJi] t[AaIi]
{"ABIJ,AIai,BaJi", -1.0, 3, {1,43,18}}   //   r[ABIJ] += -1.0 W[AIai] t[BaJi]
{"ABIJ,BIai,AaiJ", -1.0, 3, {1,43,18}}   //   r[ABIJ] += -1.0 W[BIai] t[AaiJ]
{"ABIJ,AaIi,BaiJ", -1.0, 3, {1,28,18}}   //   r[ABIJ] += -1.0 W[AaIi] t[BaiJ]
{"ABIJ,AaIi,BaJi", 2.0, 3, {1,28,18}}   //   r[ABIJ] += 2.0 W[AaIi] t[BaJi]
{"ABIJ,IJij,ABij", 1.0, 3, {1,44,18}}   //   r[ABIJ] += 1.0 W[IJij] t[ABij]
{"ABIJ,abij,Aaji,BbJI", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[Aaji] t[BbJI]
{"ABIJ,abij,AaIJ,Bbij", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[AaIJ] t[Bbij]
{"ABIJ,abij,Aaij,BbJI", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[Aaij] t[BbJI]
{"ABIJ,abij,AaIJ,Bbji", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AaIJ] t[Bbji]
{"ABIJ,abij,ABij,abIJ", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[ABij] t[abIJ]
{"ABIJ,abij,ABIi,abJj", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[ABIi] t[abJj]
{"ABIJ,abij,AajJ,BbiI", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AajJ] t[BbiI]
{"ABIJ,abij,AaIj,BbiJ", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AaIj] t[BbiJ]
{"ABIJ,abij,ABIi,abjJ", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[ABIi] t[abjJ]
{"ABIJ,abij,AaiI,BbjJ", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AaiI] t[BbjJ]
{"ABIJ,abij,AaIi,BbjJ", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[AaIi] t[BbjJ]
{"ABIJ,abij,AajI,BbJi", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AajI] t[BbJi]
{"ABIJ,abij,AaIj,BbJi", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[AaIj] t[BbJi]
{"ABIJ,abij,AaiI,BbJj", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[AaiI] t[BbJj]
{"ABIJ,abij,AaIi,BbJj", 4.0, 4, {1,28,18,18}}   //   r[ABIJ] += 4.0 W[abij] t[AaIi] t[BbJj]
{"ABIJ,abij,ABiJ,abjI", 1.0, 4, {1,28,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[ABiJ] t[abjI]
{"ABIJ,abij,ABiJ,abIj", -2.0, 4, {1,28,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[ABiJ] t[abIj]
{"ABIJ,Aabi,BaiJ,bI", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[BaiJ] ta[bI]
{"ABIJ,Aabi,BaJi,bI", 1.0, 4, {1,45,18,89}}   //   r[ABIJ] += 1.0 W[Aabi] t[BaJi] ta[bI]
{"ABIJ,Aabi,BbJi,aI", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[BbJi] ta[aI]
{"ABIJ,Babi,AbiJ,aI", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[AbiJ] ta[aI]
{"ABIJ,Jaij,ABji,aI", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[ABji] ta[aI]
{"ABIJ,Aabi,BbiI,aJ", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[BbiI] ta[aJ]
{"ABIJ,Babi,AaiI,bJ", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[AaiI] ta[bJ]
{"ABIJ,Babi,AaIi,bJ", 1.0, 4, {1,45,18,89}}   //   r[ABIJ] += 1.0 W[Babi] t[AaIi] ta[bJ]
{"ABIJ,Babi,AbIi,aJ", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[AbIi] ta[aJ]
{"ABIJ,Aabi,BaJI,bi", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[BaJI] ta[bi]
{"ABIJ,Aabi,abJI,Bi", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[abJI] ta[Bi]
{"ABIJ,Aabi,BbJI,ai", 1.0, 4, {1,45,18,89}}   //   r[ABIJ] += 1.0 W[Aabi] t[BbJI] ta[ai]
{"ABIJ,Babi,abIJ,Ai", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[abIJ] ta[Ai]
{"ABIJ,Babi,AaIJ,bi", -0.5, 4, {1,45,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[AaIJ] ta[bi]
{"ABIJ,Babi,AbIJ,ai", 1.0, 4, {1,45,18,89}}   //   r[ABIJ] += 1.0 W[Babi] t[AbIJ] ta[ai]
{"ABIJ,Jaij,AajI,Bi", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[AajI] ta[Bi]
{"ABIJ,Jaij,AaIj,Bi", -1.0, 4, {1,46,18,89}}   //   r[ABIJ] += -1.0 W[Jaij] t[AaIj] ta[Bi]
{"ABIJ,Jaij,ABIj,ai", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[ABIj] ta[ai]
{"ABIJ,Jaij,BaiI,Aj", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[BaiI] ta[Aj]
{"ABIJ,Jaij,AaIi,Bj", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[AaIi] ta[Bj]
{"ABIJ,Jaij,ABIi,aj", -1.0, 4, {1,46,18,89}}   //   r[ABIJ] += -1.0 W[Jaij] t[ABIi] ta[aj]
{"ABIJ,Iaij,ABij,aJ", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[ABij] ta[aJ]
{"ABIJ,Iaij,BajJ,Ai", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[BajJ] ta[Ai]
{"ABIJ,Iaij,BaJj,Ai", -1.0, 4, {1,46,18,89}}   //   r[ABIJ] += -1.0 W[Iaij] t[BaJj] ta[Ai]
{"ABIJ,Iaij,ABjJ,ai", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[ABjJ] ta[ai]
{"ABIJ,Iaij,AaiJ,Bj", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[AaiJ] ta[Bj]
{"ABIJ,Iaij,BaJi,Aj", 0.5, 4, {1,46,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[BaJi] ta[Aj]
{"ABIJ,Iaij,ABiJ,aj", -1.0, 4, {1,46,18,89}}   //   r[ABIJ] += -1.0 W[Iaij] t[ABiJ] ta[aj]
{"ABIJ,abij,ABij,aJ,bI", -0.166666666666667, 5, {1,28,18,89,89}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[ABij] ta[aJ] ta[bI]
{"ABIJ,abij,AajJ,Bi,bI", 0.166666666666667, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.166666666666667 W[abij] t[AajJ] ta[Bi] ta[bI]
{"ABIJ,abij,BajJ,Ai,bI", -0.166666666666667, 5, {1,28,18,89,89}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[BajJ] ta[Ai] ta[bI]
{"ABIJ,abij,BaiJ,Aj,bI", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[BaiJ] ta[Aj] ta[bI]
{"ABIJ,abij,BaJj,Ai,bI", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[BaJj] ta[Ai] ta[bI]
{"ABIJ,abij,BaJi,Aj,bI", -1.0, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1.0 W[abij] t[BaJi] ta[Aj] ta[bI]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += -0.5 W[abij] t[ABiJ] ta[aI] ta[bj]
{"ABIJ,abij,ABiJ,aj,bI", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[ABiJ] ta[aj] ta[bI]
{"ABIJ,abij,AaiI,Bj,bJ", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[AaiI] ta[Bj] ta[bJ]
{"ABIJ,abij,AaIj,Bi,bJ", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[AaIj] ta[Bi] ta[bJ]
{"ABIJ,abij,AaIi,Bj,bJ", -1.0, 5, {1,28,18,89,89}}   //   r[ABIJ] += -1.0 W[abij] t[AaIi] ta[Bj] ta[bJ]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += -0.5 W[abij] t[ABIi] ta[aJ] ta[bj]
{"ABIJ,abij,ABIi,aj,bJ", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[ABIi] ta[aj] ta[bJ]
{"ABIJ,abij,abIJ,Aj,Bi", -0.166666666666667, 5, {1,28,18,89,89}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[abIJ] ta[Aj] ta[Bi]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += -0.5 W[abij] t[BaJI] ta[Ai] ta[bj]
{"ABIJ,abij,BaJI,Aj,bi", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[BaJI] ta[Aj] ta[bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += -0.5 W[abij] t[AaIJ] ta[Bi] ta[bj]
{"ABIJ,abij,AaIJ,Bj,bi", 0.5, 5, {1,28,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[AaIJ] ta[Bj] ta[bi]
{"ABIJ,abij,ABij,bJ,aI", 0.333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[ABij] ta[bJ] tb[aI]
{"ABIJ,abij,AajJ,Bi,bI", 0.333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[AajJ] ta[Bi] tb[bI]
{"ABIJ,abij,ABiJ,bj,aI", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -0.5 W[abij] t[ABiJ] ta[bj] tb[aI]
{"ABIJ,abij,ABij,aI,bJ", 0.333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[ABij] ta[aI] tb[bJ]
{"ABIJ,abij,AajJ,bI,Bi", 0.333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[AajJ] ta[bI] tb[Bi]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -0.5 W[abij] t[ABiJ] ta[aI] tb[bj]
{"ABIJ,abij,BajI,Ai,bJ", 0.333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[BajI] ta[Ai] tb[bJ]
{"ABIJ,abij,ABIi,bj,aJ", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -0.5 W[abij] t[ABIi] ta[bj] tb[aJ]
{"ABIJ,abij,BajI,bJ,Ai", 0.333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[BajI] ta[bJ] tb[Ai]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -0.5 W[abij] t[ABIi] ta[aJ] tb[bj]
{"ABIJ,abij,abIJ,Bj,Ai", 0.333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[abIJ] ta[Bj] tb[Ai]
{"ABIJ,abij,BaJI,bj,Ai", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -0.5 W[abij] t[BaJI] ta[bj] tb[Ai]
{"ABIJ,abij,abIJ,Ai,Bj", 0.333333333333333, 5, {1,28,18,89,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[abIJ] ta[Ai] tb[Bj]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -0.5 W[abij] t[BaJI] ta[Ai] tb[bj]
{"ABIJ,abij,AaIJ,bj,Bi", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -0.5 W[abij] t[AaIJ] ta[bj] tb[Bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,28,18,89,90}}   //   r[ABIJ] += -0.5 W[abij] t[AaIJ] ta[Bi] tb[bj]
{"ABIJ,Aabi,BaiJ,bI", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Aabi] t[BaiJ] tb[bI]
{"ABIJ,Aabi,BaJi,bI", 1.0, 4, {1,45,18,90}}   //   r[ABIJ] += 1.0 W[Aabi] t[BaJi] tb[bI]
{"ABIJ,Aabi,BbJi,aI", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Aabi] t[BbJi] tb[aI]
{"ABIJ,Babi,AbiJ,aI", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Babi] t[AbiJ] tb[aI]
{"ABIJ,Jaij,ABji,aI", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Jaij] t[ABji] tb[aI]
{"ABIJ,Aabi,BbiI,aJ", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Aabi] t[BbiI] tb[aJ]
{"ABIJ,Babi,AaiI,bJ", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Babi] t[AaiI] tb[bJ]
{"ABIJ,Babi,AaIi,bJ", 1.0, 4, {1,45,18,90}}   //   r[ABIJ] += 1.0 W[Babi] t[AaIi] tb[bJ]
{"ABIJ,Babi,AbIi,aJ", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Babi] t[AbIi] tb[aJ]
{"ABIJ,Aabi,BaJI,bi", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Aabi] t[BaJI] tb[bi]
{"ABIJ,Aabi,abJI,Bi", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Aabi] t[abJI] tb[Bi]
{"ABIJ,Aabi,BbJI,ai", 1.0, 4, {1,45,18,90}}   //   r[ABIJ] += 1.0 W[Aabi] t[BbJI] tb[ai]
{"ABIJ,Babi,abIJ,Ai", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Babi] t[abIJ] tb[Ai]
{"ABIJ,Babi,AaIJ,bi", -0.5, 4, {1,45,18,90}}   //   r[ABIJ] += -0.5 W[Babi] t[AaIJ] tb[bi]
{"ABIJ,Babi,AbIJ,ai", 1.0, 4, {1,45,18,90}}   //   r[ABIJ] += 1.0 W[Babi] t[AbIJ] tb[ai]
{"ABIJ,Jaij,AajI,Bi", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Jaij] t[AajI] tb[Bi]
{"ABIJ,Jaij,AaIj,Bi", -1.0, 4, {1,46,18,90}}   //   r[ABIJ] += -1.0 W[Jaij] t[AaIj] tb[Bi]
{"ABIJ,Jaij,ABIj,ai", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Jaij] t[ABIj] tb[ai]
{"ABIJ,Jaij,BaiI,Aj", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Jaij] t[BaiI] tb[Aj]
{"ABIJ,Jaij,AaIi,Bj", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Jaij] t[AaIi] tb[Bj]
{"ABIJ,Jaij,ABIi,aj", -1.0, 4, {1,46,18,90}}   //   r[ABIJ] += -1.0 W[Jaij] t[ABIi] tb[aj]
{"ABIJ,Iaij,ABij,aJ", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Iaij] t[ABij] tb[aJ]
{"ABIJ,Iaij,BajJ,Ai", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Iaij] t[BajJ] tb[Ai]
{"ABIJ,Iaij,BaJj,Ai", -1.0, 4, {1,46,18,90}}   //   r[ABIJ] += -1.0 W[Iaij] t[BaJj] tb[Ai]
{"ABIJ,Iaij,ABjJ,ai", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Iaij] t[ABjJ] tb[ai]
{"ABIJ,Iaij,AaiJ,Bj", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Iaij] t[AaiJ] tb[Bj]
{"ABIJ,Iaij,BaJi,Aj", 0.5, 4, {1,46,18,90}}   //   r[ABIJ] += 0.5 W[Iaij] t[BaJi] tb[Aj]
{"ABIJ,Iaij,ABiJ,aj", -1.0, 4, {1,46,18,90}}   //   r[ABIJ] += -1.0 W[Iaij] t[ABiJ] tb[aj]
{"ABIJ,abij,ABij,aJ,bI", -0.166666666666667, 5, {1,28,18,90,90}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[ABij] tb[aJ] tb[bI]
{"ABIJ,abij,AajJ,Bi,bI", 0.166666666666667, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.166666666666667 W[abij] t[AajJ] tb[Bi] tb[bI]
{"ABIJ,abij,BajJ,Ai,bI", -0.166666666666667, 5, {1,28,18,90,90}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[BajJ] tb[Ai] tb[bI]
{"ABIJ,abij,BaiJ,Aj,bI", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.5 W[abij] t[BaiJ] tb[Aj] tb[bI]
{"ABIJ,abij,BaJj,Ai,bI", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.5 W[abij] t[BaJj] tb[Ai] tb[bI]
{"ABIJ,abij,BaJi,Aj,bI", -1.0, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1.0 W[abij] t[BaJi] tb[Aj] tb[bI]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += -0.5 W[abij] t[ABiJ] tb[aI] tb[bj]
{"ABIJ,abij,ABiJ,aj,bI", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.5 W[abij] t[ABiJ] tb[aj] tb[bI]
{"ABIJ,abij,AaiI,Bj,bJ", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.5 W[abij] t[AaiI] tb[Bj] tb[bJ]
{"ABIJ,abij,AaIj,Bi,bJ", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.5 W[abij] t[AaIj] tb[Bi] tb[bJ]
{"ABIJ,abij,AaIi,Bj,bJ", -1.0, 5, {1,28,18,90,90}}   //   r[ABIJ] += -1.0 W[abij] t[AaIi] tb[Bj] tb[bJ]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += -0.5 W[abij] t[ABIi] tb[aJ] tb[bj]
{"ABIJ,abij,ABIi,aj,bJ", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.5 W[abij] t[ABIi] tb[aj] tb[bJ]
{"ABIJ,abij,abIJ,Aj,Bi", -0.166666666666667, 5, {1,28,18,90,90}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[abIJ] tb[Aj] tb[Bi]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += -0.5 W[abij] t[BaJI] tb[Ai] tb[bj]
{"ABIJ,abij,BaJI,Aj,bi", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.5 W[abij] t[BaJI] tb[Aj] tb[bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += -0.5 W[abij] t[AaIJ] tb[Bi] tb[bj]
{"ABIJ,abij,AaIJ,Bj,bi", 0.5, 5, {1,28,18,90,90}}   //   r[ABIJ] += 0.5 W[abij] t[AaIJ] tb[Bj] tb[bi]
{"ABIJ,ABaJ,aI", 0.5, 3, {1,45,89}}   //   r[ABIJ] += 0.5 W[ABaJ] ta[aI]
{"ABIJ,ABIa,aJ", 0.5, 3, {1,47,89}}   //   r[ABIJ] += 0.5 W[ABIa] ta[aJ]
{"ABIJ,BIJi,Ai", -0.5, 3, {1,48,89}}   //   r[ABIJ] += -0.5 W[BIJi] ta[Ai]
{"ABIJ,AJIi,Bi", -0.5, 3, {1,48,89}}   //   r[ABIJ] += -0.5 W[AJIi] ta[Bi]
{"ABIJ,ABab,aJ,bI", -0.166666666666667, 4, {1,42,89,89}}   //   r[ABIJ] += -0.166666666666667 W[ABab] ta[aJ] ta[bI]
{"ABIJ,AJai,Bi,aI", -0.166666666666667, 4, {1,43,89,89}}   //   r[ABIJ] += -0.166666666666667 W[AJai] ta[Bi] ta[aI]
{"ABIJ,BJai,Ai,aI", 0.166666666666667, 4, {1,43,89,89}}   //   r[ABIJ] += 0.166666666666667 W[BJai] ta[Ai] ta[aI]
{"ABIJ,BaJi,Ai,aI", -0.5, 4, {1,28,89,89}}   //   r[ABIJ] += -0.5 W[BaJi] ta[Ai] ta[aI]
{"ABIJ,AaIi,Bi,aJ", -0.5, 4, {1,28,89,89}}   //   r[ABIJ] += -0.5 W[AaIi] ta[Bi] ta[aJ]
{"ABIJ,IJij,Aj,Bi", -0.166666666666667, 4, {1,44,89,89}}   //   r[ABIJ] += -0.166666666666667 W[IJij] ta[Aj] ta[Bi]
{"ABIJ,Aabi,Bi,aJ,bI", -0.166666666666667, 5, {1,45,89,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Aabi] ta[Bi] ta[aJ] ta[bI]
{"ABIJ,Babi,Ai,aJ,bI", 0.166666666666667, 5, {1,45,89,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Babi] ta[Ai] ta[aJ] ta[bI]
{"ABIJ,Jaij,Aj,Bi,aI", 0.166666666666667, 5, {1,46,89,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Jaij] ta[Aj] ta[Bi] ta[aI]
{"ABIJ,Jaij,Ai,Bj,aI", -0.166666666666667, 5, {1,46,89,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Jaij] ta[Ai] ta[Bj] ta[aI]
{"ABIJ,abij,Ai,Bj,aI,bJ", 0.166666666666667, 6, {1,28,89,89,89,89}}   //   r[ABIJ] += 0.166666666666667 W[abij] ta[Ai] ta[Bj] ta[aI] ta[bJ]
{"ABIJ,Aabi,Bi,aJ,bI", -0.333333333333333, 5, {1,45,89,89,90}}   //   r[ABIJ] += -0.333333333333333 W[Aabi] ta[Bi] ta[aJ] tb[bI]
{"ABIJ,Babi,Ai,aI,bJ", -0.333333333333333, 5, {1,45,89,89,90}}   //   r[ABIJ] += -0.333333333333333 W[Babi] ta[Ai] ta[aI] tb[bJ]
{"ABIJ,Jaij,Aj,aI,Bi", 0.333333333333333, 5, {1,46,89,89,90}}   //   r[ABIJ] += 0.333333333333333 W[Jaij] ta[Aj] ta[aI] tb[Bi]
{"ABIJ,Iaij,Bj,aJ,Ai", 0.333333333333333, 5, {1,46,89,89,90}}   //   r[ABIJ] += 0.333333333333333 W[Iaij] ta[Bj] ta[aJ] tb[Ai]
{"ABIJ,abij,Bi,aJ,Aj,bI", 0.333333333333333, 6, {1,28,89,89,90,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] ta[Bi] ta[aJ] tb[Aj] tb[bI]
{"ABIJ,abij,Ai,aI,Bj,bJ", 0.333333333333333, 6, {1,28,89,89,90,90}}   //   r[ABIJ] += 0.333333333333333 W[abij] ta[Ai] ta[aI] tb[Bj] tb[bJ]
{"ABIJ,ABab,bJ,aI", 0.333333333333333, 4, {1,42,89,90}}   //   r[ABIJ] += 0.333333333333333 W[ABab] ta[bJ] tb[aI]
{"ABIJ,AJai,Bi,aI", -0.333333333333333, 4, {1,43,89,90}}   //   r[ABIJ] += -0.333333333333333 W[AJai] ta[Bi] tb[aI]
{"ABIJ,ABab,aI,bJ", 0.333333333333333, 4, {1,42,89,90}}   //   r[ABIJ] += 0.333333333333333 W[ABab] ta[aI] tb[bJ]
{"ABIJ,AJai,aI,Bi", -0.333333333333333, 4, {1,43,89,90}}   //   r[ABIJ] += -0.333333333333333 W[AJai] ta[aI] tb[Bi]
{"ABIJ,BIai,Ai,aJ", -0.333333333333333, 4, {1,43,89,90}}   //   r[ABIJ] += -0.333333333333333 W[BIai] ta[Ai] tb[aJ]
{"ABIJ,BIai,aJ,Ai", -0.333333333333333, 4, {1,43,89,90}}   //   r[ABIJ] += -0.333333333333333 W[BIai] ta[aJ] tb[Ai]
{"ABIJ,IJij,Bj,Ai", 0.333333333333333, 4, {1,44,89,90}}   //   r[ABIJ] += 0.333333333333333 W[IJij] ta[Bj] tb[Ai]
{"ABIJ,IJij,Ai,Bj", 0.333333333333333, 4, {1,44,89,90}}   //   r[ABIJ] += 0.333333333333333 W[IJij] ta[Ai] tb[Bj]
{"ABIJ,Babi,bJ,Ai,aI", -0.333333333333333, 5, {1,45,89,90,90}}   //   r[ABIJ] += -0.333333333333333 W[Babi] ta[bJ] tb[Ai] tb[aI]
{"ABIJ,Jaij,Bi,Aj,aI", 0.333333333333333, 5, {1,46,89,90,90}}   //   r[ABIJ] += 0.333333333333333 W[Jaij] ta[Bi] tb[Aj] tb[aI]
{"ABIJ,Aabi,bI,Bi,aJ", -0.333333333333333, 5, {1,45,89,90,90}}   //   r[ABIJ] += -0.333333333333333 W[Aabi] ta[bI] tb[Bi] tb[aJ]
{"ABIJ,Iaij,Ai,Bj,aJ", 0.333333333333333, 5, {1,46,89,90,90}}   //   r[ABIJ] += 0.333333333333333 W[Iaij] ta[Ai] tb[Bj] tb[aJ]
{"ABIJ,ABaJ,aI", 0.5, 3, {1,45,90}}   //   r[ABIJ] += 0.5 W[ABaJ] tb[aI]
{"ABIJ,ABIa,aJ", 0.5, 3, {1,47,90}}   //   r[ABIJ] += 0.5 W[ABIa] tb[aJ]
{"ABIJ,BIJi,Ai", -0.5, 3, {1,48,90}}   //   r[ABIJ] += -0.5 W[BIJi] tb[Ai]
{"ABIJ,AJIi,Bi", -0.5, 3, {1,48,90}}   //   r[ABIJ] += -0.5 W[AJIi] tb[Bi]
{"ABIJ,ABab,aJ,bI", -0.166666666666667, 4, {1,42,90,90}}   //   r[ABIJ] += -0.166666666666667 W[ABab] tb[aJ] tb[bI]
{"ABIJ,AJai,Bi,aI", -0.166666666666667, 4, {1,43,90,90}}   //   r[ABIJ] += -0.166666666666667 W[AJai] tb[Bi] tb[aI]
{"ABIJ,BJai,Ai,aI", 0.166666666666667, 4, {1,43,90,90}}   //   r[ABIJ] += 0.166666666666667 W[BJai] tb[Ai] tb[aI]
{"ABIJ,BaJi,Ai,aI", -0.5, 4, {1,28,90,90}}   //   r[ABIJ] += -0.5 W[BaJi] tb[Ai] tb[aI]
{"ABIJ,AaIi,Bi,aJ", -0.5, 4, {1,28,90,90}}   //   r[ABIJ] += -0.5 W[AaIi] tb[Bi] tb[aJ]
{"ABIJ,IJij,Aj,Bi", -0.166666666666667, 4, {1,44,90,90}}   //   r[ABIJ] += -0.166666666666667 W[IJij] tb[Aj] tb[Bi]
{"ABIJ,Aabi,Bi,aJ,bI", -0.166666666666667, 5, {1,45,90,90,90}}   //   r[ABIJ] += -0.166666666666667 W[Aabi] tb[Bi] tb[aJ] tb[bI]
{"ABIJ,Babi,Ai,aJ,bI", 0.166666666666667, 5, {1,45,90,90,90}}   //   r[ABIJ] += 0.166666666666667 W[Babi] tb[Ai] tb[aJ] tb[bI]
{"ABIJ,Jaij,Aj,Bi,aI", 0.166666666666667, 5, {1,46,90,90,90}}   //   r[ABIJ] += 0.166666666666667 W[Jaij] tb[Aj] tb[Bi] tb[aI]
{"ABIJ,Jaij,Ai,Bj,aI", -0.166666666666667, 5, {1,46,90,90,90}}   //   r[ABIJ] += -0.166666666666667 W[Jaij] tb[Ai] tb[Bj] tb[aI]
{"ABIJ,abij,Ai,Bj,aI,bJ", 0.166666666666667, 6, {1,28,90,90,90,90}}   //   r[ABIJ] += 0.166666666666667 W[abij] tb[Ai] tb[Bj] tb[aI] tb[bJ]
{"ABIJ,av,Av,BaJI", -0.5, 4, {1,29,22,18}}   //   r[ABIJ] += -0.5 f_A[av] t[Av] t[BaJI]
{"ABIJ,av,Bv,AaIJ", -0.5, 4, {1,29,22,18}}   //   r[ABIJ] += -0.5 f_A[av] t[Bv] t[AaIJ]
{"ABIJ,Jv,BAvI", -0.25, 3, {1,49,17}}   //   r[ABIJ] += -0.25 f_A[Jv] t[BAvI]
{"ABIJ,Iv,ABvJ", -0.25, 3, {1,49,17}}   //   r[ABIJ] += -0.25 f_A[Iv] t[ABvJ]
{"ABIJ,av,ABvJ,aI", -0.25, 4, {1,29,17,89}}   //   r[ABIJ] += -0.25 f_A[av] t[ABvJ] ta[aI]
{"ABIJ,av,BAvI,aJ", -0.25, 4, {1,29,17,89}}   //   r[ABIJ] += -0.25 f_A[av] t[BAvI] ta[aJ]
{"ABIJ,Aa,BaJI", 1.0, 3, {1,50,18}}   //   r[ABIJ] += 1.0 f[Aa] t[BaJI]
{"ABIJ,Ba,AaIJ", 1.0, 3, {1,50,18}}   //   r[ABIJ] += 1.0 f[Ba] t[AaIJ]
{"ABIJ,Ji,ABIi", -1.0, 3, {1,51,18}}   //   r[ABIJ] += -1.0 f[Ji] t[ABIi]
{"ABIJ,Ii,ABiJ", -1.0, 3, {1,51,18}}   //   r[ABIJ] += -1.0 f[Ii] t[ABiJ]
{"ABIJ,ai,ABiJ,aI", -0.5, 4, {1,30,18,89}}   //   r[ABIJ] += -0.5 f[ai] t[ABiJ] ta[aI]
{"ABIJ,aivw,vw,ABiJ,aI", 0.25, 5, {1,24,21,18,89}}   //   r[ABIJ] += 0.25 W[aivw] I[vw] t[ABiJ] ta[aI]
{"ABIJ,ai,ABIi,aJ", -0.5, 4, {1,30,18,89}}   //   r[ABIJ] += -0.5 f[ai] t[ABIi] ta[aJ]
{"ABIJ,aivw,vw,ABIi,aJ", 0.25, 5, {1,24,21,18,89}}   //   r[ABIJ] += 0.25 W[aivw] I[vw] t[ABIi] ta[aJ]
{"ABIJ,ai,BaJI,Ai", -0.5, 4, {1,30,18,89}}   //   r[ABIJ] += -0.5 f[ai] t[BaJI] ta[Ai]
{"ABIJ,aivw,vw,BaJI,Ai", 0.25, 5, {1,24,21,18,89}}   //   r[ABIJ] += 0.25 W[aivw] I[vw] t[BaJI] ta[Ai]
{"ABIJ,ai,AaIJ,Bi", -0.5, 4, {1,30,18,89}}   //   r[ABIJ] += -0.5 f[ai] t[AaIJ] ta[Bi]
{"ABIJ,aivw,vw,AaIJ,Bi", 0.25, 5, {1,24,21,18,89}}   //   r[ABIJ] += 0.25 W[aivw] I[vw] t[AaIJ] ta[Bi]
{"ABIJ,iv,vJ,ABIi", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -0.5 f_B[iv] t[vJ] t[ABIi]
{"ABIJ,iv,vI,ABiJ", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -0.5 f_B[iv] t[vI] t[ABiJ]
{"ABIJ,Bv,AvIJ", 0.25, 3, {1,52,15}}   //   r[ABIJ] += 0.25 f_B[Bv] t[AvIJ]
{"ABIJ,Av,BvJI", 0.25, 3, {1,52,15}}   //   r[ABIJ] += 0.25 f_B[Av] t[BvJI]
{"ABIJ,iv,AvIJ,Bi", -0.25, 4, {1,31,15,90}}   //   r[ABIJ] += -0.25 f_B[iv] t[AvIJ] tb[Bi]
{"ABIJ,iv,BvJI,Ai", -0.25, 4, {1,31,15,90}}   //   r[ABIJ] += -0.25 f_B[iv] t[BvJI] tb[Ai]
{"ABIJ,ai,ABiJ,aI", -0.5, 4, {1,30,18,90}}   //   r[ABIJ] += -0.5 f[ai] t[ABiJ] tb[aI]
{"ABIJ,aivw,vw,ABiJ,aI", -0.25, 5, {1,24,21,18,90}}   //   r[ABIJ] += -0.25 W[aivw] I[vw] t[ABiJ] tb[aI]
{"ABIJ,ai,ABIi,aJ", -0.5, 4, {1,30,18,90}}   //   r[ABIJ] += -0.5 f[ai] t[ABIi] tb[aJ]
{"ABIJ,aivw,vw,ABIi,aJ", -0.25, 5, {1,24,21,18,90}}   //   r[ABIJ] += -0.25 W[aivw] I[vw] t[ABIi] tb[aJ]
{"ABIJ,ai,BaJI,Ai", -0.5, 4, {1,30,18,90}}   //   r[ABIJ] += -0.5 f[ai] t[BaJI] tb[Ai]
{"ABIJ,aivw,vw,BaJI,Ai", -0.25, 5, {1,24,21,18,90}}   //   r[ABIJ] += -0.25 W[aivw] I[vw] t[BaJI] tb[Ai]
{"ABIJ,ai,AaIJ,Bi", -0.5, 4, {1,30,18,90}}   //   r[ABIJ] += -0.5 f[ai] t[AaIJ] tb[Bi]
{"ABIJ,aivw,vw,AaIJ,Bi", -0.25, 5, {1,24,21,18,90}}   //   r[ABIJ] += -0.25 W[aivw] I[vw] t[AaIJ] tb[Bi]
{"ABVI,ABVI", 2.0, 2, {2,32}}   //   r[ABVI] += 2.0 W[ABVI]
{"ABVI,ijvw,vwIi,ABVj", 1.333333333333333, 4, {2,23,14,17}}   //   r[ABVI] += 1.333333333333333 W[ijvw] t[vwIi] t[ABVj]
{"ABVI,ijvw,vwIi,BAVj", 0.666666666666667, 4, {2,23,14,17}}   //   r[ABVI] += 0.666666666666667 W[ijvw] t[vwIi] t[BAVj]
{"ABVI,ABVv,vI", 1.333333333333333, 3, {2,26,13}}   //   r[ABVI] += 1.333333333333333 W[ABVv] t[vI]
{"ABVI,ABvV,vI", 0.666666666666667, 3, {2,26,13}}   //   r[ABVI] += 0.666666666666667 W[ABvV] t[vI]
{"ABVI,ijvw,vI,wi,ABVj", 0.666666666666667, 5, {2,23,13,13,17}}   //   r[ABVI] += 0.666666666666667 W[ijvw] t[vI] t[wi] t[ABVj]
{"ABVI,ijvw,vI,wj,ABVi", -0.666666666666667, 5, {2,23,13,13,17}}   //   r[ABVI] += -0.666666666666667 W[ijvw] t[vI] t[wj] t[ABVi]
{"ABVI,ijvw,vI,wi,BAVj", 0.333333333333333, 5, {2,23,13,13,17}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[vI] t[wi] t[BAVj]
{"ABVI,ijvw,vI,wj,BAVi", -0.333333333333333, 5, {2,23,13,13,17}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[vI] t[wj] t[BAVi]
{"ABVI,ABav,vI,aV", 1.333333333333333, 4, {2,35,13,22}}   //   r[ABVI] += 1.333333333333333 W[ABav] t[vI] t[aV]
{"ABVI,BVvw,vI,Aw", -1.333333333333333, 4, {2,53,13,22}}   //   r[ABVI] += -1.333333333333333 W[BVvw] t[vI] t[Aw]
{"ABVI,ABva,vI,aV", 0.666666666666667, 4, {2,36,13,22}}   //   r[ABVI] += 0.666666666666667 W[ABva] t[vI] t[aV]
{"ABVI,AVvw,vI,Bw", -0.666666666666667, 4, {2,53,13,22}}   //   r[ABVI] += -0.666666666666667 W[AVvw] t[vI] t[Bw]
{"ABVI,Bavw,vI,Aw,aV", -1.333333333333333, 5, {2,26,13,22,22}}   //   r[ABVI] += -1.333333333333333 W[Bavw] t[vI] t[Aw] t[aV]
{"ABVI,Aavw,vI,Bw,aV", -0.666666666666667, 5, {2,26,13,22,22}}   //   r[ABVI] += -0.666666666666667 W[Aavw] t[vI] t[Bw] t[aV]
{"ABVI,aivw,wI,Av,aV,Bi", 1.333333333333333, 6, {2,24,13,22,22,90}}   //   r[ABVI] += 1.333333333333333 W[aivw] t[wI] t[Av] t[aV] tb[Bi]
{"ABVI,aivw,wI,Bv,aV,Ai", 0.666666666666667, 6, {2,24,13,22,22,90}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[wI] t[Bv] t[aV] tb[Ai]
{"ABVI,aivw,wi,Av,aBVI", -1.0, 5, {2,24,13,22,17}}   //   r[ABVI] += -1.0 W[aivw] t[wi] t[Av] t[aBVI]
{"ABVI,aivw,wi,Av,BaVI", 0.333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[wi] t[Av] t[BaVI]
{"ABVI,aivw,wi,Bv,AaVI", -0.333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[wi] t[Bv] t[AaVI]
{"ABVI,aivw,wI,av,ABVi", -0.666666666666667, 5, {2,24,13,22,17}}   //   r[ABVI] += -0.666666666666667 W[aivw] t[wI] t[av] t[ABVi]
{"ABVI,aivw,wI,Av,aBVi", 0.666666666666667, 5, {2,24,13,22,17}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[wI] t[Av] t[aBVi]
{"ABVI,aivw,wi,aV,ABvI", -1.0, 5, {2,24,13,22,17}}   //   r[ABVI] += -1.0 W[aivw] t[wi] t[aV] t[ABvI]
{"ABVI,aivw,wI,aV,ABvi", 0.666666666666667, 5, {2,24,13,22,17}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[wI] t[aV] t[ABvi]
{"ABVI,aivw,wI,av,BAVi", -0.333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[wI] t[av] t[BAVi]
{"ABVI,aivw,wI,Bv,aAVi", 0.333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[wI] t[Bv] t[aAVi]
{"ABVI,aivw,wI,aV,BAvi", 0.333333333333333, 5, {2,24,13,22,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[wI] t[aV] t[BAvi]
{"ABVI,aijv,vi,aV,ABjI", -2.0, 5, {2,25,13,22,18}}   //   r[ABVI] += -2.0 W[aijv] t[vi] t[aV] t[ABjI]
{"ABVI,aijv,vI,aV,ABji", 1.333333333333333, 5, {2,25,13,22,18}}   //   r[ABVI] += 1.333333333333333 W[aijv] t[vI] t[aV] t[ABji]
{"ABVI,aijv,vI,aV,ABij", 0.666666666666667, 5, {2,25,13,22,18}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[aV] t[ABij]
{"ABVI,Bavi,vI,aV,Ai", -1.333333333333333, 5, {2,32,13,22,89}}   //   r[ABVI] += -1.333333333333333 W[Bavi] t[vI] t[aV] ta[Ai]
{"ABVI,Aavi,vI,aV,Bi", -0.666666666666667, 5, {2,32,13,22,89}}   //   r[ABVI] += -0.666666666666667 W[Aavi] t[vI] t[aV] ta[Bi]
{"ABVI,aijv,vI,aV,Aj,Bi", 1.333333333333333, 6, {2,25,13,22,89,90}}   //   r[ABVI] += 1.333333333333333 W[aijv] t[vI] t[aV] ta[Aj] tb[Bi]
{"ABVI,aijv,vI,aV,Bj,Ai", 0.666666666666667, 6, {2,25,13,22,89,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[aV] ta[Bj] tb[Ai]
{"ABVI,Aiav,vI,aV,Bi", -1.333333333333333, 5, {2,33,13,22,90}}   //   r[ABVI] += -1.333333333333333 W[Aiav] t[vI] t[aV] tb[Bi]
{"ABVI,Vivw,wI,Av,Bi", 1.333333333333333, 5, {2,54,13,22,90}}   //   r[ABVI] += 1.333333333333333 W[Vivw] t[wI] t[Av] tb[Bi]
{"ABVI,Biav,vI,aV,Ai", -0.666666666666667, 5, {2,33,13,22,90}}   //   r[ABVI] += -0.666666666666667 W[Biav] t[vI] t[aV] tb[Ai]
{"ABVI,Vivw,wI,Bv,Ai", 0.666666666666667, 5, {2,54,13,22,90}}   //   r[ABVI] += 0.666666666666667 W[Vivw] t[wI] t[Bv] tb[Ai]
{"ABVI,Bivw,wi,AvVI", 0.666666666666667, 4, {2,24,13,20}}   //   r[ABVI] += 0.666666666666667 W[Bivw] t[wi] t[AvVI]
{"ABVI,Bivw,vi,AwVI", -0.666666666666667, 4, {2,24,13,20}}   //   r[ABVI] += -0.666666666666667 W[Bivw] t[vi] t[AwVI]
{"ABVI,Bivw,wI,AvVi", -0.666666666666667, 4, {2,24,13,20}}   //   r[ABVI] += -0.666666666666667 W[Bivw] t[wI] t[AvVi]
{"ABVI,Bivw,vI,AwVi", 0.666666666666667, 4, {2,24,13,20}}   //   r[ABVI] += 0.666666666666667 W[Bivw] t[vI] t[AwVi]
{"ABVI,Aivw,wi,BvVI", 0.333333333333333, 4, {2,24,13,20}}   //   r[ABVI] += 0.333333333333333 W[Aivw] t[wi] t[BvVI]
{"ABVI,Aivw,vi,BwVI", -0.333333333333333, 4, {2,24,13,20}}   //   r[ABVI] += -0.333333333333333 W[Aivw] t[vi] t[BwVI]
{"ABVI,Aivw,wI,BvVi", -0.333333333333333, 4, {2,24,13,20}}   //   r[ABVI] += -0.333333333333333 W[Aivw] t[wI] t[BvVi]
{"ABVI,Aivw,vI,BwVi", 0.333333333333333, 4, {2,24,13,20}}   //   r[ABVI] += 0.333333333333333 W[Aivw] t[vI] t[BwVi]
{"ABVI,ijvw,vj,AwVI,Bi", 0.666666666666667, 5, {2,23,13,20,90}}   //   r[ABVI] += 0.666666666666667 W[ijvw] t[vj] t[AwVI] tb[Bi]
{"ABVI,ijvw,vi,AwVI,Bj", -0.666666666666667, 5, {2,23,13,20,90}}   //   r[ABVI] += -0.666666666666667 W[ijvw] t[vi] t[AwVI] tb[Bj]
{"ABVI,ijvw,vI,AwVj,Bi", -0.666666666666667, 5, {2,23,13,20,90}}   //   r[ABVI] += -0.666666666666667 W[ijvw] t[vI] t[AwVj] tb[Bi]
{"ABVI,ijvw,vI,AwVi,Bj", 0.666666666666667, 5, {2,23,13,20,90}}   //   r[ABVI] += 0.666666666666667 W[ijvw] t[vI] t[AwVi] tb[Bj]
{"ABVI,ijvw,vj,BwVI,Ai", 0.333333333333333, 5, {2,23,13,20,90}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[vj] t[BwVI] tb[Ai]
{"ABVI,ijvw,vi,BwVI,Aj", -0.333333333333333, 5, {2,23,13,20,90}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[vi] t[BwVI] tb[Aj]
{"ABVI,ijvw,vI,BwVj,Ai", -0.333333333333333, 5, {2,23,13,20,90}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[vI] t[BwVj] tb[Ai]
{"ABVI,ijvw,vI,BwVi,Aj", 0.333333333333333, 5, {2,23,13,20,90}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[vI] t[BwVi] tb[Aj]
{"ABVI,Bavw,vI,AaVw", 2.666666666666667, 4, {2,26,13,16}}   //   r[ABVI] += 2.666666666666667 W[Bavw] t[vI] t[AaVw]
{"ABVI,Iivw,wi,ABVv", -1.333333333333333, 4, {2,23,13,16}}   //   r[ABVI] += -1.333333333333333 W[Iivw] t[wi] t[ABVv]
{"ABVI,Aavw,vI,BaVw", 1.333333333333333, 4, {2,26,13,16}}   //   r[ABVI] += 1.333333333333333 W[Aavw] t[vI] t[BaVw]
{"ABVI,aivw,wi,ABVv,aI", -1.333333333333333, 5, {2,24,13,16,89}}   //   r[ABVI] += -1.333333333333333 W[aivw] t[wi] t[ABVv] ta[aI]
{"ABVI,aivw,wI,AaVv,Bi", -2.666666666666667, 5, {2,24,13,16,90}}   //   r[ABVI] += -2.666666666666667 W[aivw] t[wI] t[AaVv] tb[Bi]
{"ABVI,aivw,wI,BaVv,Ai", -1.333333333333333, 5, {2,24,13,16,90}}   //   r[ABVI] += -1.333333333333333 W[aivw] t[wI] t[BaVv] tb[Ai]
{"ABVI,Aiav,vi,aBVI", 1.0, 4, {2,33,13,17}}   //   r[ABVI] += 1.0 W[Aiav] t[vi] t[aBVI]
{"ABVI,Biav,vi,AaVI", 1.0, 4, {2,33,13,17}}   //   r[ABVI] += 1.0 W[Biav] t[vi] t[AaVI]
{"ABVI,Bavi,vi,AaVI", -0.666666666666667, 4, {2,32,13,17}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[vi] t[AaVI]
{"ABVI,Aiav,vI,aBVi", -0.666666666666667, 4, {2,33,13,17}}   //   r[ABVI] += -0.666666666666667 W[Aiav] t[vI] t[aBVi]
{"ABVI,Biav,vI,AaVi", -0.666666666666667, 4, {2,33,13,17}}   //   r[ABVI] += -0.666666666666667 W[Biav] t[vI] t[AaVi]
{"ABVI,Bavi,vI,aAVi", -0.666666666666667, 4, {2,32,13,17}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[vI] t[aAVi]
{"ABVI,Bavi,vI,AaVi", 1.333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += 1.333333333333333 W[Bavi] t[vI] t[AaVi]
{"ABVI,Iijv,vi,ABVj", -1.0, 4, {2,34,13,17}}   //   r[ABVI] += -1.0 W[Iijv] t[vi] t[ABVj]
{"ABVI,Iijv,vj,ABVi", 0.666666666666667, 4, {2,34,13,17}}   //   r[ABVI] += 0.666666666666667 W[Iijv] t[vj] t[ABVi]
{"ABVI,Vivw,wi,ABvI", -1.0, 4, {2,54,13,17}}   //   r[ABVI] += -1.0 W[Vivw] t[wi] t[ABvI]
{"ABVI,Vivw,wI,ABvi", 0.666666666666667, 4, {2,54,13,17}}   //   r[ABVI] += 0.666666666666667 W[Vivw] t[wI] t[ABvi]
{"ABVI,Aavi,vi,BaVI", -0.333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[vi] t[BaVI]
{"ABVI,Biav,vI,aAVi", -0.333333333333333, 4, {2,33,13,17}}   //   r[ABVI] += -0.333333333333333 W[Biav] t[vI] t[aAVi]
{"ABVI,Aiav,vI,BaVi", -0.333333333333333, 4, {2,33,13,17}}   //   r[ABVI] += -0.333333333333333 W[Aiav] t[vI] t[BaVi]
{"ABVI,Aavi,vI,aBVi", -0.333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[vI] t[aBVi]
{"ABVI,Aavi,vI,BaVi", 0.666666666666667, 4, {2,32,13,17}}   //   r[ABVI] += 0.666666666666667 W[Aavi] t[vI] t[BaVi]
{"ABVI,Iijv,vj,BAVi", 0.333333333333333, 4, {2,34,13,17}}   //   r[ABVI] += 0.333333333333333 W[Iijv] t[vj] t[BAVi]
{"ABVI,Vivw,wI,BAvi", 0.333333333333333, 4, {2,54,13,17}}   //   r[ABVI] += 0.333333333333333 W[Vivw] t[wI] t[BAvi]
{"ABVI,aijv,vi,ABVj,aI", -0.333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vi] t[ABVj] ta[aI]
{"ABVI,aijv,vi,BAVj,aI", 0.333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vi] t[BAVj] ta[aI]
{"ABVI,aijv,vi,aBVI,Aj", -1.0, 5, {2,25,13,17,89}}   //   r[ABVI] += -1.0 W[aijv] t[vi] t[aBVI] ta[Aj]
{"ABVI,aijv,vi,AaVI,Bj", -0.333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vi] t[AaVI] ta[Bj]
{"ABVI,aijv,vi,BaVI,Aj", 0.333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vi] t[BaVI] ta[Aj]
{"ABVI,aijv,vI,aBVi,Aj", 0.666666666666667, 5, {2,25,13,17,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[aBVi] ta[Aj]
{"ABVI,aijv,vI,ABVi,aj", -0.666666666666667, 5, {2,25,13,17,89}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vI] t[ABVi] ta[aj]
{"ABVI,aijv,vI,aAVi,Bj", 0.333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vI] t[aAVi] ta[Bj]
{"ABVI,aijv,vI,BAVi,aj", -0.333333333333333, 5, {2,25,13,17,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vI] t[BAVi] ta[aj]
{"ABVI,aijv,vj,ABVi,aI", 0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vj] t[ABVi] tb[aI]
{"ABVI,aijv,vi,ABVj,aI", -0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vi] t[ABVj] tb[aI]
{"ABVI,aijv,vj,AaVI,Bi", 0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vj] t[AaVI] tb[Bi]
{"ABVI,aijv,vi,AaVI,Bj", -0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vi] t[AaVI] tb[Bj]
{"ABVI,aijv,vI,aAVj,Bi", 0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[aAVj] tb[Bi]
{"ABVI,aijv,vI,AaVj,Bi", -1.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += -1.333333333333333 W[aijv] t[vI] t[AaVj] tb[Bi]
{"ABVI,aijv,vI,ABVj,ai", 0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[ABVj] tb[ai]
{"ABVI,aijv,vI,AaVi,Bj", 0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[AaVi] tb[Bj]
{"ABVI,aijv,vI,ABVi,aj", -0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vI] t[ABVi] tb[aj]
{"ABVI,aijv,vj,BAVi,aI", 0.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vj] t[BAVi] tb[aI]
{"ABVI,aijv,vi,BAVj,aI", -0.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vi] t[BAVj] tb[aI]
{"ABVI,aijv,vj,BaVI,Ai", 0.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vj] t[BaVI] tb[Ai]
{"ABVI,aijv,vi,BaVI,Aj", -0.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vi] t[BaVI] tb[Aj]
{"ABVI,aijv,vI,aBVj,Ai", 0.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vI] t[aBVj] tb[Ai]
{"ABVI,aijv,vI,BaVj,Ai", -0.666666666666667, 5, {2,25,13,17,90}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vI] t[BaVj] tb[Ai]
{"ABVI,aijv,vI,BAVj,ai", 0.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vI] t[BAVj] tb[ai]
{"ABVI,aijv,vI,BaVi,Aj", 0.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vI] t[BaVi] tb[Aj]
{"ABVI,aijv,vI,BAVi,aj", -0.333333333333333, 5, {2,25,13,17,90}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vI] t[BAVi] tb[aj]
{"ABVI,Vijv,vi,ABjI", -2.0, 4, {2,55,13,18}}   //   r[ABVI] += -2.0 W[Vijv] t[vi] t[ABjI]
{"ABVI,Vijv,vI,ABji", 1.333333333333333, 4, {2,55,13,18}}   //   r[ABVI] += 1.333333333333333 W[Vijv] t[vI] t[ABji]
{"ABVI,Vijv,vI,ABij", 0.666666666666667, 4, {2,55,13,18}}   //   r[ABVI] += 0.666666666666667 W[Vijv] t[vI] t[ABij]
{"ABVI,BVvi,vI,Ai", -1.333333333333333, 4, {2,56,13,89}}   //   r[ABVI] += -1.333333333333333 W[BVvi] t[vI] ta[Ai]
{"ABVI,AVvi,vI,Bi", -0.666666666666667, 4, {2,56,13,89}}   //   r[ABVI] += -0.666666666666667 W[AVvi] t[vI] ta[Bi]
{"ABVI,Vijv,vI,Aj,Bi", 1.333333333333333, 5, {2,55,13,89,90}}   //   r[ABVI] += 1.333333333333333 W[Vijv] t[vI] ta[Aj] tb[Bi]
{"ABVI,Vijv,vI,Bj,Ai", 0.666666666666667, 5, {2,55,13,89,90}}   //   r[ABVI] += 0.666666666666667 W[Vijv] t[vI] ta[Bj] tb[Ai]
{"ABVI,AiVv,vI,Bi", -1.333333333333333, 4, {2,24,13,90}}   //   r[ABVI] += -1.333333333333333 W[AiVv] t[vI] tb[Bi]
{"ABVI,BiVv,vI,Ai", -0.666666666666667, 4, {2,24,13,90}}   //   r[ABVI] += -0.666666666666667 W[BiVv] t[vI] tb[Ai]
{"ABVI,ABaI,aV", 2.0, 3, {2,45,22}}   //   r[ABVI] += 2.0 W[ABaI] t[aV]
{"ABVI,BVIv,Av", -2.0, 3, {2,57,22}}   //   r[ABVI] += -2.0 W[BVIv] t[Av]
{"ABVI,AIVv,Bv", -0.666666666666667, 3, {2,24,22}}   //   r[ABVI] += -0.666666666666667 W[AIVv] t[Bv]
{"ABVI,BIVv,Av", 0.666666666666667, 3, {2,24,22}}   //   r[ABVI] += 0.666666666666667 W[BIVv] t[Av]
{"ABVI,AIav,Bv,aV", -0.666666666666667, 4, {2,33,22,22}}   //   r[ABVI] += -0.666666666666667 W[AIav] t[Bv] t[aV]
{"ABVI,BIav,Av,aV", 0.666666666666667, 4, {2,33,22,22}}   //   r[ABVI] += 0.666666666666667 W[BIav] t[Av] t[aV]
{"ABVI,BaIv,Av,aV", -2.0, 4, {2,27,22,22}}   //   r[ABVI] += -2.0 W[BaIv] t[Av] t[aV]
{"ABVI,IVvw,Av,Bw", -0.666666666666667, 4, {2,58,22,22}}   //   r[ABVI] += -0.666666666666667 W[IVvw] t[Av] t[Bw]
{"ABVI,IVvw,Aw,Bv", 0.666666666666667, 4, {2,58,22,22}}   //   r[ABVI] += 0.666666666666667 W[IVvw] t[Aw] t[Bv]
{"ABVI,Iavw,Aw,Bv,aV", 0.666666666666667, 5, {2,38,22,22,22}}   //   r[ABVI] += 0.666666666666667 W[Iavw] t[Aw] t[Bv] t[aV]
{"ABVI,Iavw,Av,Bw,aV", -0.666666666666667, 5, {2,38,22,22,22}}   //   r[ABVI] += -0.666666666666667 W[Iavw] t[Av] t[Bw] t[aV]
{"ABVI,abvw,Av,Bw,bV,aI", -0.666666666666667, 6, {2,26,22,22,22,89}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[Av] t[Bw] t[bV] ta[aI]
{"ABVI,abvw,Av,Bw,aV,bI", 0.666666666666667, 6, {2,26,22,22,22,89}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[Av] t[Bw] t[aV] ta[bI]
{"ABVI,aivw,Av,aV,BwIi", -1.0, 5, {2,24,22,22,15}}   //   r[ABVI] += -1.0 W[aivw] t[Av] t[aV] t[BwIi]
{"ABVI,aivw,Av,aV,BwiI", 0.666666666666667, 5, {2,24,22,22,15}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[Av] t[aV] t[BwiI]
{"ABVI,aivw,Bv,aV,AwiI", 0.333333333333333, 5, {2,24,22,22,15}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[Bv] t[aV] t[AwiI]
{"ABVI,abvw,Av,aw,bBVI", 1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += 1.0 W[abvw] t[Av] t[aw] t[bBVI]
{"ABVI,abvw,Av,aw,BbVI", -0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Av] t[aw] t[BbVI]
{"ABVI,abvw,Bv,aw,AbVI", 0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Bv] t[aw] t[AbVI]
{"ABVI,abvw,Av,bw,aBVI", -1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += -1.0 W[abvw] t[Av] t[bw] t[aBVI]
{"ABVI,abvw,Av,bw,BaVI", 0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Av] t[bw] t[BaVI]
{"ABVI,abvw,Bv,bw,AaVI", -0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Bv] t[bw] t[AaVI]
{"ABVI,abvw,Av,Bw,baVI", -0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Av] t[Bw] t[baVI]
{"ABVI,abvw,Av,Bw,abVI", 0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Av] t[Bw] t[abVI]
{"ABVI,abvw,aV,bv,ABwI", 1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += 1.0 W[abvw] t[aV] t[bv] t[ABwI]
{"ABVI,abvw,aV,bw,ABvI", -1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += -1.0 W[abvw] t[aV] t[bw] t[ABvI]
{"ABVI,abvw,Av,bV,aBwI", 1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += 1.0 W[abvw] t[Av] t[bV] t[aBwI]
{"ABVI,abvw,Av,bV,BawI", -0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Av] t[bV] t[BawI]
{"ABVI,abvw,Av,aV,bBwI", -1.0, 5, {2,26,22,22,17}}   //   r[ABVI] += -1.0 W[abvw] t[Av] t[aV] t[bBwI]
{"ABVI,abvw,Av,aV,BbwI", 0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Av] t[aV] t[BbwI]
{"ABVI,abvw,Bv,bV,AawI", 0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Bv] t[bV] t[AawI]
{"ABVI,abvw,Bv,aV,AbwI", -0.333333333333333, 5, {2,26,22,22,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Bv] t[aV] t[AbwI]
{"ABVI,abiv,av,bV,ABiI", 2.0, 5, {2,27,22,22,18}}   //   r[ABVI] += 2.0 W[abiv] t[av] t[bV] t[ABiI]
{"ABVI,abiv,aV,bv,ABiI", -2.0, 5, {2,27,22,22,18}}   //   r[ABVI] += -2.0 W[abiv] t[aV] t[bv] t[ABiI]
{"ABVI,abiv,Av,aV,BbiI", -0.666666666666667, 5, {2,27,22,22,18}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[Av] t[aV] t[BbiI]
{"ABVI,abiv,Av,aV,BbIi", 2.0, 5, {2,27,22,22,18}}   //   r[ABVI] += 2.0 W[abiv] t[Av] t[aV] t[BbIi]
{"ABVI,abiv,Av,bV,BaiI", 2.0, 5, {2,27,22,22,18}}   //   r[ABVI] += 2.0 W[abiv] t[Av] t[bV] t[BaiI]
{"ABVI,abiv,Av,bV,BaIi", -4.0, 5, {2,27,22,22,18}}   //   r[ABVI] += -4.0 W[abiv] t[Av] t[bV] t[BaIi]
{"ABVI,abiv,Bv,aV,AbiI", 0.666666666666667, 5, {2,27,22,22,18}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Bv] t[aV] t[AbiI]
{"ABVI,Aabv,Bv,aV,bI", 0.666666666666667, 5, {2,35,22,22,89}}   //   r[ABVI] += 0.666666666666667 W[Aabv] t[Bv] t[aV] ta[bI]
{"ABVI,Aabv,Bv,bV,aI", -0.666666666666667, 5, {2,35,22,22,89}}   //   r[ABVI] += -0.666666666666667 W[Aabv] t[Bv] t[bV] ta[aI]
{"ABVI,Babv,Av,aV,bI", -0.666666666666667, 5, {2,35,22,22,89}}   //   r[ABVI] += -0.666666666666667 W[Babv] t[Av] t[aV] ta[bI]
{"ABVI,Babv,Av,bV,aI", 0.666666666666667, 5, {2,35,22,22,89}}   //   r[ABVI] += 0.666666666666667 W[Babv] t[Av] t[bV] ta[aI]
{"ABVI,Iaiv,Av,aV,Bi", 0.666666666666667, 5, {2,39,22,22,89}}   //   r[ABVI] += 0.666666666666667 W[Iaiv] t[Av] t[aV] ta[Bi]
{"ABVI,Iaiv,Bv,aV,Ai", -0.666666666666667, 5, {2,39,22,22,89}}   //   r[ABVI] += -0.666666666666667 W[Iaiv] t[Bv] t[aV] ta[Ai]
{"ABVI,Iavi,Av,aV,Bi", -0.666666666666667, 5, {2,40,22,22,89}}   //   r[ABVI] += -0.666666666666667 W[Iavi] t[Av] t[aV] ta[Bi]
{"ABVI,Iavi,Bv,aV,Ai", 0.666666666666667, 5, {2,40,22,22,89}}   //   r[ABVI] += 0.666666666666667 W[Iavi] t[Bv] t[aV] ta[Ai]
{"ABVI,Vavw,Aw,Bv,aI", -0.666666666666667, 5, {2,59,22,22,89}}   //   r[ABVI] += -0.666666666666667 W[Vavw] t[Aw] t[Bv] ta[aI]
{"ABVI,Vavw,Av,Bw,aI", 0.666666666666667, 5, {2,59,22,22,89}}   //   r[ABVI] += 0.666666666666667 W[Vavw] t[Av] t[Bw] ta[aI]
{"ABVI,abiv,Av,aV,Bi,bI", -0.666666666666667, 6, {2,27,22,22,89,89}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[Av] t[aV] ta[Bi] ta[bI]
{"ABVI,abiv,Av,bV,Bi,aI", 0.666666666666667, 6, {2,27,22,22,89,89}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Av] t[bV] ta[Bi] ta[aI]
{"ABVI,abiv,Bv,aV,Ai,bI", 0.666666666666667, 6, {2,27,22,22,89,89}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Bv] t[aV] ta[Ai] ta[bI]
{"ABVI,abiv,Bv,bV,Ai,aI", -0.666666666666667, 6, {2,27,22,22,89,89}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[Bv] t[bV] ta[Ai] ta[aI]
{"ABVI,Babv,Av,aV,bI", -1.333333333333333, 5, {2,35,22,22,90}}   //   r[ABVI] += -1.333333333333333 W[Babv] t[Av] t[aV] tb[bI]
{"ABVI,Iaiv,Av,aV,Bi", 1.333333333333333, 5, {2,39,22,22,90}}   //   r[ABVI] += 1.333333333333333 W[Iaiv] t[Av] t[aV] tb[Bi]
{"ABVI,Aabv,Bv,aV,bI", -0.666666666666667, 5, {2,35,22,22,90}}   //   r[ABVI] += -0.666666666666667 W[Aabv] t[Bv] t[aV] tb[bI]
{"ABVI,Iaiv,Bv,aV,Ai", 0.666666666666667, 5, {2,39,22,22,90}}   //   r[ABVI] += 0.666666666666667 W[Iaiv] t[Bv] t[aV] tb[Ai]
{"ABVI,abiv,Av,bV,Bi,aI", 1.333333333333333, 6, {2,27,22,22,90,90}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[Av] t[bV] tb[Bi] tb[aI]
{"ABVI,abiv,Bv,bV,Ai,aI", 0.666666666666667, 6, {2,27,22,22,90,90}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Bv] t[bV] tb[Ai] tb[aI]
{"ABVI,Bavw,aw,AvVI", 0.666666666666667, 4, {2,26,22,20}}   //   r[ABVI] += 0.666666666666667 W[Bavw] t[aw] t[AvVI]
{"ABVI,Bavw,Aw,avVI", -0.666666666666667, 4, {2,26,22,20}}   //   r[ABVI] += -0.666666666666667 W[Bavw] t[Aw] t[avVI]
{"ABVI,Iivw,Av,BwVi", 0.333333333333333, 4, {2,23,22,20}}   //   r[ABVI] += 0.333333333333333 W[Iivw] t[Av] t[BwVi]
{"ABVI,Iivw,Bv,AwVi", -0.333333333333333, 4, {2,23,22,20}}   //   r[ABVI] += -0.333333333333333 W[Iivw] t[Bv] t[AwVi]
{"ABVI,Bavw,aV,AvwI", -0.666666666666667, 4, {2,26,22,20}}   //   r[ABVI] += -0.666666666666667 W[Bavw] t[aV] t[AvwI]
{"ABVI,Aavw,aw,BvVI", 0.333333333333333, 4, {2,26,22,20}}   //   r[ABVI] += 0.333333333333333 W[Aavw] t[aw] t[BvVI]
{"ABVI,Aavw,Bw,avVI", -0.333333333333333, 4, {2,26,22,20}}   //   r[ABVI] += -0.333333333333333 W[Aavw] t[Bw] t[avVI]
{"ABVI,Aavw,aV,BvwI", -0.333333333333333, 4, {2,26,22,20}}   //   r[ABVI] += -0.333333333333333 W[Aavw] t[aV] t[BvwI]
{"ABVI,aivw,Av,BwVi,aI", 0.333333333333333, 5, {2,24,22,20,89}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[Av] t[BwVi] ta[aI]
{"ABVI,aivw,Bv,AwVi,aI", -0.333333333333333, 5, {2,24,22,20,89}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[Bv] t[AwVi] ta[aI]
{"ABVI,aivw,av,AwVI,Bi", -0.666666666666667, 5, {2,24,22,20,90}}   //   r[ABVI] += -0.666666666666667 W[aivw] t[av] t[AwVI] tb[Bi]
{"ABVI,aivw,Av,awVI,Bi", 0.666666666666667, 5, {2,24,22,20,90}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[Av] t[awVI] tb[Bi]
{"ABVI,aivw,aV,AwvI,Bi", 0.666666666666667, 5, {2,24,22,20,90}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[aV] t[AwvI] tb[Bi]
{"ABVI,aivw,av,BwVI,Ai", -0.333333333333333, 5, {2,24,22,20,90}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[av] t[BwVI] tb[Ai]
{"ABVI,aivw,Bv,awVI,Ai", 0.333333333333333, 5, {2,24,22,20,90}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[Bv] t[awVI] tb[Ai]
{"ABVI,aivw,aV,BwvI,Ai", 0.333333333333333, 5, {2,24,22,20,90}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[aV] t[BwvI] tb[Ai]
{"ABVI,Aiav,aV,BvIi", 1.0, 4, {2,33,22,15}}   //   r[ABVI] += 1.0 W[Aiav] t[aV] t[BvIi]
{"ABVI,Aiav,aV,BviI", -0.666666666666667, 4, {2,33,22,15}}   //   r[ABVI] += -0.666666666666667 W[Aiav] t[aV] t[BviI]
{"ABVI,Bavi,aV,AviI", -0.666666666666667, 4, {2,32,22,15}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[aV] t[AviI]
{"ABVI,Vivw,Av,BwIi", -1.0, 4, {2,54,22,15}}   //   r[ABVI] += -1.0 W[Vivw] t[Av] t[BwIi]
{"ABVI,Vivw,Av,BwiI", 0.666666666666667, 4, {2,54,22,15}}   //   r[ABVI] += 0.666666666666667 W[Vivw] t[Av] t[BwiI]
{"ABVI,Biav,aV,AviI", -0.333333333333333, 4, {2,33,22,15}}   //   r[ABVI] += -0.333333333333333 W[Biav] t[aV] t[AviI]
{"ABVI,Aavi,aV,BviI", -0.333333333333333, 4, {2,32,22,15}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[aV] t[BviI]
{"ABVI,Vivw,Bv,AwiI", 0.333333333333333, 4, {2,54,22,15}}   //   r[ABVI] += 0.333333333333333 W[Vivw] t[Bv] t[AwiI]
{"ABVI,aijv,aV,BvIi,Aj", -1.0, 5, {2,25,22,15,89}}   //   r[ABVI] += -1.0 W[aijv] t[aV] t[BvIi] ta[Aj]
{"ABVI,aijv,aV,BviI,Aj", 0.666666666666667, 5, {2,25,22,15,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[aV] t[BviI] ta[Aj]
{"ABVI,aijv,aV,AviI,Bj", 0.333333333333333, 5, {2,25,22,15,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[aV] t[AviI] ta[Bj]
{"ABVI,aijv,aV,AvjI,Bi", 0.666666666666667, 5, {2,25,22,15,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[aV] t[AvjI] tb[Bi]
{"ABVI,aijv,aV,BvjI,Ai", 0.333333333333333, 5, {2,25,22,15,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[aV] t[BvjI] tb[Ai]
{"ABVI,Iavw,aw,ABVv", -1.333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += -1.333333333333333 W[Iavw] t[aw] t[ABVv]
{"ABVI,Iavw,Aw,BaVv", -1.333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += -1.333333333333333 W[Iavw] t[Aw] t[BaVv]
{"ABVI,Iavw,Bw,AaVv", 1.333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += 1.333333333333333 W[Iavw] t[Bw] t[AaVv]
{"ABVI,Iavw,av,ABVw", 1.333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += 1.333333333333333 W[Iavw] t[av] t[ABVw]
{"ABVI,Iavw,Av,BaVw", 1.333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += 1.333333333333333 W[Iavw] t[Av] t[BaVw]
{"ABVI,Iavw,Bv,AaVw", -1.333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += -1.333333333333333 W[Iavw] t[Bv] t[AaVw]
{"ABVI,Iavw,aV,ABvw", -1.333333333333333, 4, {2,38,22,16}}   //   r[ABVI] += -1.333333333333333 W[Iavw] t[aV] t[ABvw]
{"ABVI,abvw,aw,ABVv,bI", 1.333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += 1.333333333333333 W[abvw] t[aw] t[ABVv] ta[bI]
{"ABVI,abvw,av,ABVw,bI", -1.333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += -1.333333333333333 W[abvw] t[av] t[ABVw] ta[bI]
{"ABVI,abvw,Av,BbVw,aI", 1.333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += 1.333333333333333 W[abvw] t[Av] t[BbVw] ta[aI]
{"ABVI,abvw,Av,BaVw,bI", -1.333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += -1.333333333333333 W[abvw] t[Av] t[BaVw] ta[bI]
{"ABVI,abvw,Bv,AbVw,aI", -1.333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += -1.333333333333333 W[abvw] t[Bv] t[AbVw] ta[aI]
{"ABVI,abvw,Bv,AaVw,bI", 1.333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += 1.333333333333333 W[abvw] t[Bv] t[AaVw] ta[bI]
{"ABVI,abvw,aV,ABvw,bI", 1.333333333333333, 5, {2,26,22,16,89}}   //   r[ABVI] += 1.333333333333333 W[abvw] t[aV] t[ABvw] ta[bI]
{"ABVI,Aabv,av,bBVI", 1.0, 4, {2,35,22,17}}   //   r[ABVI] += 1.0 W[Aabv] t[av] t[bBVI]
{"ABVI,Aabv,bv,aBVI", -1.0, 4, {2,35,22,17}}   //   r[ABVI] += -1.0 W[Aabv] t[bv] t[aBVI]
{"ABVI,Aabv,bv,BaVI", 0.333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += 0.333333333333333 W[Aabv] t[bv] t[BaVI]
{"ABVI,Aabv,Bv,baVI", -0.333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += -0.333333333333333 W[Aabv] t[Bv] t[baVI]
{"ABVI,Babv,av,AbVI", 1.0, 4, {2,35,22,17}}   //   r[ABVI] += 1.0 W[Babv] t[av] t[AbVI]
{"ABVI,Babv,bv,AaVI", -0.333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += -0.333333333333333 W[Babv] t[bv] t[AaVI]
{"ABVI,Babv,Av,abVI", -1.0, 4, {2,35,22,17}}   //   r[ABVI] += -1.0 W[Babv] t[Av] t[abVI]
{"ABVI,Babv,Av,baVI", 0.333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += 0.333333333333333 W[Babv] t[Av] t[baVI]
{"ABVI,Iaiv,av,ABVi", -1.0, 4, {2,39,22,17}}   //   r[ABVI] += -1.0 W[Iaiv] t[av] t[ABVi]
{"ABVI,Iaiv,Av,aBVi", 1.0, 4, {2,39,22,17}}   //   r[ABVI] += 1.0 W[Iaiv] t[Av] t[aBVi]
{"ABVI,Iaiv,Av,BaVi", -0.333333333333333, 4, {2,39,22,17}}   //   r[ABVI] += -0.333333333333333 W[Iaiv] t[Av] t[BaVi]
{"ABVI,Iaiv,Bv,AaVi", 0.333333333333333, 4, {2,39,22,17}}   //   r[ABVI] += 0.333333333333333 W[Iaiv] t[Bv] t[AaVi]
{"ABVI,Iavi,av,ABVi", 0.333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += 0.333333333333333 W[Iavi] t[av] t[ABVi]
{"ABVI,Iavi,av,BAVi", -0.333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += -0.333333333333333 W[Iavi] t[av] t[BAVi]
{"ABVI,Iavi,Av,aBVi", -0.333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += -0.333333333333333 W[Iavi] t[Av] t[aBVi]
{"ABVI,Iavi,Av,BaVi", 0.666666666666667, 4, {2,40,22,17}}   //   r[ABVI] += 0.666666666666667 W[Iavi] t[Av] t[BaVi]
{"ABVI,Iavi,Bv,aAVi", 0.333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += 0.333333333333333 W[Iavi] t[Bv] t[aAVi]
{"ABVI,Iavi,Bv,AaVi", -0.666666666666667, 4, {2,40,22,17}}   //   r[ABVI] += -0.666666666666667 W[Iavi] t[Bv] t[AaVi]
{"ABVI,Aabv,aV,bBvI", -1.0, 4, {2,35,22,17}}   //   r[ABVI] += -1.0 W[Aabv] t[aV] t[bBvI]
{"ABVI,Aabv,bV,aBvI", 1.0, 4, {2,35,22,17}}   //   r[ABVI] += 1.0 W[Aabv] t[bV] t[aBvI]
{"ABVI,Aabv,bV,BavI", -0.333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += -0.333333333333333 W[Aabv] t[bV] t[BavI]
{"ABVI,Babv,aV,AbvI", -1.0, 4, {2,35,22,17}}   //   r[ABVI] += -1.0 W[Babv] t[aV] t[AbvI]
{"ABVI,Babv,bV,AavI", 0.333333333333333, 4, {2,35,22,17}}   //   r[ABVI] += 0.333333333333333 W[Babv] t[bV] t[AavI]
{"ABVI,Iavi,aV,ABvi", -0.333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += -0.333333333333333 W[Iavi] t[aV] t[ABvi]
{"ABVI,Iavi,aV,BAvi", 0.333333333333333, 4, {2,40,22,17}}   //   r[ABVI] += 0.333333333333333 W[Iavi] t[aV] t[BAvi]
{"ABVI,Iaiv,aV,ABvi", 1.0, 4, {2,39,22,17}}   //   r[ABVI] += 1.0 W[Iaiv] t[aV] t[ABvi]
{"ABVI,Vavw,aw,ABvI", -1.0, 4, {2,59,22,17}}   //   r[ABVI] += -1.0 W[Vavw] t[aw] t[ABvI]
{"ABVI,Vavw,Aw,aBvI", 1.0, 4, {2,59,22,17}}   //   r[ABVI] += 1.0 W[Vavw] t[Aw] t[aBvI]
{"ABVI,Vavw,Aw,BavI", -0.333333333333333, 4, {2,59,22,17}}   //   r[ABVI] += -0.333333333333333 W[Vavw] t[Aw] t[BavI]
{"ABVI,Vavw,Bw,AavI", 0.333333333333333, 4, {2,59,22,17}}   //   r[ABVI] += 0.333333333333333 W[Vavw] t[Bw] t[AavI]
{"ABVI,Vavw,av,ABwI", 1.0, 4, {2,59,22,17}}   //   r[ABVI] += 1.0 W[Vavw] t[av] t[ABwI]
{"ABVI,Vavw,Av,aBwI", -1.0, 4, {2,59,22,17}}   //   r[ABVI] += -1.0 W[Vavw] t[Av] t[aBwI]
{"ABVI,Vavw,Av,BawI", 0.333333333333333, 4, {2,59,22,17}}   //   r[ABVI] += 0.333333333333333 W[Vavw] t[Av] t[BawI]
{"ABVI,Vavw,Bv,AawI", -0.333333333333333, 4, {2,59,22,17}}   //   r[ABVI] += -0.333333333333333 W[Vavw] t[Bv] t[AawI]
{"ABVI,abiv,av,ABVi,bI", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[av] t[ABVi] ta[bI]
{"ABVI,abiv,av,BAVi,bI", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[av] t[BAVi] ta[bI]
{"ABVI,abiv,bv,ABVi,aI", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bv] t[ABVi] ta[aI]
{"ABVI,abiv,bv,BAVi,aI", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bv] t[BAVi] ta[aI]
{"ABVI,abiv,Av,aBVi,bI", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Av] t[aBVi] ta[bI]
{"ABVI,abiv,Av,bBVi,aI", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Av] t[bBVi] ta[aI]
{"ABVI,abiv,Av,BaVi,bI", 0.666666666666667, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Av] t[BaVi] ta[bI]
{"ABVI,abiv,Av,BbVi,aI", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Av] t[BbVi] ta[aI]
{"ABVI,abiv,Bv,aAVi,bI", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[aAVi] ta[bI]
{"ABVI,abiv,Bv,bAVi,aI", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Bv] t[bAVi] ta[aI]
{"ABVI,abiv,Bv,AaVi,bI", -0.666666666666667, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[Bv] t[AaVi] ta[bI]
{"ABVI,abiv,Bv,AbVi,aI", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[AbVi] ta[aI]
{"ABVI,abiv,av,bBVI,Ai", 1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += 1.0 W[abiv] t[av] t[bBVI] ta[Ai]
{"ABVI,abiv,av,AbVI,Bi", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[av] t[AbVI] ta[Bi]
{"ABVI,abiv,av,BbVI,Ai", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[av] t[BbVI] ta[Ai]
{"ABVI,abiv,bv,aBVI,Ai", -1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += -1.0 W[abiv] t[bv] t[aBVI] ta[Ai]
{"ABVI,abiv,bv,AaVI,Bi", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bv] t[AaVI] ta[Bi]
{"ABVI,abiv,bv,BaVI,Ai", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bv] t[BaVI] ta[Ai]
{"ABVI,abiv,Av,abVI,Bi", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Av] t[abVI] ta[Bi]
{"ABVI,abiv,Av,aBVI,bi", 1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += 1.0 W[abiv] t[Av] t[aBVI] ta[bi]
{"ABVI,abiv,Av,baVI,Bi", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Av] t[baVI] ta[Bi]
{"ABVI,abiv,Av,bBVI,ai", -1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += -1.0 W[abiv] t[Av] t[bBVI] ta[ai]
{"ABVI,abiv,Av,BaVI,bi", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Av] t[BaVI] ta[bi]
{"ABVI,abiv,Av,BbVI,ai", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Av] t[BbVI] ta[ai]
{"ABVI,abiv,Bv,abVI,Ai", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[abVI] ta[Ai]
{"ABVI,abiv,Bv,baVI,Ai", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Bv] t[baVI] ta[Ai]
{"ABVI,abiv,Bv,AaVI,bi", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[AaVI] ta[bi]
{"ABVI,abiv,Bv,AbVI,ai", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Bv] t[AbVI] ta[ai]
{"ABVI,abiv,bV,ABvi,aI", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bV] t[ABvi] ta[aI]
{"ABVI,abiv,bV,BAvi,aI", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bV] t[BAvi] ta[aI]
{"ABVI,abiv,aV,ABvi,bI", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[aV] t[ABvi] ta[bI]
{"ABVI,abiv,aV,BAvi,bI", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[aV] t[BAvi] ta[bI]
{"ABVI,abiv,aV,bBvI,Ai", -1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += -1.0 W[abiv] t[aV] t[bBvI] ta[Ai]
{"ABVI,abiv,aV,AbvI,Bi", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[aV] t[AbvI] ta[Bi]
{"ABVI,abiv,aV,ABvI,bi", 1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += 1.0 W[abiv] t[aV] t[ABvI] ta[bi]
{"ABVI,abiv,aV,BbvI,Ai", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[aV] t[BbvI] ta[Ai]
{"ABVI,abiv,bV,aBvI,Ai", 1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += 1.0 W[abiv] t[bV] t[aBvI] ta[Ai]
{"ABVI,abiv,bV,AavI,Bi", 0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bV] t[AavI] ta[Bi]
{"ABVI,abiv,bV,ABvI,ai", -1.0, 5, {2,27,22,17,89}}   //   r[ABVI] += -1.0 W[abiv] t[bV] t[ABvI] ta[ai]
{"ABVI,abiv,bV,BavI,Ai", -0.333333333333333, 5, {2,27,22,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bV] t[BavI] ta[Ai]
{"ABVI,abiv,bv,ABVi,aI", -0.666666666666667, 5, {2,27,22,17,90}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[bv] t[ABVi] tb[aI]
{"ABVI,abiv,Av,bBVi,aI", 0.666666666666667, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Av] t[bBVi] tb[aI]
{"ABVI,abiv,bv,AaVI,Bi", -0.666666666666667, 5, {2,27,22,17,90}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[bv] t[AaVI] tb[Bi]
{"ABVI,abiv,Av,baVI,Bi", 0.666666666666667, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Av] t[baVI] tb[Bi]
{"ABVI,abiv,Av,bBVI,ai", -1.0, 5, {2,27,22,17,90}}   //   r[ABVI] += -1.0 W[abiv] t[Av] t[bBVI] tb[ai]
{"ABVI,abiv,Av,BbVI,ai", 0.333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Av] t[BbVI] tb[ai]
{"ABVI,abiv,Bv,AbVI,ai", -0.333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Bv] t[AbVI] tb[ai]
{"ABVI,abiv,bV,ABvi,aI", 0.666666666666667, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[bV] t[ABvi] tb[aI]
{"ABVI,abiv,bV,AavI,Bi", 0.666666666666667, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[bV] t[AavI] tb[Bi]
{"ABVI,abiv,bV,ABvI,ai", -1.0, 5, {2,27,22,17,90}}   //   r[ABVI] += -1.0 W[abiv] t[bV] t[ABvI] tb[ai]
{"ABVI,abiv,bv,BAVi,aI", -0.333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bv] t[BAVi] tb[aI]
{"ABVI,abiv,Bv,bAVi,aI", 0.333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[bAVi] tb[aI]
{"ABVI,abiv,bv,BaVI,Ai", -0.333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bv] t[BaVI] tb[Ai]
{"ABVI,abiv,Bv,baVI,Ai", 0.333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[baVI] tb[Ai]
{"ABVI,abiv,bV,BAvi,aI", 0.333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bV] t[BAvi] tb[aI]
{"ABVI,abiv,bV,BavI,Ai", 0.333333333333333, 5, {2,27,22,17,90}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bV] t[BavI] tb[Ai]
{"ABVI,Aabi,aV,BbIi", -2.0, 4, {2,45,22,18}}   //   r[ABVI] += -2.0 W[Aabi] t[aV] t[BbIi]
{"ABVI,Aabi,bV,BaiI", -2.0, 4, {2,45,22,18}}   //   r[ABVI] += -2.0 W[Aabi] t[bV] t[BaiI]
{"ABVI,Aabi,bV,BaIi", 4.0, 4, {2,45,22,18}}   //   r[ABVI] += 4.0 W[Aabi] t[bV] t[BaIi]
{"ABVI,Babi,aV,AbiI", -2.0, 4, {2,45,22,18}}   //   r[ABVI] += -2.0 W[Babi] t[aV] t[AbiI]
{"ABVI,Iaij,aV,ABji", 2.0, 4, {2,46,22,18}}   //   r[ABVI] += 2.0 W[Iaij] t[aV] t[ABji]
{"ABVI,Vaiv,av,ABiI", -2.0, 4, {2,60,22,18}}   //   r[ABVI] += -2.0 W[Vaiv] t[av] t[ABiI]
{"ABVI,Vaiv,Av,BaiI", -0.666666666666667, 4, {2,60,22,18}}   //   r[ABVI] += -0.666666666666667 W[Vaiv] t[Av] t[BaiI]
{"ABVI,Vaiv,Av,BaIi", 2.0, 4, {2,60,22,18}}   //   r[ABVI] += 2.0 W[Vaiv] t[Av] t[BaIi]
{"ABVI,Vaiv,Bv,AaiI", 0.666666666666667, 4, {2,60,22,18}}   //   r[ABVI] += 0.666666666666667 W[Vaiv] t[Bv] t[AaiI]
{"ABVI,Vavi,av,ABiI", 2.0, 4, {2,61,22,18}}   //   r[ABVI] += 2.0 W[Vavi] t[av] t[ABiI]
{"ABVI,Vavi,Av,BaiI", 2.0, 4, {2,61,22,18}}   //   r[ABVI] += 2.0 W[Vavi] t[Av] t[BaiI]
{"ABVI,Vavi,Av,BaIi", -4.0, 4, {2,61,22,18}}   //   r[ABVI] += -4.0 W[Vavi] t[Av] t[BaIi]
{"ABVI,abij,aV,ABij,bI", 0.666666666666667, 5, {2,28,22,18,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] t[ABij] ta[bI]
{"ABVI,abij,aV,ABji,bI", -0.666666666666667, 5, {2,28,22,18,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[aV] t[ABji] ta[bI]
{"ABVI,abij,aV,BbjI,Ai", 2.0, 5, {2,28,22,18,89}}   //   r[ABVI] += 2.0 W[abij] t[aV] t[BbjI] ta[Ai]
{"ABVI,abij,aV,BbIj,Ai", -4.0, 5, {2,28,22,18,89}}   //   r[ABVI] += -4.0 W[abij] t[aV] t[BbIj] ta[Ai]
{"ABVI,abij,aV,ABjI,bi", 2.0, 5, {2,28,22,18,89}}   //   r[ABVI] += 2.0 W[abij] t[aV] t[ABjI] ta[bi]
{"ABVI,abij,aV,AbiI,Bj", 0.666666666666667, 5, {2,28,22,18,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] t[AbiI] ta[Bj]
{"ABVI,abij,aV,BbiI,Aj", -0.666666666666667, 5, {2,28,22,18,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[aV] t[BbiI] ta[Aj]
{"ABVI,abij,aV,BbIi,Aj", 2.0, 5, {2,28,22,18,89}}   //   r[ABVI] += 2.0 W[abij] t[aV] t[BbIi] ta[Aj]
{"ABVI,abij,aV,ABiI,bj", -2.0, 5, {2,28,22,18,89}}   //   r[ABVI] += -2.0 W[abij] t[aV] t[ABiI] ta[bj]
{"ABVI,abij,aV,ABij,bI", 1.333333333333333, 5, {2,28,22,18,90}}   //   r[ABVI] += 1.333333333333333 W[abij] t[aV] t[ABij] tb[bI]
{"ABVI,abij,aV,AbiI,Bj", 1.333333333333333, 5, {2,28,22,18,90}}   //   r[ABVI] += 1.333333333333333 W[abij] t[aV] t[AbiI] tb[Bj]
{"ABVI,abij,aV,ABiI,bj", -2.0, 5, {2,28,22,18,90}}   //   r[ABVI] += -2.0 W[abij] t[aV] t[ABiI] tb[bj]
{"ABVI,abij,aV,ABji,bI", 0.666666666666667, 5, {2,28,22,18,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] t[ABji] tb[bI]
{"ABVI,abij,aV,BbiI,Aj", 0.666666666666667, 5, {2,28,22,18,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] t[BbiI] tb[Aj]
{"ABVI,ABab,aV,bI", 0.666666666666667, 4, {2,42,22,89}}   //   r[ABVI] += 0.666666666666667 W[ABab] t[aV] ta[bI]
{"ABVI,ABab,bV,aI", -0.666666666666667, 4, {2,42,22,89}}   //   r[ABVI] += -0.666666666666667 W[ABab] t[bV] ta[aI]
{"ABVI,AIai,aV,Bi", -0.666666666666667, 4, {2,43,22,89}}   //   r[ABVI] += -0.666666666666667 W[AIai] t[aV] ta[Bi]
{"ABVI,BIai,aV,Ai", 0.666666666666667, 4, {2,43,22,89}}   //   r[ABVI] += 0.666666666666667 W[BIai] t[aV] ta[Ai]
{"ABVI,BaIi,aV,Ai", -2.0, 4, {2,28,22,89}}   //   r[ABVI] += -2.0 W[BaIi] t[aV] ta[Ai]
{"ABVI,AVav,Bv,aI", 0.666666666666667, 4, {2,62,22,89}}   //   r[ABVI] += 0.666666666666667 W[AVav] t[Bv] ta[aI]
{"ABVI,BVav,Av,aI", -0.666666666666667, 4, {2,62,22,89}}   //   r[ABVI] += -0.666666666666667 W[BVav] t[Av] ta[aI]
{"ABVI,AaVv,Bv,aI", -0.666666666666667, 4, {2,26,22,89}}   //   r[ABVI] += -0.666666666666667 W[AaVv] t[Bv] ta[aI]
{"ABVI,BaVv,Av,aI", 0.666666666666667, 4, {2,26,22,89}}   //   r[ABVI] += 0.666666666666667 W[BaVv] t[Av] ta[aI]
{"ABVI,IVvi,Av,Bi", -0.666666666666667, 4, {2,63,22,89}}   //   r[ABVI] += -0.666666666666667 W[IVvi] t[Av] ta[Bi]
{"ABVI,IVvi,Bv,Ai", 0.666666666666667, 4, {2,63,22,89}}   //   r[ABVI] += 0.666666666666667 W[IVvi] t[Bv] ta[Ai]
{"ABVI,IViv,Av,Bi", 0.666666666666667, 4, {2,64,22,89}}   //   r[ABVI] += 0.666666666666667 W[IViv] t[Av] ta[Bi]
{"ABVI,IViv,Bv,Ai", -0.666666666666667, 4, {2,64,22,89}}   //   r[ABVI] += -0.666666666666667 W[IViv] t[Bv] ta[Ai]
{"ABVI,Aabi,aV,Bi,bI", 0.666666666666667, 5, {2,45,22,89,89}}   //   r[ABVI] += 0.666666666666667 W[Aabi] t[aV] ta[Bi] ta[bI]
{"ABVI,Aabi,bV,Bi,aI", -0.666666666666667, 5, {2,45,22,89,89}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[bV] ta[Bi] ta[aI]
{"ABVI,Babi,aV,Ai,bI", -0.666666666666667, 5, {2,45,22,89,89}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[aV] ta[Ai] ta[bI]
{"ABVI,Babi,bV,Ai,aI", 0.666666666666667, 5, {2,45,22,89,89}}   //   r[ABVI] += 0.666666666666667 W[Babi] t[bV] ta[Ai] ta[aI]
{"ABVI,Iaij,aV,Aj,Bi", 0.666666666666667, 5, {2,46,22,89,89}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[aV] ta[Aj] ta[Bi]
{"ABVI,Iaij,aV,Ai,Bj", -0.666666666666667, 5, {2,46,22,89,89}}   //   r[ABVI] += -0.666666666666667 W[Iaij] t[aV] ta[Ai] ta[Bj]
{"ABVI,Vaiv,Av,Bi,aI", -0.666666666666667, 5, {2,60,22,89,89}}   //   r[ABVI] += -0.666666666666667 W[Vaiv] t[Av] ta[Bi] ta[aI]
{"ABVI,Vaiv,Bv,Ai,aI", 0.666666666666667, 5, {2,60,22,89,89}}   //   r[ABVI] += 0.666666666666667 W[Vaiv] t[Bv] ta[Ai] ta[aI]
{"ABVI,Vavi,Av,Bi,aI", 0.666666666666667, 5, {2,61,22,89,89}}   //   r[ABVI] += 0.666666666666667 W[Vavi] t[Av] ta[Bi] ta[aI]
{"ABVI,Vavi,Bv,Ai,aI", -0.666666666666667, 5, {2,61,22,89,89}}   //   r[ABVI] += -0.666666666666667 W[Vavi] t[Bv] ta[Ai] ta[aI]
{"ABVI,abij,aV,Aj,Bi,bI", -0.666666666666667, 6, {2,28,22,89,89,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[aV] ta[Aj] ta[Bi] ta[bI]
{"ABVI,abij,aV,Ai,Bj,bI", 0.666666666666667, 6, {2,28,22,89,89,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] ta[Ai] ta[Bj] ta[bI]
{"ABVI,Babi,aV,Ai,bI", -1.333333333333333, 5, {2,45,22,89,90}}   //   r[ABVI] += -1.333333333333333 W[Babi] t[aV] ta[Ai] tb[bI]
{"ABVI,Iaij,aV,Aj,Bi", 1.333333333333333, 5, {2,46,22,89,90}}   //   r[ABVI] += 1.333333333333333 W[Iaij] t[aV] ta[Aj] tb[Bi]
{"ABVI,Aabi,aV,Bi,bI", -0.666666666666667, 5, {2,45,22,89,90}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[aV] ta[Bi] tb[bI]
{"ABVI,Iaij,aV,Bj,Ai", 0.666666666666667, 5, {2,46,22,89,90}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[aV] ta[Bj] tb[Ai]
{"ABVI,abij,aV,Ai,Bj,bI", 1.333333333333333, 6, {2,28,22,89,90,90}}   //   r[ABVI] += 1.333333333333333 W[abij] t[aV] ta[Ai] tb[Bj] tb[bI]
{"ABVI,abij,aV,Bi,Aj,bI", 0.666666666666667, 6, {2,28,22,89,90,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] ta[Bi] tb[Aj] tb[bI]
{"ABVI,ABab,aV,bI", 1.333333333333333, 4, {2,42,22,90}}   //   r[ABVI] += 1.333333333333333 W[ABab] t[aV] tb[bI]
{"ABVI,AIai,aV,Bi", -1.333333333333333, 4, {2,43,22,90}}   //   r[ABVI] += -1.333333333333333 W[AIai] t[aV] tb[Bi]
{"ABVI,BVav,Av,aI", -1.333333333333333, 4, {2,62,22,90}}   //   r[ABVI] += -1.333333333333333 W[BVav] t[Av] tb[aI]
{"ABVI,IViv,Av,Bi", 1.333333333333333, 4, {2,64,22,90}}   //   r[ABVI] += 1.333333333333333 W[IViv] t[Av] tb[Bi]
{"ABVI,ABab,bV,aI", 0.666666666666667, 4, {2,42,22,90}}   //   r[ABVI] += 0.666666666666667 W[ABab] t[bV] tb[aI]
{"ABVI,BIai,aV,Ai", -0.666666666666667, 4, {2,43,22,90}}   //   r[ABVI] += -0.666666666666667 W[BIai] t[aV] tb[Ai]
{"ABVI,AVav,Bv,aI", -0.666666666666667, 4, {2,62,22,90}}   //   r[ABVI] += -0.666666666666667 W[AVav] t[Bv] tb[aI]
{"ABVI,IViv,Bv,Ai", 0.666666666666667, 4, {2,64,22,90}}   //   r[ABVI] += 0.666666666666667 W[IViv] t[Bv] tb[Ai]
{"ABVI,Aabi,bV,Bi,aI", -1.333333333333333, 5, {2,45,22,90,90}}   //   r[ABVI] += -1.333333333333333 W[Aabi] t[bV] tb[Bi] tb[aI]
{"ABVI,Vavi,Av,Bi,aI", 1.333333333333333, 5, {2,61,22,90,90}}   //   r[ABVI] += 1.333333333333333 W[Vavi] t[Av] tb[Bi] tb[aI]
{"ABVI,Babi,bV,Ai,aI", -0.666666666666667, 5, {2,45,22,90,90}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[bV] tb[Ai] tb[aI]
{"ABVI,Vavi,Bv,Ai,aI", 0.666666666666667, 5, {2,61,22,90,90}}   //   r[ABVI] += 0.666666666666667 W[Vavi] t[Bv] tb[Ai] tb[aI]
{"ABVI,ABav,avVI", 0.666666666666667, 3, {2,35,20}}   //   r[ABVI] += 0.666666666666667 W[ABav] t[avVI]
{"ABVI,BIvi,AvVi", -0.666666666666667, 3, {2,37,20}}   //   r[ABVI] += -0.666666666666667 W[BIvi] t[AvVi]
{"ABVI,BiIv,AvVi", 1.0, 3, {2,25,20}}   //   r[ABVI] += 1.0 W[BiIv] t[AvVi]
{"ABVI,BVvw,AvwI", -0.666666666666667, 3, {2,53,20}}   //   r[ABVI] += -0.666666666666667 W[BVvw] t[AvwI]
{"ABVI,ABva,avVI", 0.333333333333333, 3, {2,36,20}}   //   r[ABVI] += 0.333333333333333 W[ABva] t[avVI]
{"ABVI,AIvi,BvVi", -0.333333333333333, 3, {2,37,20}}   //   r[ABVI] += -0.333333333333333 W[AIvi] t[BvVi]
{"ABVI,AVvw,BvwI", -0.333333333333333, 3, {2,53,20}}   //   r[ABVI] += -0.333333333333333 W[AVvw] t[BvwI]
{"ABVI,ijvw,AvVj,BwIi", -0.5, 4, {2,23,20,15}}   //   r[ABVI] += -0.5 W[ijvw] t[AvVj] t[BwIi]
{"ABVI,ijvw,AvVi,BwIj", 0.5, 4, {2,23,20,15}}   //   r[ABVI] += 0.5 W[ijvw] t[AvVi] t[BwIj]
{"ABVI,ijvw,AvVj,BwiI", 0.333333333333333, 4, {2,23,20,15}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[AvVj] t[BwiI]
{"ABVI,ijvw,AvVi,BwjI", -0.333333333333333, 4, {2,23,20,15}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[AvVi] t[BwjI]
{"ABVI,ijvw,AvVI,Bwij", -0.333333333333333, 4, {2,23,20,15}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[AvVI] t[Bwij]
{"ABVI,ijvw,AvVI,Bwji", 0.333333333333333, 4, {2,23,20,15}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[AvVI] t[Bwji]
{"ABVI,ijvw,BvVj,AwiI", 0.166666666666667, 4, {2,23,20,15}}   //   r[ABVI] += 0.166666666666667 W[ijvw] t[BvVj] t[AwiI]
{"ABVI,ijvw,BvVi,AwjI", -0.166666666666667, 4, {2,23,20,15}}   //   r[ABVI] += -0.166666666666667 W[ijvw] t[BvVi] t[AwjI]
{"ABVI,ijvw,BvVI,Awij", -0.166666666666667, 4, {2,23,20,15}}   //   r[ABVI] += -0.166666666666667 W[ijvw] t[BvVI] t[Awij]
{"ABVI,ijvw,BvVI,Awji", 0.166666666666667, 4, {2,23,20,15}}   //   r[ABVI] += 0.166666666666667 W[ijvw] t[BvVI] t[Awji]
{"ABVI,aivw,Awvi,aBVI", -0.5, 4, {2,24,20,17}}   //   r[ABVI] += -0.5 W[aivw] t[Awvi] t[aBVI]
{"ABVI,aivw,Awvi,BaVI", 0.166666666666667, 4, {2,24,20,17}}   //   r[ABVI] += 0.166666666666667 W[aivw] t[Awvi] t[BaVI]
{"ABVI,aivw,Bwvi,AaVI", -0.166666666666667, 4, {2,24,20,17}}   //   r[ABVI] += -0.166666666666667 W[aivw] t[Bwvi] t[AaVI]
{"ABVI,aivw,awvI,ABVi", -0.333333333333333, 4, {2,24,20,17}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[awvI] t[ABVi]
{"ABVI,aivw,AwvI,aBVi", 0.333333333333333, 4, {2,24,20,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[AwvI] t[aBVi]
{"ABVI,aivw,awVi,ABvI", -0.5, 4, {2,24,20,17}}   //   r[ABVI] += -0.5 W[aivw] t[awVi] t[ABvI]
{"ABVI,aivw,AwVi,aBvI", 0.5, 4, {2,24,20,17}}   //   r[ABVI] += 0.5 W[aivw] t[AwVi] t[aBvI]
{"ABVI,aivw,AwVi,BavI", -0.166666666666667, 4, {2,24,20,17}}   //   r[ABVI] += -0.166666666666667 W[aivw] t[AwVi] t[BavI]
{"ABVI,aivw,BwVi,AavI", 0.166666666666667, 4, {2,24,20,17}}   //   r[ABVI] += 0.166666666666667 W[aivw] t[BwVi] t[AavI]
{"ABVI,aivw,awVI,ABvi", 0.333333333333333, 4, {2,24,20,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[awVI] t[ABvi]
{"ABVI,aivw,AwVI,aBvi", -0.333333333333333, 4, {2,24,20,17}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[AwVI] t[aBvi]
{"ABVI,aivw,awvI,BAVi", -0.166666666666667, 4, {2,24,20,17}}   //   r[ABVI] += -0.166666666666667 W[aivw] t[awvI] t[BAVi]
{"ABVI,aivw,BwvI,aAVi", 0.166666666666667, 4, {2,24,20,17}}   //   r[ABVI] += 0.166666666666667 W[aivw] t[BwvI] t[aAVi]
{"ABVI,aivw,awVI,BAvi", 0.166666666666667, 4, {2,24,20,17}}   //   r[ABVI] += 0.166666666666667 W[aivw] t[awVI] t[BAvi]
{"ABVI,aivw,BwVI,aAvi", -0.166666666666667, 4, {2,24,20,17}}   //   r[ABVI] += -0.166666666666667 W[aivw] t[BwVI] t[aAvi]
{"ABVI,aijv,avVi,ABjI", -1.0, 4, {2,25,20,18}}   //   r[ABVI] += -1.0 W[aijv] t[avVi] t[ABjI]
{"ABVI,aijv,AvVj,BaiI", 0.666666666666667, 4, {2,25,20,18}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[AvVj] t[BaiI]
{"ABVI,aijv,AvVj,BaIi", -1.0, 4, {2,25,20,18}}   //   r[ABVI] += -1.0 W[aijv] t[AvVj] t[BaIi]
{"ABVI,aijv,AvVi,BajI", -1.0, 4, {2,25,20,18}}   //   r[ABVI] += -1.0 W[aijv] t[AvVi] t[BajI]
{"ABVI,aijv,AvVi,BaIj", 2.0, 4, {2,25,20,18}}   //   r[ABVI] += 2.0 W[aijv] t[AvVi] t[BaIj]
{"ABVI,aijv,avVI,ABji", 0.666666666666667, 4, {2,25,20,18}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[avVI] t[ABji]
{"ABVI,aijv,AvVI,Baji", 0.666666666666667, 4, {2,25,20,18}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[AvVI] t[Baji]
{"ABVI,aijv,AvVI,Baij", -1.333333333333333, 4, {2,25,20,18}}   //   r[ABVI] += -1.333333333333333 W[aijv] t[AvVI] t[Baij]
{"ABVI,aijv,BvVj,AaiI", 0.333333333333333, 4, {2,25,20,18}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVj] t[AaiI]
{"ABVI,aijv,avVI,ABij", 0.333333333333333, 4, {2,25,20,18}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[avVI] t[ABij]
{"ABVI,aijv,BvVI,Aaji", 0.333333333333333, 4, {2,25,20,18}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVI] t[Aaji]
{"ABVI,aijv,BvVI,Aaij", -0.666666666666667, 4, {2,25,20,18}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[BvVI] t[Aaij]
{"ABVI,Aiav,BvVi,aI", -0.333333333333333, 4, {2,33,20,89}}   //   r[ABVI] += -0.333333333333333 W[Aiav] t[BvVi] ta[aI]
{"ABVI,Biav,AvVi,aI", 0.333333333333333, 4, {2,33,20,89}}   //   r[ABVI] += 0.333333333333333 W[Biav] t[AvVi] ta[aI]
{"ABVI,Bavi,avVI,Ai", -0.666666666666667, 4, {2,32,20,89}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[avVI] ta[Ai]
{"ABVI,Bavi,AvVI,ai", 0.666666666666667, 4, {2,32,20,89}}   //   r[ABVI] += 0.666666666666667 W[Bavi] t[AvVI] ta[ai]
{"ABVI,Iijv,AvVi,Bj", -0.333333333333333, 4, {2,34,20,89}}   //   r[ABVI] += -0.333333333333333 W[Iijv] t[AvVi] ta[Bj]
{"ABVI,Iijv,BvVi,Aj", 0.333333333333333, 4, {2,34,20,89}}   //   r[ABVI] += 0.333333333333333 W[Iijv] t[BvVi] ta[Aj]
{"ABVI,Aavi,avVI,Bi", -0.333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[avVI] ta[Bi]
{"ABVI,Aavi,BvVI,ai", 0.333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += 0.333333333333333 W[Aavi] t[BvVI] ta[ai]
{"ABVI,aijv,AvVi,Bj,aI", -0.333333333333333, 5, {2,25,20,89,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[AvVi] ta[Bj] ta[aI]
{"ABVI,aijv,BvVi,Aj,aI", 0.333333333333333, 5, {2,25,20,89,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVi] ta[Aj] ta[aI]
{"ABVI,aijv,avVI,Aj,Bi", 0.666666666666667, 5, {2,25,20,89,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[avVI] ta[Aj] tb[Bi]
{"ABVI,aijv,AvVI,aj,Bi", -0.666666666666667, 5, {2,25,20,89,90}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[AvVI] ta[aj] tb[Bi]
{"ABVI,aijv,avVI,Bj,Ai", 0.333333333333333, 5, {2,25,20,89,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[avVI] ta[Bj] tb[Ai]
{"ABVI,aijv,BvVI,aj,Ai", -0.333333333333333, 5, {2,25,20,89,90}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[BvVI] ta[aj] tb[Ai]
{"ABVI,Biav,AvVi,aI", 0.666666666666667, 4, {2,33,20,90}}   //   r[ABVI] += 0.666666666666667 W[Biav] t[AvVi] tb[aI]
{"ABVI,Bavi,AvVi,aI", -0.666666666666667, 4, {2,32,20,90}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[AvVi] tb[aI]
{"ABVI,Aiav,avVI,Bi", -0.666666666666667, 4, {2,33,20,90}}   //   r[ABVI] += -0.666666666666667 W[Aiav] t[avVI] tb[Bi]
{"ABVI,Biav,AvVI,ai", -0.666666666666667, 4, {2,33,20,90}}   //   r[ABVI] += -0.666666666666667 W[Biav] t[AvVI] tb[ai]
{"ABVI,Bavi,AvVI,ai", 0.666666666666667, 4, {2,32,20,90}}   //   r[ABVI] += 0.666666666666667 W[Bavi] t[AvVI] tb[ai]
{"ABVI,Iijv,AvVi,Bj", -0.666666666666667, 4, {2,34,20,90}}   //   r[ABVI] += -0.666666666666667 W[Iijv] t[AvVi] tb[Bj]
{"ABVI,Iijv,AvVj,Bi", 0.666666666666667, 4, {2,34,20,90}}   //   r[ABVI] += 0.666666666666667 W[Iijv] t[AvVj] tb[Bi]
{"ABVI,Vivw,AwvI,Bi", 0.666666666666667, 4, {2,54,20,90}}   //   r[ABVI] += 0.666666666666667 W[Vivw] t[AwvI] tb[Bi]
{"ABVI,Aiav,BvVi,aI", 0.333333333333333, 4, {2,33,20,90}}   //   r[ABVI] += 0.333333333333333 W[Aiav] t[BvVi] tb[aI]
{"ABVI,Aavi,BvVi,aI", -0.333333333333333, 4, {2,32,20,90}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[BvVi] tb[aI]
{"ABVI,Biav,avVI,Ai", -0.333333333333333, 4, {2,33,20,90}}   //   r[ABVI] += -0.333333333333333 W[Biav] t[avVI] tb[Ai]
{"ABVI,Aiav,BvVI,ai", -0.333333333333333, 4, {2,33,20,90}}   //   r[ABVI] += -0.333333333333333 W[Aiav] t[BvVI] tb[ai]
{"ABVI,Aavi,BvVI,ai", 0.333333333333333, 4, {2,32,20,90}}   //   r[ABVI] += 0.333333333333333 W[Aavi] t[BvVI] tb[ai]
{"ABVI,Iijv,BvVi,Aj", -0.333333333333333, 4, {2,34,20,90}}   //   r[ABVI] += -0.333333333333333 W[Iijv] t[BvVi] tb[Aj]
{"ABVI,Iijv,BvVj,Ai", 0.333333333333333, 4, {2,34,20,90}}   //   r[ABVI] += 0.333333333333333 W[Iijv] t[BvVj] tb[Ai]
{"ABVI,Vivw,BwvI,Ai", 0.333333333333333, 4, {2,54,20,90}}   //   r[ABVI] += 0.333333333333333 W[Vivw] t[BwvI] tb[Ai]
{"ABVI,aijv,AvVj,Bi,aI", 0.666666666666667, 5, {2,25,20,90,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[AvVj] tb[Bi] tb[aI]
{"ABVI,aijv,AvVi,Bj,aI", -0.666666666666667, 5, {2,25,20,90,90}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[AvVi] tb[Bj] tb[aI]
{"ABVI,aijv,AvVI,Bi,aj", -0.666666666666667, 5, {2,25,20,90,90}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[AvVI] tb[Bi] tb[aj]
{"ABVI,aijv,AvVI,Bj,ai", 0.666666666666667, 5, {2,25,20,90,90}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[AvVI] tb[Bj] tb[ai]
{"ABVI,aijv,BvVj,Ai,aI", 0.333333333333333, 5, {2,25,20,90,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVj] tb[Ai] tb[aI]
{"ABVI,aijv,BvVi,Aj,aI", -0.333333333333333, 5, {2,25,20,90,90}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[BvVi] tb[Aj] tb[aI]
{"ABVI,aijv,BvVI,Ai,aj", -0.333333333333333, 5, {2,25,20,90,90}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[BvVI] tb[Ai] tb[aj]
{"ABVI,aijv,BvVI,Aj,ai", 0.333333333333333, 5, {2,25,20,90,90}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVI] tb[Aj] tb[ai]
{"ABVI,AiVv,BvIi", 1.0, 3, {2,24,15}}   //   r[ABVI] += 1.0 W[AiVv] t[BvIi]
{"ABVI,BVvi,AviI", -0.666666666666667, 3, {2,56,15}}   //   r[ABVI] += -0.666666666666667 W[BVvi] t[AviI]
{"ABVI,AiVv,BviI", -0.666666666666667, 3, {2,24,15}}   //   r[ABVI] += -0.666666666666667 W[AiVv] t[BviI]
{"ABVI,AVvi,BviI", -0.333333333333333, 3, {2,56,15}}   //   r[ABVI] += -0.333333333333333 W[AVvi] t[BviI]
{"ABVI,BiVv,AviI", -0.333333333333333, 3, {2,24,15}}   //   r[ABVI] += -0.333333333333333 W[BiVv] t[AviI]
{"ABVI,aivw,awIi,ABVv", -0.666666666666667, 4, {2,24,15,16}}   //   r[ABVI] += -0.666666666666667 W[aivw] t[awIi] t[ABVv]
{"ABVI,aivw,BwIi,AaVv", 2.0, 4, {2,24,15,16}}   //   r[ABVI] += 2.0 W[aivw] t[BwIi] t[AaVv]
{"ABVI,aivw,BwiI,AaVv", -1.333333333333333, 4, {2,24,15,16}}   //   r[ABVI] += -1.333333333333333 W[aivw] t[BwiI] t[AaVv]
{"ABVI,aivw,AwiI,BaVv", -0.666666666666667, 4, {2,24,15,16}}   //   r[ABVI] += -0.666666666666667 W[aivw] t[AwiI] t[BaVv]
{"ABVI,aijv,Avji,aBVI", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[Avji] t[aBVI]
{"ABVI,aijv,Bvij,AaVI", 0.333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[Bvij] t[AaVI]
{"ABVI,aijv,Bvji,AaVI", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[Bvji] t[AaVI]
{"ABVI,aijv,avIi,ABVj", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[avIi] t[ABVj]
{"ABVI,aijv,avIj,ABVi", 0.333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[avIj] t[ABVi]
{"ABVI,aijv,BvIj,AaVi", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[BvIj] t[AaVi]
{"ABVI,aijv,BvIi,aAVj", -0.5, 4, {2,25,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[BvIi] t[aAVj]
{"ABVI,aijv,BvIi,AaVj", 1.0, 4, {2,25,15,17}}   //   r[ABVI] += 1.0 W[aijv] t[BvIi] t[AaVj]
{"ABVI,aijv,aviI,ABVj", 0.333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[aviI] t[ABVj]
{"ABVI,aijv,avjI,ABVi", -0.666666666666667, 4, {2,25,15,17}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[avjI] t[ABVi]
{"ABVI,aijv,AvjI,aBVi", 0.333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[AvjI] t[aBVi]
{"ABVI,aijv,BvjI,AaVi", 0.333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvjI] t[AaVi]
{"ABVI,aijv,BviI,aAVj", 0.333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BviI] t[aAVj]
{"ABVI,aijv,BviI,AaVj", -0.666666666666667, 4, {2,25,15,17}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[BviI] t[AaVj]
{"ABVI,aijv,Avij,BaVI", 0.166666666666667, 4, {2,25,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[Avij] t[BaVI]
{"ABVI,aijv,avIj,BAVi", 0.166666666666667, 4, {2,25,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[avIj] t[BAVi]
{"ABVI,aijv,aviI,BAVj", 0.166666666666667, 4, {2,25,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[aviI] t[BAVj]
{"ABVI,aijv,avjI,BAVi", -0.333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[avjI] t[BAVi]
{"ABVI,aijv,BvjI,aAVi", 0.166666666666667, 4, {2,25,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[BvjI] t[aAVi]
{"ABVI,aijv,AvjI,BaVi", 0.166666666666667, 4, {2,25,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[AvjI] t[BaVi]
{"ABVI,aijv,AviI,aBVj", 0.166666666666667, 4, {2,25,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[AviI] t[aBVj]
{"ABVI,aijv,AviI,BaVj", -0.333333333333333, 4, {2,25,15,17}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[AviI] t[BaVj]
{"ABVI,Vijv,BvIi,Aj", -1.0, 4, {2,55,15,89}}   //   r[ABVI] += -1.0 W[Vijv] t[BvIi] ta[Aj]
{"ABVI,Vijv,BviI,Aj", 0.666666666666667, 4, {2,55,15,89}}   //   r[ABVI] += 0.666666666666667 W[Vijv] t[BviI] ta[Aj]
{"ABVI,Vijv,AviI,Bj", 0.333333333333333, 4, {2,55,15,89}}   //   r[ABVI] += 0.333333333333333 W[Vijv] t[AviI] ta[Bj]
{"ABVI,Vijv,AvjI,Bi", 0.666666666666667, 4, {2,55,15,90}}   //   r[ABVI] += 0.666666666666667 W[Vijv] t[AvjI] tb[Bi]
{"ABVI,Vijv,BvjI,Ai", 0.333333333333333, 4, {2,55,15,90}}   //   r[ABVI] += 0.333333333333333 W[Vijv] t[BvjI] tb[Ai]
{"ABVI,AIav,BaVv", 1.333333333333333, 3, {2,33,16}}   //   r[ABVI] += 1.333333333333333 W[AIav] t[BaVv]
{"ABVI,BIav,AaVv", -1.333333333333333, 3, {2,33,16}}   //   r[ABVI] += -1.333333333333333 W[BIav] t[AaVv]
{"ABVI,BaIv,AaVv", 4.0, 3, {2,27,16}}   //   r[ABVI] += 4.0 W[BaIv] t[AaVv]
{"ABVI,IVvw,ABvw", -1.333333333333333, 3, {2,58,16}}   //   r[ABVI] += -1.333333333333333 W[IVvw] t[ABvw]
{"ABVI,abvw,Aavw,bBVI", 2.0, 4, {2,26,16,17}}   //   r[ABVI] += 2.0 W[abvw] t[Aavw] t[bBVI]
{"ABVI,abvw,Aavw,BbVI", -0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[Aavw] t[BbVI]
{"ABVI,abvw,Bavw,AbVI", 0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[Bavw] t[AbVI]
{"ABVI,abvw,ABvw,abVI", 0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[ABvw] t[abVI]
{"ABVI,abvw,abVv,ABwI", 2.0, 4, {2,26,16,17}}   //   r[ABVI] += 2.0 W[abvw] t[abVv] t[ABwI]
{"ABVI,abvw,AaVw,bBvI", -2.0, 4, {2,26,16,17}}   //   r[ABVI] += -2.0 W[abvw] t[AaVw] t[bBvI]
{"ABVI,abvw,AaVw,BbvI", 0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[AaVw] t[BbvI]
{"ABVI,abvw,BaVw,AbvI", -0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[BaVw] t[AbvI]
{"ABVI,abvw,AaVv,bBwI", 2.0, 4, {2,26,16,17}}   //   r[ABVI] += 2.0 W[abvw] t[AaVv] t[bBwI]
{"ABVI,abvw,AaVv,BbwI", -0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[AaVv] t[BbwI]
{"ABVI,abvw,BaVv,AbwI", 0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[BaVv] t[AbwI]
{"ABVI,abvw,ABVv,bawI", -0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[ABVv] t[bawI]
{"ABVI,abvw,ABVv,abwI", 0.666666666666667, 4, {2,26,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[ABVv] t[abwI]
{"ABVI,abiv,abVv,ABiI", -4.0, 4, {2,27,16,18}}   //   r[ABVI] += -4.0 W[abiv] t[abVv] t[ABiI]
{"ABVI,abiv,AaVv,BbiI", 1.333333333333333, 4, {2,27,16,18}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[AaVv] t[BbiI]
{"ABVI,abiv,AaVv,BbIi", -4.0, 4, {2,27,16,18}}   //   r[ABVI] += -4.0 W[abiv] t[AaVv] t[BbIi]
{"ABVI,abiv,BaVv,AbiI", -1.333333333333333, 4, {2,27,16,18}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[BaVv] t[AbiI]
{"ABVI,abiv,AbVv,BaiI", -4.0, 4, {2,27,16,18}}   //   r[ABVI] += -4.0 W[abiv] t[AbVv] t[BaiI]
{"ABVI,abiv,AbVv,BaIi", 8.0, 4, {2,27,16,18}}   //   r[ABVI] += 8.0 W[abiv] t[AbVv] t[BaIi]
{"ABVI,abiv,ABVv,abIi", 1.333333333333333, 4, {2,27,16,18}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[ABVv] t[abIi]
{"ABVI,abiv,ABVv,abiI", -2.666666666666667, 4, {2,27,16,18}}   //   r[ABVI] += -2.666666666666667 W[abiv] t[ABVv] t[abiI]
{"ABVI,Aabv,BaVv,bI", -1.333333333333333, 4, {2,35,16,89}}   //   r[ABVI] += -1.333333333333333 W[Aabv] t[BaVv] ta[bI]
{"ABVI,Aabv,BbVv,aI", 1.333333333333333, 4, {2,35,16,89}}   //   r[ABVI] += 1.333333333333333 W[Aabv] t[BbVv] ta[aI]
{"ABVI,Babv,AaVv,bI", 1.333333333333333, 4, {2,35,16,89}}   //   r[ABVI] += 1.333333333333333 W[Babv] t[AaVv] ta[bI]
{"ABVI,Babv,AbVv,aI", -1.333333333333333, 4, {2,35,16,89}}   //   r[ABVI] += -1.333333333333333 W[Babv] t[AbVv] ta[aI]
{"ABVI,Iaiv,AaVv,Bi", -1.333333333333333, 4, {2,39,16,89}}   //   r[ABVI] += -1.333333333333333 W[Iaiv] t[AaVv] ta[Bi]
{"ABVI,Iaiv,BaVv,Ai", 1.333333333333333, 4, {2,39,16,89}}   //   r[ABVI] += 1.333333333333333 W[Iaiv] t[BaVv] ta[Ai]
{"ABVI,Iaiv,ABVv,ai", 1.333333333333333, 4, {2,39,16,89}}   //   r[ABVI] += 1.333333333333333 W[Iaiv] t[ABVv] ta[ai]
{"ABVI,Iavi,AaVv,Bi", 1.333333333333333, 4, {2,40,16,89}}   //   r[ABVI] += 1.333333333333333 W[Iavi] t[AaVv] ta[Bi]
{"ABVI,Iavi,BaVv,Ai", -1.333333333333333, 4, {2,40,16,89}}   //   r[ABVI] += -1.333333333333333 W[Iavi] t[BaVv] ta[Ai]
{"ABVI,Iavi,ABVv,ai", -1.333333333333333, 4, {2,40,16,89}}   //   r[ABVI] += -1.333333333333333 W[Iavi] t[ABVv] ta[ai]
{"ABVI,Vavw,ABvw,aI", 1.333333333333333, 4, {2,59,16,89}}   //   r[ABVI] += 1.333333333333333 W[Vavw] t[ABvw] ta[aI]
{"ABVI,abiv,AaVv,Bi,bI", 1.333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[AaVv] ta[Bi] ta[bI]
{"ABVI,abiv,BaVv,Ai,bI", -1.333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[BaVv] ta[Ai] ta[bI]
{"ABVI,abiv,AbVv,Bi,aI", -1.333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[AbVv] ta[Bi] ta[aI]
{"ABVI,abiv,BbVv,Ai,aI", 1.333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[BbVv] ta[Ai] ta[aI]
{"ABVI,abiv,ABVv,ai,bI", -1.333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[ABVv] ta[ai] ta[bI]
{"ABVI,abiv,ABVv,aI,bi", 1.333333333333333, 5, {2,27,16,89,89}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[ABVv] ta[aI] ta[bi]
{"ABVI,abiv,ABVv,bI,ai", -1.333333333333333, 5, {2,27,16,89,90}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[ABVv] ta[bI] tb[ai]
{"ABVI,Babv,AaVv,bI", 2.666666666666667, 4, {2,35,16,90}}   //   r[ABVI] += 2.666666666666667 W[Babv] t[AaVv] tb[bI]
{"ABVI,Iaiv,AaVv,Bi", -2.666666666666667, 4, {2,39,16,90}}   //   r[ABVI] += -2.666666666666667 W[Iaiv] t[AaVv] tb[Bi]
{"ABVI,Iavi,ABVv,ai", -1.333333333333333, 4, {2,40,16,90}}   //   r[ABVI] += -1.333333333333333 W[Iavi] t[ABVv] tb[ai]
{"ABVI,Aabv,BaVv,bI", 1.333333333333333, 4, {2,35,16,90}}   //   r[ABVI] += 1.333333333333333 W[Aabv] t[BaVv] tb[bI]
{"ABVI,Iaiv,BaVv,Ai", -1.333333333333333, 4, {2,39,16,90}}   //   r[ABVI] += -1.333333333333333 W[Iaiv] t[BaVv] tb[Ai]
{"ABVI,abiv,AbVv,Bi,aI", -2.666666666666667, 5, {2,27,16,90,90}}   //   r[ABVI] += -2.666666666666667 W[abiv] t[AbVv] tb[Bi] tb[aI]
{"ABVI,abiv,BbVv,Ai,aI", -1.333333333333333, 5, {2,27,16,90,90}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[BbVv] tb[Ai] tb[aI]
{"ABVI,ABab,abVI", 1.0, 3, {2,42,17}}   //   r[ABVI] += 1.0 W[ABab] t[abVI]
{"ABVI,AIai,aBVi", -1.0, 3, {2,43,17}}   //   r[ABVI] += -1.0 W[AIai] t[aBVi]
{"ABVI,BIai,AaVi", -1.0, 3, {2,43,17}}   //   r[ABVI] += -1.0 W[BIai] t[AaVi]
{"ABVI,BaIi,aAVi", -1.0, 3, {2,28,17}}   //   r[ABVI] += -1.0 W[BaIi] t[aAVi]
{"ABVI,BaIi,AaVi", 2.0, 3, {2,28,17}}   //   r[ABVI] += 2.0 W[BaIi] t[AaVi]
{"ABVI,AVav,aBvI", -1.0, 3, {2,62,17}}   //   r[ABVI] += -1.0 W[AVav] t[aBvI]
{"ABVI,BVav,AavI", -1.0, 3, {2,62,17}}   //   r[ABVI] += -1.0 W[BVav] t[AavI]
{"ABVI,AaVv,aBvI", 1.0, 3, {2,26,17}}   //   r[ABVI] += 1.0 W[AaVv] t[aBvI]
{"ABVI,AaVv,BavI", -0.333333333333333, 3, {2,26,17}}   //   r[ABVI] += -0.333333333333333 W[AaVv] t[BavI]
{"ABVI,BaVv,AavI", 0.333333333333333, 3, {2,26,17}}   //   r[ABVI] += 0.333333333333333 W[BaVv] t[AavI]
{"ABVI,IViv,ABvi", 1.0, 3, {2,64,17}}   //   r[ABVI] += 1.0 W[IViv] t[ABvi]
{"ABVI,IVvi,ABvi", -0.333333333333333, 3, {2,63,17}}   //   r[ABVI] += -0.333333333333333 W[IVvi] t[ABvi]
{"ABVI,IVvi,BAvi", 0.333333333333333, 3, {2,63,17}}   //   r[ABVI] += 0.333333333333333 W[IVvi] t[BAvi]
{"ABVI,abiv,aBVI,bAvi", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[aBVI] t[bAvi]
{"ABVI,abiv,AaVI,bBvi", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[AaVI] t[bBvi]
{"ABVI,abiv,aAvi,bBVI", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[aAvi] t[bBVI]
{"ABVI,abiv,BbVI,aAvi", -0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[BbVI] t[aAvi]
{"ABVI,abiv,AbVI,aBvi", 0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[AbVI] t[aBvi]
{"ABVI,abiv,Abvi,aBVI", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[Abvi] t[aBVI]
{"ABVI,abiv,Abvi,BaVI", -0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[Abvi] t[BaVI]
{"ABVI,abiv,Aavi,bBVI", -1.0, 4, {2,27,17,17}}   //   r[ABVI] += -1.0 W[abiv] t[Aavi] t[bBVI]
{"ABVI,abiv,Aavi,BbVI", 0.333333333333333, 4, {2,27,17,17}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Aavi] t[BbVI]
{"ABVI,abiv,ABvi,baVI", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[ABvi] t[baVI]
{"ABVI,abiv,ABvi,abVI", -0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[ABvi] t[abVI]
{"ABVI,abiv,AaVI,Bbvi", 0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[AaVI] t[Bbvi]
{"ABVI,abiv,AbVI,Bavi", -0.333333333333333, 4, {2,27,17,17}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[AbVI] t[Bavi]
{"ABVI,abiv,BAvi,abVI", 0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[BAvi] t[abVI]
{"ABVI,abiv,ABVi,abvI", 0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[ABVi] t[abvI]
{"ABVI,abiv,BAVi,abvI", -0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[BAVi] t[abvI]
{"ABVI,abiv,aBvI,bAVi", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[aBvI] t[bAVi]
{"ABVI,abiv,AbVi,aBvI", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[AbVi] t[aBvI]
{"ABVI,abiv,ABVi,bavI", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[ABVi] t[bavI]
{"ABVI,abiv,aAVi,bBvI", -0.5, 4, {2,27,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[aAVi] t[bBvI]
{"ABVI,abiv,AaVi,bBvI", 1.0, 4, {2,27,17,17}}   //   r[ABVI] += 1.0 W[abiv] t[AaVi] t[bBvI]
{"ABVI,abiv,AavI,bBVi", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[AavI] t[bBVi]
{"ABVI,abiv,AavI,BbVi", -0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[AavI] t[BbVi]
{"ABVI,abiv,AbvI,aBVi", -0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[AbvI] t[aBVi]
{"ABVI,abiv,AbvI,BaVi", 0.333333333333333, 4, {2,27,17,17}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[AbvI] t[BaVi]
{"ABVI,abiv,ABvI,abVi", 0.5, 4, {2,27,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[ABvI] t[abVi]
{"ABVI,abiv,ABvI,baVi", -1.0, 4, {2,27,17,17}}   //   r[ABVI] += -1.0 W[abiv] t[ABvI] t[baVi]
{"ABVI,abiv,AbVi,BavI", 0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[AbVi] t[BavI]
{"ABVI,abiv,BbvI,aAVi", 0.166666666666667, 4, {2,27,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[BbvI] t[aAVi]
{"ABVI,abiv,AaVi,BbvI", -0.333333333333333, 4, {2,27,17,17}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[AaVi] t[BbvI]
{"ABVI,abij,abVj,ABiI", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2.0 W[abij] t[abVj] t[ABiI]
{"ABVI,abij,aAVj,BbIi", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[aAVj] t[BbIi]
{"ABVI,abij,aBVj,AbiI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[aBVj] t[AbiI]
{"ABVI,abij,abVi,ABjI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[abVi] t[ABjI]
{"ABVI,abij,aAVi,BbjI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[aAVi] t[BbjI]
{"ABVI,abij,aAVi,BbIj", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2.0 W[abij] t[aAVi] t[BbIj]
{"ABVI,abij,AaVj,BbiI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[AaVj] t[BbiI]
{"ABVI,abij,AaVj,BbIi", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2.0 W[abij] t[AaVj] t[BbIi]
{"ABVI,abij,AaVi,BbjI", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2.0 W[abij] t[AaVi] t[BbjI]
{"ABVI,abij,AaVi,BbIj", 4.0, 4, {2,28,17,18}}   //   r[ABVI] += 4.0 W[abij] t[AaVi] t[BbIj]
{"ABVI,abij,ABVi,abjI", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[ABVi] t[abjI]
{"ABVI,abij,ABVi,abIj", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2.0 W[abij] t[ABVi] t[abIj]
{"ABVI,abij,abVI,ABij", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[abVI] t[ABij]
{"ABVI,abij,aBVI,Abji", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[aBVI] t[Abji]
{"ABVI,abij,aBVI,Abij", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2.0 W[abij] t[aBVI] t[Abij]
{"ABVI,abij,AaVI,Bbji", 1.0, 4, {2,28,17,18}}   //   r[ABVI] += 1.0 W[abij] t[AaVI] t[Bbji]
{"ABVI,abij,AaVI,Bbij", -2.0, 4, {2,28,17,18}}   //   r[ABVI] += -2.0 W[abij] t[AaVI] t[Bbij]
{"ABVI,Aabi,aBVi,bI", 0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 0.333333333333333 W[Aabi] t[aBVi] ta[bI]
{"ABVI,Aabi,bBVi,aI", -0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[bBVi] ta[aI]
{"ABVI,Aabi,BaVi,bI", -0.666666666666667, 4, {2,45,17,89}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[BaVi] ta[bI]
{"ABVI,Aabi,BbVi,aI", 0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 0.333333333333333 W[Aabi] t[BbVi] ta[aI]
{"ABVI,Babi,aAVi,bI", -0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[aAVi] ta[bI]
{"ABVI,Babi,bAVi,aI", 0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 0.333333333333333 W[Babi] t[bAVi] ta[aI]
{"ABVI,Babi,AaVi,bI", 0.666666666666667, 4, {2,45,17,89}}   //   r[ABVI] += 0.666666666666667 W[Babi] t[AaVi] ta[bI]
{"ABVI,Babi,AbVi,aI", -0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[AbVi] ta[aI]
{"ABVI,Aabi,aBVI,bi", -1.0, 4, {2,45,17,89}}   //   r[ABVI] += -1.0 W[Aabi] t[aBVI] ta[bi]
{"ABVI,Aabi,baVI,Bi", -0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[baVI] ta[Bi]
{"ABVI,Aabi,bBVI,ai", 1.0, 4, {2,45,17,89}}   //   r[ABVI] += 1.0 W[Aabi] t[bBVI] ta[ai]
{"ABVI,Aabi,BaVI,bi", 0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 0.333333333333333 W[Aabi] t[BaVI] ta[bi]
{"ABVI,Babi,abVI,Ai", -1.0, 4, {2,45,17,89}}   //   r[ABVI] += -1.0 W[Babi] t[abVI] ta[Ai]
{"ABVI,Babi,baVI,Ai", 0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 0.333333333333333 W[Babi] t[baVI] ta[Ai]
{"ABVI,Babi,AaVI,bi", -0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[AaVI] ta[bi]
{"ABVI,Babi,AbVI,ai", 1.0, 4, {2,45,17,89}}   //   r[ABVI] += 1.0 W[Babi] t[AbVI] ta[ai]
{"ABVI,Iaij,aAVj,Bi", 0.333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[aAVj] ta[Bi]
{"ABVI,Iaij,aBVj,Ai", -0.333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += -0.333333333333333 W[Iaij] t[aBVj] ta[Ai]
{"ABVI,Iaij,AaVj,Bi", -0.666666666666667, 4, {2,46,17,89}}   //   r[ABVI] += -0.666666666666667 W[Iaij] t[AaVj] ta[Bi]
{"ABVI,Iaij,ABVj,ai", 0.333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[ABVj] ta[ai]
{"ABVI,Iaij,BaVj,Ai", 0.666666666666667, 4, {2,46,17,89}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[BaVj] ta[Ai]
{"ABVI,Iaij,BAVj,ai", -0.333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += -0.333333333333333 W[Iaij] t[BAVj] ta[ai]
{"ABVI,Iaij,aBVi,Aj", 1.0, 4, {2,46,17,89}}   //   r[ABVI] += 1.0 W[Iaij] t[aBVi] ta[Aj]
{"ABVI,Iaij,AaVi,Bj", 0.333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[AaVi] ta[Bj]
{"ABVI,Iaij,ABVi,aj", -1.0, 4, {2,46,17,89}}   //   r[ABVI] += -1.0 W[Iaij] t[ABVi] ta[aj]
{"ABVI,Iaij,BaVi,Aj", -0.333333333333333, 4, {2,46,17,89}}   //   r[ABVI] += -0.333333333333333 W[Iaij] t[BaVi] ta[Aj]
{"ABVI,Vavi,ABvi,aI", 0.333333333333333, 4, {2,61,17,89}}   //   r[ABVI] += 0.333333333333333 W[Vavi] t[ABvi] ta[aI]
{"ABVI,Vavi,BAvi,aI", -0.333333333333333, 4, {2,61,17,89}}   //   r[ABVI] += -0.333333333333333 W[Vavi] t[BAvi] ta[aI]
{"ABVI,Vaiv,ABvi,aI", -0.333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += -0.333333333333333 W[Vaiv] t[ABvi] ta[aI]
{"ABVI,Vaiv,BAvi,aI", 0.333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += 0.333333333333333 W[Vaiv] t[BAvi] ta[aI]
{"ABVI,Vaiv,aBvI,Ai", -1.0, 4, {2,60,17,89}}   //   r[ABVI] += -1.0 W[Vaiv] t[aBvI] ta[Ai]
{"ABVI,Vaiv,AavI,Bi", -0.333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += -0.333333333333333 W[Vaiv] t[AavI] ta[Bi]
{"ABVI,Vaiv,ABvI,ai", 1.0, 4, {2,60,17,89}}   //   r[ABVI] += 1.0 W[Vaiv] t[ABvI] ta[ai]
{"ABVI,Vaiv,BavI,Ai", 0.333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += 0.333333333333333 W[Vaiv] t[BavI] ta[Ai]
{"ABVI,Vavi,aBvI,Ai", 1.0, 4, {2,61,17,89}}   //   r[ABVI] += 1.0 W[Vavi] t[aBvI] ta[Ai]
{"ABVI,Vavi,AavI,Bi", 0.333333333333333, 4, {2,61,17,89}}   //   r[ABVI] += 0.333333333333333 W[Vavi] t[AavI] ta[Bi]
{"ABVI,Vavi,ABvI,ai", -1.0, 4, {2,61,17,89}}   //   r[ABVI] += -1.0 W[Vavi] t[ABvI] ta[ai]
{"ABVI,Vavi,BavI,Ai", -0.333333333333333, 4, {2,61,17,89}}   //   r[ABVI] += -0.333333333333333 W[Vavi] t[BavI] ta[Ai]
{"ABVI,abij,aAVj,Bi,bI", -0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[aAVj] ta[Bi] ta[bI]
{"ABVI,abij,aBVj,Ai,bI", 0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[aBVj] ta[Ai] ta[bI]
{"ABVI,abij,aAVi,Bj,bI", 0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[aAVi] ta[Bj] ta[bI]
{"ABVI,abij,aBVi,Aj,bI", -0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[aBVi] ta[Aj] ta[bI]
{"ABVI,abij,AaVj,Bi,bI", 0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[AaVj] ta[Bi] ta[bI]
{"ABVI,abij,AaVi,Bj,bI", -0.666666666666667, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[AaVi] ta[Bj] ta[bI]
{"ABVI,abij,ABVi,aI,bj", -0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[ABVi] ta[aI] ta[bj]
{"ABVI,abij,ABVi,aj,bI", 0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[ABVi] ta[aj] ta[bI]
{"ABVI,abij,BaVj,Ai,bI", -0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BaVj] ta[Ai] ta[bI]
{"ABVI,abij,BaVi,Aj,bI", 0.666666666666667, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[BaVi] ta[Aj] ta[bI]
{"ABVI,abij,BAVi,aI,bj", 0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BAVi] ta[aI] ta[bj]
{"ABVI,abij,BAVi,aj,bI", -0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BAVi] ta[aj] ta[bI]
{"ABVI,abij,abVI,Aj,Bi", -0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[abVI] ta[Aj] ta[Bi]
{"ABVI,abij,abVI,Ai,Bj", 0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[abVI] ta[Ai] ta[Bj]
{"ABVI,abij,aBVI,Ai,bj", -1.0, 5, {2,28,17,89,89}}   //   r[ABVI] += -1.0 W[abij] t[aBVI] ta[Ai] ta[bj]
{"ABVI,abij,aBVI,Aj,bi", 1.0, 5, {2,28,17,89,89}}   //   r[ABVI] += 1.0 W[abij] t[aBVI] ta[Aj] ta[bi]
{"ABVI,abij,AaVI,Bi,bj", -0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[AaVI] ta[Bi] ta[bj]
{"ABVI,abij,AaVI,Bj,bi", 0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[AaVI] ta[Bj] ta[bi]
{"ABVI,abij,BaVI,Ai,bj", 0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BaVI] ta[Ai] ta[bj]
{"ABVI,abij,BaVI,Aj,bi", -0.333333333333333, 5, {2,28,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BaVI] ta[Aj] ta[bi]
{"ABVI,abij,aBVj,Ai,bI", 0.666666666666667, 5, {2,28,17,89,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aBVj] ta[Ai] tb[bI]
{"ABVI,abij,ABVi,bj,aI", -0.666666666666667, 5, {2,28,17,89,90}}   //   r[ABVI] += -0.666666666666667 W[abij] t[ABVi] ta[bj] tb[aI]
{"ABVI,abij,ABVi,aI,bj", -0.333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += -0.333333333333333 W[abij] t[ABVi] ta[aI] tb[bj]
{"ABVI,abij,BAVi,aI,bj", 0.333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BAVi] ta[aI] tb[bj]
{"ABVI,abij,abVI,Ai,Bj", 0.666666666666667, 5, {2,28,17,89,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[abVI] ta[Ai] tb[Bj]
{"ABVI,abij,aBVI,Ai,bj", -1.0, 5, {2,28,17,89,90}}   //   r[ABVI] += -1.0 W[abij] t[aBVI] ta[Ai] tb[bj]
{"ABVI,abij,AaVI,bj,Bi", -0.666666666666667, 5, {2,28,17,89,90}}   //   r[ABVI] += -0.666666666666667 W[abij] t[AaVI] ta[bj] tb[Bi]
{"ABVI,abij,AaVI,Bi,bj", -0.333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += -0.333333333333333 W[abij] t[AaVI] ta[Bi] tb[bj]
{"ABVI,abij,BaVI,Ai,bj", 0.333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BaVI] ta[Ai] tb[bj]
{"ABVI,abij,aAVj,Bi,bI", 0.333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += 0.333333333333333 W[abij] t[aAVj] ta[Bi] tb[bI]
{"ABVI,abij,BAVi,bj,aI", -0.333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BAVi] ta[bj] tb[aI]
{"ABVI,abij,abVI,Bi,Aj", 0.333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += 0.333333333333333 W[abij] t[abVI] ta[Bi] tb[Aj]
{"ABVI,abij,BaVI,bj,Ai", -0.333333333333333, 5, {2,28,17,89,90}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BaVI] ta[bj] tb[Ai]
{"ABVI,Aabi,bBVi,aI", -0.666666666666667, 4, {2,45,17,90}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[bBVi] tb[aI]
{"ABVI,Babi,aAVi,bI", -0.666666666666667, 4, {2,45,17,90}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[aAVi] tb[bI]
{"ABVI,Babi,AaVi,bI", 1.333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += 1.333333333333333 W[Babi] t[AaVi] tb[bI]
{"ABVI,Babi,AbVi,aI", -0.666666666666667, 4, {2,45,17,90}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[AbVi] tb[aI]
{"ABVI,Aabi,baVI,Bi", -0.666666666666667, 4, {2,45,17,90}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[baVI] tb[Bi]
{"ABVI,Aabi,bBVI,ai", 1.0, 4, {2,45,17,90}}   //   r[ABVI] += 1.0 W[Aabi] t[bBVI] tb[ai]
{"ABVI,Babi,AaVI,bi", -0.666666666666667, 4, {2,45,17,90}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[AaVI] tb[bi]
{"ABVI,Babi,AbVI,ai", 1.0, 4, {2,45,17,90}}   //   r[ABVI] += 1.0 W[Babi] t[AbVI] tb[ai]
{"ABVI,Iaij,aAVj,Bi", 0.666666666666667, 4, {2,46,17,90}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[aAVj] tb[Bi]
{"ABVI,Iaij,AaVj,Bi", -1.333333333333333, 4, {2,46,17,90}}   //   r[ABVI] += -1.333333333333333 W[Iaij] t[AaVj] tb[Bi]
{"ABVI,Iaij,ABVj,ai", 0.666666666666667, 4, {2,46,17,90}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[ABVj] tb[ai]
{"ABVI,Iaij,AaVi,Bj", 0.666666666666667, 4, {2,46,17,90}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[AaVi] tb[Bj]
{"ABVI,Iaij,ABVi,aj", -1.0, 4, {2,46,17,90}}   //   r[ABVI] += -1.0 W[Iaij] t[ABVi] tb[aj]
{"ABVI,Vavi,ABvi,aI", 0.666666666666667, 4, {2,61,17,90}}   //   r[ABVI] += 0.666666666666667 W[Vavi] t[ABvi] tb[aI]
{"ABVI,Vavi,AavI,Bi", 0.666666666666667, 4, {2,61,17,90}}   //   r[ABVI] += 0.666666666666667 W[Vavi] t[AavI] tb[Bi]
{"ABVI,Vavi,ABvI,ai", -1.0, 4, {2,61,17,90}}   //   r[ABVI] += -1.0 W[Vavi] t[ABvI] tb[ai]
{"ABVI,Babi,bAVi,aI", -0.333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[bAVi] tb[aI]
{"ABVI,Aabi,aBVi,bI", -0.333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[aBVi] tb[bI]
{"ABVI,Aabi,BaVi,bI", 0.666666666666667, 4, {2,45,17,90}}   //   r[ABVI] += 0.666666666666667 W[Aabi] t[BaVi] tb[bI]
{"ABVI,Aabi,BbVi,aI", -0.333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[BbVi] tb[aI]
{"ABVI,Babi,baVI,Ai", -0.333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[baVI] tb[Ai]
{"ABVI,Aabi,BaVI,bi", -0.333333333333333, 4, {2,45,17,90}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[BaVI] tb[bi]
{"ABVI,Iaij,aBVj,Ai", 0.333333333333333, 4, {2,46,17,90}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[aBVj] tb[Ai]
{"ABVI,Iaij,BaVj,Ai", -0.666666666666667, 4, {2,46,17,90}}   //   r[ABVI] += -0.666666666666667 W[Iaij] t[BaVj] tb[Ai]
{"ABVI,Iaij,BAVj,ai", 0.333333333333333, 4, {2,46,17,90}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[BAVj] tb[ai]
{"ABVI,Iaij,BaVi,Aj", 0.333333333333333, 4, {2,46,17,90}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[BaVi] tb[Aj]
{"ABVI,Vavi,BAvi,aI", 0.333333333333333, 4, {2,61,17,90}}   //   r[ABVI] += 0.333333333333333 W[Vavi] t[BAvi] tb[aI]
{"ABVI,Vavi,BavI,Ai", 0.333333333333333, 4, {2,61,17,90}}   //   r[ABVI] += 0.333333333333333 W[Vavi] t[BavI] tb[Ai]
{"ABVI,abij,aAVi,Bj,bI", 0.666666666666667, 5, {2,28,17,90,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aAVi] tb[Bj] tb[bI]
{"ABVI,abij,AaVj,Bi,bI", 0.666666666666667, 5, {2,28,17,90,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[AaVj] tb[Bi] tb[bI]
{"ABVI,abij,AaVi,Bj,bI", -1.333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += -1.333333333333333 W[abij] t[AaVi] tb[Bj] tb[bI]
{"ABVI,abij,ABVi,aI,bj", -0.666666666666667, 5, {2,28,17,90,90}}   //   r[ABVI] += -0.666666666666667 W[abij] t[ABVi] tb[aI] tb[bj]
{"ABVI,abij,ABVi,aj,bI", 0.666666666666667, 5, {2,28,17,90,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[ABVi] tb[aj] tb[bI]
{"ABVI,abij,AaVI,Bi,bj", -0.666666666666667, 5, {2,28,17,90,90}}   //   r[ABVI] += -0.666666666666667 W[abij] t[AaVI] tb[Bi] tb[bj]
{"ABVI,abij,AaVI,Bj,bi", 0.666666666666667, 5, {2,28,17,90,90}}   //   r[ABVI] += 0.666666666666667 W[abij] t[AaVI] tb[Bj] tb[bi]
{"ABVI,abij,aBVi,Aj,bI", 0.333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += 0.333333333333333 W[abij] t[aBVi] tb[Aj] tb[bI]
{"ABVI,abij,BaVj,Ai,bI", 0.333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BaVj] tb[Ai] tb[bI]
{"ABVI,abij,BaVi,Aj,bI", -0.666666666666667, 5, {2,28,17,90,90}}   //   r[ABVI] += -0.666666666666667 W[abij] t[BaVi] tb[Aj] tb[bI]
{"ABVI,abij,BAVi,aI,bj", -0.333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BAVi] tb[aI] tb[bj]
{"ABVI,abij,BAVi,aj,bI", 0.333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BAVi] tb[aj] tb[bI]
{"ABVI,abij,BaVI,Ai,bj", -0.333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BaVI] tb[Ai] tb[bj]
{"ABVI,abij,BaVI,Aj,bi", 0.333333333333333, 5, {2,28,17,90,90}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BaVI] tb[Aj] tb[bi]
{"ABVI,AVai,BaIi", -2.0, 3, {2,65,18}}   //   r[ABVI] += -2.0 W[AVai] t[BaIi]
{"ABVI,BVai,AaiI", -2.0, 3, {2,65,18}}   //   r[ABVI] += -2.0 W[BVai] t[AaiI]
{"ABVI,AaVi,BaiI", -2.0, 3, {2,32,18}}   //   r[ABVI] += -2.0 W[AaVi] t[BaiI]
{"ABVI,AaVi,BaIi", 4.0, 3, {2,32,18}}   //   r[ABVI] += 4.0 W[AaVi] t[BaIi]
{"ABVI,IVij,ABji", 2.0, 3, {2,66,18}}   //   r[ABVI] += 2.0 W[IVij] t[ABji]
{"ABVI,Vaij,ABij,aI", 0.666666666666667, 4, {2,67,18,89}}   //   r[ABVI] += 0.666666666666667 W[Vaij] t[ABij] ta[aI]
{"ABVI,Vaij,ABji,aI", -0.666666666666667, 4, {2,67,18,89}}   //   r[ABVI] += -0.666666666666667 W[Vaij] t[ABji] ta[aI]
{"ABVI,Vaij,BajI,Ai", 2.0, 4, {2,67,18,89}}   //   r[ABVI] += 2.0 W[Vaij] t[BajI] ta[Ai]
{"ABVI,Vaij,BaIj,Ai", -4.0, 4, {2,67,18,89}}   //   r[ABVI] += -4.0 W[Vaij] t[BaIj] ta[Ai]
{"ABVI,Vaij,ABjI,ai", 2.0, 4, {2,67,18,89}}   //   r[ABVI] += 2.0 W[Vaij] t[ABjI] ta[ai]
{"ABVI,Vaij,AaiI,Bj", 0.666666666666667, 4, {2,67,18,89}}   //   r[ABVI] += 0.666666666666667 W[Vaij] t[AaiI] ta[Bj]
{"ABVI,Vaij,BaiI,Aj", -0.666666666666667, 4, {2,67,18,89}}   //   r[ABVI] += -0.666666666666667 W[Vaij] t[BaiI] ta[Aj]
{"ABVI,Vaij,BaIi,Aj", 2.0, 4, {2,67,18,89}}   //   r[ABVI] += 2.0 W[Vaij] t[BaIi] ta[Aj]
{"ABVI,Vaij,ABiI,aj", -2.0, 4, {2,67,18,89}}   //   r[ABVI] += -2.0 W[Vaij] t[ABiI] ta[aj]
{"ABVI,Vaij,ABij,aI", 1.333333333333333, 4, {2,67,18,90}}   //   r[ABVI] += 1.333333333333333 W[Vaij] t[ABij] tb[aI]
{"ABVI,Vaij,AaiI,Bj", 1.333333333333333, 4, {2,67,18,90}}   //   r[ABVI] += 1.333333333333333 W[Vaij] t[AaiI] tb[Bj]
{"ABVI,Vaij,ABiI,aj", -2.0, 4, {2,67,18,90}}   //   r[ABVI] += -2.0 W[Vaij] t[ABiI] tb[aj]
{"ABVI,Vaij,ABji,aI", 0.666666666666667, 4, {2,67,18,90}}   //   r[ABVI] += 0.666666666666667 W[Vaij] t[ABji] tb[aI]
{"ABVI,Vaij,BaiI,Aj", 0.666666666666667, 4, {2,67,18,90}}   //   r[ABVI] += 0.666666666666667 W[Vaij] t[BaiI] tb[Aj]
{"ABVI,ABVa,aI", 0.666666666666667, 3, {2,36,89}}   //   r[ABVI] += 0.666666666666667 W[ABVa] ta[aI]
{"ABVI,ABaV,aI", -0.666666666666667, 3, {2,35,89}}   //   r[ABVI] += -0.666666666666667 W[ABaV] ta[aI]
{"ABVI,BVIi,Ai", -2.0, 3, {2,68,89}}   //   r[ABVI] += -2.0 W[BVIi] ta[Ai]
{"ABVI,AIVi,Bi", -0.666666666666667, 3, {2,37,89}}   //   r[ABVI] += -0.666666666666667 W[AIVi] ta[Bi]
{"ABVI,BIVi,Ai", 0.666666666666667, 3, {2,37,89}}   //   r[ABVI] += 0.666666666666667 W[BIVi] ta[Ai]
{"ABVI,AVai,Bi,aI", 0.666666666666667, 4, {2,65,89,89}}   //   r[ABVI] += 0.666666666666667 W[AVai] ta[Bi] ta[aI]
{"ABVI,BVai,Ai,aI", -0.666666666666667, 4, {2,65,89,89}}   //   r[ABVI] += -0.666666666666667 W[BVai] ta[Ai] ta[aI]
{"ABVI,AaVi,Bi,aI", -0.666666666666667, 4, {2,32,89,89}}   //   r[ABVI] += -0.666666666666667 W[AaVi] ta[Bi] ta[aI]
{"ABVI,BaVi,Ai,aI", 0.666666666666667, 4, {2,32,89,89}}   //   r[ABVI] += 0.666666666666667 W[BaVi] ta[Ai] ta[aI]
{"ABVI,IVij,Ai,Bj", -0.666666666666667, 4, {2,66,89,89}}   //   r[ABVI] += -0.666666666666667 W[IVij] ta[Ai] ta[Bj]
{"ABVI,IVij,Aj,Bi", 0.666666666666667, 4, {2,66,89,89}}   //   r[ABVI] += 0.666666666666667 W[IVij] ta[Aj] ta[Bi]
{"ABVI,Vaij,Aj,Bi,aI", -0.666666666666667, 5, {2,67,89,89,89}}   //   r[ABVI] += -0.666666666666667 W[Vaij] ta[Aj] ta[Bi] ta[aI]
{"ABVI,Vaij,Ai,Bj,aI", 0.666666666666667, 5, {2,67,89,89,89}}   //   r[ABVI] += 0.666666666666667 W[Vaij] ta[Ai] ta[Bj] ta[aI]
{"ABVI,BVai,Ai,aI", -1.333333333333333, 4, {2,65,89,90}}   //   r[ABVI] += -1.333333333333333 W[BVai] ta[Ai] tb[aI]
{"ABVI,IVij,Aj,Bi", 1.333333333333333, 4, {2,66,89,90}}   //   r[ABVI] += 1.333333333333333 W[IVij] ta[Aj] tb[Bi]
{"ABVI,AVai,Bi,aI", -0.666666666666667, 4, {2,65,89,90}}   //   r[ABVI] += -0.666666666666667 W[AVai] ta[Bi] tb[aI]
{"ABVI,IVij,Bj,Ai", 0.666666666666667, 4, {2,66,89,90}}   //   r[ABVI] += 0.666666666666667 W[IVij] ta[Bj] tb[Ai]
{"ABVI,Vaij,Ai,Bj,aI", 1.333333333333333, 5, {2,67,89,90,90}}   //   r[ABVI] += 1.333333333333333 W[Vaij] ta[Ai] tb[Bj] tb[aI]
{"ABVI,Vaij,Bi,Aj,aI", 0.666666666666667, 5, {2,67,89,90,90}}   //   r[ABVI] += 0.666666666666667 W[Vaij] ta[Bi] tb[Aj] tb[aI]
{"ABVI,ABVa,aI", 1.333333333333333, 3, {2,36,90}}   //   r[ABVI] += 1.333333333333333 W[ABVa] tb[aI]
{"ABVI,AIVi,Bi", -1.333333333333333, 3, {2,37,90}}   //   r[ABVI] += -1.333333333333333 W[AIVi] tb[Bi]
{"ABVI,ABaV,aI", 0.666666666666667, 3, {2,35,90}}   //   r[ABVI] += 0.666666666666667 W[ABaV] tb[aI]
{"ABVI,BIVi,Ai", -0.666666666666667, 3, {2,37,90}}   //   r[ABVI] += -0.666666666666667 W[BIVi] tb[Ai]
{"ABVI,AaVi,Bi,aI", -1.333333333333333, 4, {2,32,90,90}}   //   r[ABVI] += -1.333333333333333 W[AaVi] tb[Bi] tb[aI]
{"ABVI,BaVi,Ai,aI", -0.666666666666667, 4, {2,32,90,90}}   //   r[ABVI] += -0.666666666666667 W[BaVi] tb[Ai] tb[aI]
{"ABVI,av,Av,aBVI", -1.0, 4, {2,29,22,17}}   //   r[ABVI] += -1.0 f_A[av] t[Av] t[aBVI]
{"ABVI,av,Av,BaVI", 0.333333333333333, 4, {2,29,22,17}}   //   r[ABVI] += 0.333333333333333 f_A[av] t[Av] t[BaVI]
{"ABVI,av,Bv,AaVI", -0.333333333333333, 4, {2,29,22,17}}   //   r[ABVI] += -0.333333333333333 f_A[av] t[Bv] t[AaVI]
{"ABVI,av,aV,ABvI", -1.0, 4, {2,29,22,17}}   //   r[ABVI] += -1.0 f_A[av] t[aV] t[ABvI]
{"ABVI,ai,aV,ABiI", -2.0, 4, {2,30,22,18}}   //   r[ABVI] += -2.0 f[ai] t[aV] t[ABiI]
{"ABVI,aivw,vw,aV,ABiI", 1.0, 5, {2,24,21,22,18}}   //   r[ABVI] += 1.0 W[aivw] I[vw] t[aV] t[ABiI]
{"ABVI,Iv,ABVv", -1.333333333333333, 3, {2,49,16}}   //   r[ABVI] += -1.333333333333333 f_A[Iv] t[ABVv]
{"ABVI,av,ABVv,aI", -1.333333333333333, 4, {2,29,16,89}}   //   r[ABVI] += -1.333333333333333 f_A[av] t[ABVv] ta[aI]
{"ABVI,Aa,aBVI", 1.0, 3, {2,50,17}}   //   r[ABVI] += 1.0 f[Aa] t[aBVI]
{"ABVI,Aavw,vw,aBVI", -0.5, 4, {2,26,21,17}}   //   r[ABVI] += -0.5 W[Aavw] I[vw] t[aBVI]
{"ABVI,Aavw,vw,BaVI", 0.333333333333333, 4, {2,26,21,17}}   //   r[ABVI] += 0.333333333333333 W[Aavw] I[vw] t[BaVI]
{"ABVI,Ba,AaVI", 1.0, 3, {2,50,17}}   //   r[ABVI] += 1.0 f[Ba] t[AaVI]
{"ABVI,Bavw,vw,AaVI", 0.166666666666667, 4, {2,26,21,17}}   //   r[ABVI] += 0.166666666666667 W[Bavw] I[vw] t[AaVI]
{"ABVI,Ii,ABVi", -1.0, 3, {2,51,17}}   //   r[ABVI] += -1.0 f[Ii] t[ABVi]
{"ABVI,Iivw,vw,ABVi", -0.166666666666667, 4, {2,23,21,17}}   //   r[ABVI] += -0.166666666666667 W[Iivw] I[vw] t[ABVi]
{"ABVI,Iivw,vw,BAVi", -0.333333333333333, 4, {2,23,21,17}}   //   r[ABVI] += -0.333333333333333 W[Iivw] I[vw] t[BAVi]
{"ABVI,Vv,ABvI", -1.0, 3, {2,69,17}}   //   r[ABVI] += -1.0 f_A[Vv] t[ABvI]
{"ABVI,ai,ABVi,aI", -0.333333333333333, 4, {2,30,17,89}}   //   r[ABVI] += -0.333333333333333 f[ai] t[ABVi] ta[aI]
{"ABVI,aivw,vw,ABVi,aI", 0.166666666666667, 5, {2,24,21,17,89}}   //   r[ABVI] += 0.166666666666667 W[aivw] I[vw] t[ABVi] ta[aI]
{"ABVI,ai,BAVi,aI", 0.333333333333333, 4, {2,30,17,89}}   //   r[ABVI] += 0.333333333333333 f[ai] t[BAVi] ta[aI]
{"ABVI,aivw,vw,BAVi,aI", -0.166666666666667, 5, {2,24,21,17,89}}   //   r[ABVI] += -0.166666666666667 W[aivw] I[vw] t[BAVi] ta[aI]
{"ABVI,ai,aBVI,Ai", -1.0, 4, {2,30,17,89}}   //   r[ABVI] += -1.0 f[ai] t[aBVI] ta[Ai]
{"ABVI,aivw,vw,aBVI,Ai", 0.5, 5, {2,24,21,17,89}}   //   r[ABVI] += 0.5 W[aivw] I[vw] t[aBVI] ta[Ai]
{"ABVI,ai,AaVI,Bi", -0.333333333333333, 4, {2,30,17,89}}   //   r[ABVI] += -0.333333333333333 f[ai] t[AaVI] ta[Bi]
{"ABVI,aivw,vw,AaVI,Bi", 0.166666666666667, 5, {2,24,21,17,89}}   //   r[ABVI] += 0.166666666666667 W[aivw] I[vw] t[AaVI] ta[Bi]
{"ABVI,ai,BaVI,Ai", 0.333333333333333, 4, {2,30,17,89}}   //   r[ABVI] += 0.333333333333333 f[ai] t[BaVI] ta[Ai]
{"ABVI,aivw,vw,BaVI,Ai", -0.166666666666667, 5, {2,24,21,17,89}}   //   r[ABVI] += -0.166666666666667 W[aivw] I[vw] t[BaVI] ta[Ai]
{"ABVI,Vi,ABiI", -2.0, 3, {2,70,18}}   //   r[ABVI] += -2.0 f_A[Vi] t[ABiI]
{"ABVI,iv,vI,ABVi", -0.666666666666667, 4, {2,31,13,17}}   //   r[ABVI] += -0.666666666666667 f_B[iv] t[vI] t[ABVi]
{"ABVI,iv,vI,BAVi", -0.333333333333333, 4, {2,31,13,17}}   //   r[ABVI] += -0.333333333333333 f_B[iv] t[vI] t[BAVi]
{"ABVI,Bv,AvVI", 0.666666666666667, 3, {2,52,20}}   //   r[ABVI] += 0.666666666666667 f_B[Bv] t[AvVI]
{"ABVI,Av,BvVI", 0.333333333333333, 3, {2,52,20}}   //   r[ABVI] += 0.333333333333333 f_B[Av] t[BvVI]
{"ABVI,iv,AvVI,Bi", -0.666666666666667, 4, {2,31,20,90}}   //   r[ABVI] += -0.666666666666667 f_B[iv] t[AvVI] tb[Bi]
{"ABVI,iv,BvVI,Ai", -0.333333333333333, 4, {2,31,20,90}}   //   r[ABVI] += -0.333333333333333 f_B[iv] t[BvVI] tb[Ai]
{"ABVI,ai,ABVi,aI", -0.666666666666667, 4, {2,30,17,90}}   //   r[ABVI] += -0.666666666666667 f[ai] t[ABVi] tb[aI]
{"ABVI,aivw,vw,ABVi,aI", -0.333333333333333, 5, {2,24,21,17,90}}   //   r[ABVI] += -0.333333333333333 W[aivw] I[vw] t[ABVi] tb[aI]
{"ABVI,ai,AaVI,Bi", -0.666666666666667, 4, {2,30,17,90}}   //   r[ABVI] += -0.666666666666667 f[ai] t[AaVI] tb[Bi]
{"ABVI,aivw,vw,AaVI,Bi", -0.333333333333333, 5, {2,24,21,17,90}}   //   r[ABVI] += -0.333333333333333 W[aivw] I[vw] t[AaVI] tb[Bi]
{"ABVI,ai,BAVi,aI", -0.333333333333333, 4, {2,30,17,90}}   //   r[ABVI] += -0.333333333333333 f[ai] t[BAVi] tb[aI]
{"ABVI,aivw,vw,BAVi,aI", -0.166666666666667, 5, {2,24,21,17,90}}   //   r[ABVI] += -0.166666666666667 W[aivw] I[vw] t[BAVi] tb[aI]
{"ABVI,ai,BaVI,Ai", -0.333333333333333, 4, {2,30,17,90}}   //   r[ABVI] += -0.333333333333333 f[ai] t[BaVI] tb[Ai]
{"ABVI,aivw,vw,BaVI,Ai", -0.166666666666667, 5, {2,24,21,17,90}}   //   r[ABVI] += -0.166666666666667 W[aivw] I[vw] t[BaVI] tb[Ai]
{"ABVW,ABVW", 0.5, 2, {3,26}}   //   r[ABVW] += 0.5 W[ABVW]
{"ABVW,aivw,wi,Av,BaVW", 1.0, 5, {3,24,13,22,16}}   //   r[ABVW] += 1.0 W[aivw] t[wi] t[Av] t[BaVW]
{"ABVW,aivw,wi,Bv,AaVW", -1.0, 5, {3,24,13,22,16}}   //   r[ABVW] += -1.0 W[aivw] t[wi] t[Bv] t[AaVW]
{"ABVW,aivw,wi,aW,ABVv", -1.0, 5, {3,24,13,22,16}}   //   r[ABVW] += -1.0 W[aivw] t[wi] t[aW] t[ABVv]
{"ABVW,aijv,vi,aW,ABVj", -0.25, 5, {3,25,13,22,17}}   //   r[ABVW] += -0.25 W[aijv] t[vi] t[aW] t[ABVj]
{"ABVW,aijv,vi,aW,BAVj", 0.25, 5, {3,25,13,22,17}}   //   r[ABVW] += 0.25 W[aijv] t[vi] t[aW] t[BAVj]
{"ABVW,Aiav,vi,BaVW", -1.0, 4, {3,33,13,16}}   //   r[ABVW] += -1.0 W[Aiav] t[vi] t[BaVW]
{"ABVW,Biav,vi,AaVW", 1.0, 4, {3,33,13,16}}   //   r[ABVW] += 1.0 W[Biav] t[vi] t[AaVW]
{"ABVW,Wivw,wi,ABVv", -1.0, 4, {3,54,13,16}}   //   r[ABVW] += -1.0 W[Wivw] t[wi] t[ABVv]
{"ABVW,aijv,vi,AaVW,Bj", -1.0, 5, {3,25,13,16,89}}   //   r[ABVW] += -1.0 W[aijv] t[vi] t[AaVW] ta[Bj]
{"ABVW,aijv,vi,BaVW,Aj", 1.0, 5, {3,25,13,16,89}}   //   r[ABVW] += 1.0 W[aijv] t[vi] t[BaVW] ta[Aj]
{"ABVW,Wijv,vi,ABVj", -0.25, 4, {3,55,13,17}}   //   r[ABVW] += -0.25 W[Wijv] t[vi] t[ABVj]
{"ABVW,Wijv,vi,BAVj", 0.25, 4, {3,55,13,17}}   //   r[ABVW] += 0.25 W[Wijv] t[vi] t[BAVj]
{"ABVW,ABWa,aV", -0.5, 3, {3,36,22}}   //   r[ABVW] += -0.5 W[ABWa] t[aV]
{"ABVW,ABaW,aV", 0.5, 3, {3,35,22}}   //   r[ABVW] += 0.5 W[ABaW] t[aV]
{"ABVW,AVWv,Bv", 0.5, 3, {3,53,22}}   //   r[ABVW] += 0.5 W[AVWv] t[Bv]
{"ABVW,BVWv,Av", -0.5, 3, {3,53,22}}   //   r[ABVW] += -0.5 W[BVWv] t[Av]
{"ABVW,ABab,aW,bV", -0.5, 4, {3,42,22,22}}   //   r[ABVW] += -0.5 W[ABab] t[aW] t[bV]
{"ABVW,AWav,Bv,aV", -0.5, 4, {3,62,22,22}}   //   r[ABVW] += -0.5 W[AWav] t[Bv] t[aV]
{"ABVW,BWav,Av,aV", 0.5, 4, {3,62,22,22}}   //   r[ABVW] += 0.5 W[BWav] t[Av] t[aV]
{"ABVW,AaWv,Bv,aV", 0.5, 4, {3,26,22,22}}   //   r[ABVW] += 0.5 W[AaWv] t[Bv] t[aV]
{"ABVW,BaWv,Av,aV", -0.5, 4, {3,26,22,22}}   //   r[ABVW] += -0.5 W[BaWv] t[Av] t[aV]
{"ABVW,VWvw,Aw,Bv", -0.5, 4, {3,71,22,22}}   //   r[ABVW] += -0.5 W[VWvw] t[Aw] t[Bv]
{"ABVW,Aabv,Bv,aW,bV", -0.5, 5, {3,35,22,22,22}}   //   r[ABVW] += -0.5 W[Aabv] t[Bv] t[aW] t[bV]
{"ABVW,Babv,Av,aW,bV", 0.5, 5, {3,35,22,22,22}}   //   r[ABVW] += 0.5 W[Babv] t[Av] t[aW] t[bV]
{"ABVW,Wavw,Aw,Bv,aV", 0.5, 5, {3,59,22,22,22}}   //   r[ABVW] += 0.5 W[Wavw] t[Aw] t[Bv] t[aV]
{"ABVW,Wavw,Av,Bw,aV", -0.5, 5, {3,59,22,22,22}}   //   r[ABVW] += -0.5 W[Wavw] t[Av] t[Bw] t[aV]
{"ABVW,abvw,Av,Bw,aV,bW", 0.5, 6, {3,26,22,22,22,22}}   //   r[ABVW] += 0.5 W[abvw] t[Av] t[Bw] t[aV] t[bW]
{"ABVW,abiv,Av,aW,bV,Bi", 0.5, 6, {3,27,22,22,22,89}}   //   r[ABVW] += 0.5 W[abiv] t[Av] t[aW] t[bV] ta[Bi]
{"ABVW,abiv,Bv,aW,bV,Ai", -0.5, 6, {3,27,22,22,22,89}}   //   r[ABVW] += -0.5 W[abiv] t[Bv] t[aW] t[bV] ta[Ai]
{"ABVW,aivw,Av,aW,BwVi", 0.25, 5, {3,24,22,22,20}}   //   r[ABVW] += 0.25 W[aivw] t[Av] t[aW] t[BwVi]
{"ABVW,aivw,Bv,aW,AwVi", -0.25, 5, {3,24,22,22,20}}   //   r[ABVW] += -0.25 W[aivw] t[Bv] t[aW] t[AwVi]
{"ABVW,abvw,Av,aw,BbVW", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1.0 W[abvw] t[Av] t[aw] t[BbVW]
{"ABVW,abvw,Bv,aw,AbVW", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1.0 W[abvw] t[Bv] t[aw] t[AbVW]
{"ABVW,abvw,Av,bw,BaVW", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1.0 W[abvw] t[Av] t[bw] t[BaVW]
{"ABVW,abvw,Bv,bw,AaVW", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1.0 W[abvw] t[Bv] t[bw] t[AaVW]
{"ABVW,abvw,Av,Bw,abVW", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1.0 W[abvw] t[Av] t[Bw] t[abVW]
{"ABVW,abvw,aW,bv,ABVw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1.0 W[abvw] t[aW] t[bv] t[ABVw]
{"ABVW,abvw,aW,bw,ABVv", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1.0 W[abvw] t[aW] t[bw] t[ABVv]
{"ABVW,abvw,Av,bW,BaVw", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1.0 W[abvw] t[Av] t[bW] t[BaVw]
{"ABVW,abvw,Av,aW,BbVw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1.0 W[abvw] t[Av] t[aW] t[BbVw]
{"ABVW,abvw,Bv,bW,AaVw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1.0 W[abvw] t[Bv] t[bW] t[AaVw]
{"ABVW,abvw,Bv,aW,AbVw", -1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += -1.0 W[abvw] t[Bv] t[aW] t[AbVw]
{"ABVW,abvw,aV,bW,ABvw", 1.0, 5, {3,26,22,22,16}}   //   r[ABVW] += 1.0 W[abvw] t[aV] t[bW] t[ABvw]
{"ABVW,abiv,av,bW,ABVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 0.25 W[abiv] t[av] t[bW] t[ABVi]
{"ABVW,abiv,av,bW,BAVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -0.25 W[abiv] t[av] t[bW] t[BAVi]
{"ABVW,abiv,aW,bv,ABVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -0.25 W[abiv] t[aW] t[bv] t[ABVi]
{"ABVW,abiv,aW,bv,BAVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 0.25 W[abiv] t[aW] t[bv] t[BAVi]
{"ABVW,abiv,Av,aW,bBVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 0.25 W[abiv] t[Av] t[aW] t[bBVi]
{"ABVW,abiv,Av,aW,BbVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -0.25 W[abiv] t[Av] t[aW] t[BbVi]
{"ABVW,abiv,Av,bW,aBVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -0.25 W[abiv] t[Av] t[bW] t[aBVi]
{"ABVW,abiv,Av,bW,BaVi", 0.5, 5, {3,27,22,22,17}}   //   r[ABVW] += 0.5 W[abiv] t[Av] t[bW] t[BaVi]
{"ABVW,abiv,Bv,aW,bAVi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -0.25 W[abiv] t[Bv] t[aW] t[bAVi]
{"ABVW,abiv,Bv,aW,AbVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 0.25 W[abiv] t[Bv] t[aW] t[AbVi]
{"ABVW,abiv,Bv,bW,aAVi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 0.25 W[abiv] t[Bv] t[bW] t[aAVi]
{"ABVW,abiv,Bv,bW,AaVi", -0.5, 5, {3,27,22,22,17}}   //   r[ABVW] += -0.5 W[abiv] t[Bv] t[bW] t[AaVi]
{"ABVW,abiv,aV,bW,ABvi", -0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += -0.25 W[abiv] t[aV] t[bW] t[ABvi]
{"ABVW,abiv,aV,bW,BAvi", 0.25, 5, {3,27,22,22,17}}   //   r[ABVW] += 0.25 W[abiv] t[aV] t[bW] t[BAvi]
{"ABVW,abij,aV,bW,ABji", -0.5, 5, {3,28,22,22,18}}   //   r[ABVW] += -0.5 W[abij] t[aV] t[bW] t[ABji]
{"ABVW,Aabi,aW,bV,Bi", -0.5, 5, {3,45,22,22,89}}   //   r[ABVW] += -0.5 W[Aabi] t[aW] t[bV] ta[Bi]
{"ABVW,Babi,aW,bV,Ai", 0.5, 5, {3,45,22,22,89}}   //   r[ABVW] += 0.5 W[Babi] t[aW] t[bV] ta[Ai]
{"ABVW,Waiv,Av,aV,Bi", 0.5, 5, {3,60,22,22,89}}   //   r[ABVW] += 0.5 W[Waiv] t[Av] t[aV] ta[Bi]
{"ABVW,Waiv,Bv,aV,Ai", -0.5, 5, {3,60,22,22,89}}   //   r[ABVW] += -0.5 W[Waiv] t[Bv] t[aV] ta[Ai]
{"ABVW,Wavi,Av,aV,Bi", -0.5, 5, {3,61,22,22,89}}   //   r[ABVW] += -0.5 W[Wavi] t[Av] t[aV] ta[Bi]
{"ABVW,Wavi,Bv,aV,Ai", 0.5, 5, {3,61,22,22,89}}   //   r[ABVW] += 0.5 W[Wavi] t[Bv] t[aV] ta[Ai]
{"ABVW,abij,aV,bW,Ai,Bj", 0.5, 6, {3,28,22,22,89,89}}   //   r[ABVW] += 0.5 W[abij] t[aV] t[bW] ta[Ai] ta[Bj]
{"ABVW,Aiav,aW,BvVi", -0.25, 4, {3,33,22,20}}   //   r[ABVW] += -0.25 W[Aiav] t[aW] t[BvVi]
{"ABVW,Biav,aW,AvVi", 0.25, 4, {3,33,22,20}}   //   r[ABVW] += 0.25 W[Biav] t[aW] t[AvVi]
{"ABVW,Wivw,Av,BwVi", 0.25, 4, {3,54,22,20}}   //   r[ABVW] += 0.25 W[Wivw] t[Av] t[BwVi]
{"ABVW,Wivw,Bv,AwVi", -0.25, 4, {3,54,22,20}}   //   r[ABVW] += -0.25 W[Wivw] t[Bv] t[AwVi]
{"ABVW,aijv,aW,AvVi,Bj", -0.25, 5, {3,25,22,20,89}}   //   r[ABVW] += -0.25 W[aijv] t[aW] t[AvVi] ta[Bj]
{"ABVW,aijv,aW,BvVi,Aj", 0.25, 5, {3,25,22,20,89}}   //   r[ABVW] += 0.25 W[aijv] t[aW] t[BvVi] ta[Aj]
{"ABVW,Aabv,av,BbVW", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1.0 W[Aabv] t[av] t[BbVW]
{"ABVW,Aabv,bv,BaVW", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1.0 W[Aabv] t[bv] t[BaVW]
{"ABVW,Aabv,Bv,abVW", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1.0 W[Aabv] t[Bv] t[abVW]
{"ABVW,Babv,av,AbVW", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1.0 W[Babv] t[av] t[AbVW]
{"ABVW,Babv,bv,AaVW", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1.0 W[Babv] t[bv] t[AaVW]
{"ABVW,Babv,Av,abVW", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1.0 W[Babv] t[Av] t[abVW]
{"ABVW,Aabv,aW,BbVv", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1.0 W[Aabv] t[aW] t[BbVv]
{"ABVW,Aabv,bW,BaVv", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1.0 W[Aabv] t[bW] t[BaVv]
{"ABVW,Babv,aW,AbVv", -1.0, 4, {3,35,22,16}}   //   r[ABVW] += -1.0 W[Babv] t[aW] t[AbVv]
{"ABVW,Babv,bW,AaVv", 1.0, 4, {3,35,22,16}}   //   r[ABVW] += 1.0 W[Babv] t[bW] t[AaVv]
{"ABVW,Wavw,aw,ABVv", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1.0 W[Wavw] t[aw] t[ABVv]
{"ABVW,Wavw,Aw,BaVv", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1.0 W[Wavw] t[Aw] t[BaVv]
{"ABVW,Wavw,Bw,AaVv", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1.0 W[Wavw] t[Bw] t[AaVv]
{"ABVW,Wavw,av,ABVw", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1.0 W[Wavw] t[av] t[ABVw]
{"ABVW,Wavw,Av,BaVw", 1.0, 4, {3,59,22,16}}   //   r[ABVW] += 1.0 W[Wavw] t[Av] t[BaVw]
{"ABVW,Wavw,Bv,AaVw", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1.0 W[Wavw] t[Bv] t[AaVw]
{"ABVW,Wavw,aV,ABvw", -1.0, 4, {3,59,22,16}}   //   r[ABVW] += -1.0 W[Wavw] t[aV] t[ABvw]
{"ABVW,abiv,av,AbVW,Bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[av] t[AbVW] ta[Bi]
{"ABVW,abiv,av,BbVW,Ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[av] t[BbVW] ta[Ai]
{"ABVW,abiv,bv,AaVW,Bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[bv] t[AaVW] ta[Bi]
{"ABVW,abiv,bv,BaVW,Ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[bv] t[BaVW] ta[Ai]
{"ABVW,abiv,Av,abVW,Bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[Av] t[abVW] ta[Bi]
{"ABVW,abiv,Av,BaVW,bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[Av] t[BaVW] ta[bi]
{"ABVW,abiv,Av,BbVW,ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[Av] t[BbVW] ta[ai]
{"ABVW,abiv,Bv,abVW,Ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[Bv] t[abVW] ta[Ai]
{"ABVW,abiv,Bv,AaVW,bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[Bv] t[AaVW] ta[bi]
{"ABVW,abiv,Bv,AbVW,ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[Bv] t[AbVW] ta[ai]
{"ABVW,abiv,aW,AbVv,Bi", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[aW] t[AbVv] ta[Bi]
{"ABVW,abiv,aW,BbVv,Ai", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[aW] t[BbVv] ta[Ai]
{"ABVW,abiv,aW,ABVv,bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[aW] t[ABVv] ta[bi]
{"ABVW,abiv,bW,AaVv,Bi", 1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[bW] t[AaVv] ta[Bi]
{"ABVW,abiv,bW,BaVv,Ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[bW] t[BaVv] ta[Ai]
{"ABVW,abiv,bW,ABVv,ai", -1.0, 5, {3,27,22,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[bW] t[ABVv] ta[ai]
{"ABVW,abiv,Av,BbVW,ai", 1.0, 5, {3,27,22,16,90}}   //   r[ABVW] += 1.0 W[abiv] t[Av] t[BbVW] tb[ai]
{"ABVW,abiv,Bv,AbVW,ai", -1.0, 5, {3,27,22,16,90}}   //   r[ABVW] += -1.0 W[abiv] t[Bv] t[AbVW] tb[ai]
{"ABVW,abiv,bW,ABVv,ai", -1.0, 5, {3,27,22,16,90}}   //   r[ABVW] += -1.0 W[abiv] t[bW] t[ABVv] tb[ai]
{"ABVW,Aabi,aW,bBVi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -0.25 W[Aabi] t[aW] t[bBVi]
{"ABVW,Aabi,aW,BbVi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 0.25 W[Aabi] t[aW] t[BbVi]
{"ABVW,Aabi,bW,aBVi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 0.25 W[Aabi] t[bW] t[aBVi]
{"ABVW,Aabi,bW,BaVi", -0.5, 4, {3,45,22,17}}   //   r[ABVW] += -0.5 W[Aabi] t[bW] t[BaVi]
{"ABVW,Babi,aW,bAVi", 0.25, 4, {3,45,22,17}}   //   r[ABVW] += 0.25 W[Babi] t[aW] t[bAVi]
{"ABVW,Babi,aW,AbVi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -0.25 W[Babi] t[aW] t[AbVi]
{"ABVW,Babi,bW,aAVi", -0.25, 4, {3,45,22,17}}   //   r[ABVW] += -0.25 W[Babi] t[bW] t[aAVi]
{"ABVW,Babi,bW,AaVi", 0.5, 4, {3,45,22,17}}   //   r[ABVW] += 0.5 W[Babi] t[bW] t[AaVi]
{"ABVW,Waiv,av,ABVi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -0.25 W[Waiv] t[av] t[ABVi]
{"ABVW,Waiv,av,BAVi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 0.25 W[Waiv] t[av] t[BAVi]
{"ABVW,Waiv,Av,aBVi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 0.25 W[Waiv] t[Av] t[aBVi]
{"ABVW,Waiv,Av,BaVi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -0.25 W[Waiv] t[Av] t[BaVi]
{"ABVW,Waiv,Bv,aAVi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -0.25 W[Waiv] t[Bv] t[aAVi]
{"ABVW,Waiv,Bv,AaVi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 0.25 W[Waiv] t[Bv] t[AaVi]
{"ABVW,Wavi,av,ABVi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 0.25 W[Wavi] t[av] t[ABVi]
{"ABVW,Wavi,av,BAVi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -0.25 W[Wavi] t[av] t[BAVi]
{"ABVW,Wavi,Av,aBVi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -0.25 W[Wavi] t[Av] t[aBVi]
{"ABVW,Wavi,Av,BaVi", 0.5, 4, {3,61,22,17}}   //   r[ABVW] += 0.5 W[Wavi] t[Av] t[BaVi]
{"ABVW,Wavi,Bv,aAVi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 0.25 W[Wavi] t[Bv] t[aAVi]
{"ABVW,Wavi,Bv,AaVi", -0.5, 4, {3,61,22,17}}   //   r[ABVW] += -0.5 W[Wavi] t[Bv] t[AaVi]
{"ABVW,Wavi,aV,ABvi", -0.25, 4, {3,61,22,17}}   //   r[ABVW] += -0.25 W[Wavi] t[aV] t[ABvi]
{"ABVW,Wavi,aV,BAvi", 0.25, 4, {3,61,22,17}}   //   r[ABVW] += 0.25 W[Wavi] t[aV] t[BAvi]
{"ABVW,Waiv,aV,ABvi", 0.25, 4, {3,60,22,17}}   //   r[ABVW] += 0.25 W[Waiv] t[aV] t[ABvi]
{"ABVW,Waiv,aV,BAvi", -0.25, 4, {3,60,22,17}}   //   r[ABVW] += -0.25 W[Waiv] t[aV] t[BAvi]
{"ABVW,abij,aW,bAVj,Bi", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[bAVj] ta[Bi]
{"ABVW,abij,aW,bBVj,Ai", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[bBVj] ta[Ai]
{"ABVW,abij,aW,AbVj,Bi", -0.5, 5, {3,28,22,17,89}}   //   r[ABVW] += -0.5 W[abij] t[aW] t[AbVj] ta[Bi]
{"ABVW,abij,aW,ABVj,bi", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[ABVj] ta[bi]
{"ABVW,abij,aW,BbVj,Ai", 0.5, 5, {3,28,22,17,89}}   //   r[ABVW] += 0.5 W[abij] t[aW] t[BbVj] ta[Ai]
{"ABVW,abij,aW,BAVj,bi", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[BAVj] ta[bi]
{"ABVW,abij,aW,bAVi,Bj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[bAVi] ta[Bj]
{"ABVW,abij,aW,bBVi,Aj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[bBVi] ta[Aj]
{"ABVW,abij,aW,AbVi,Bj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[AbVi] ta[Bj]
{"ABVW,abij,aW,ABVi,bj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[ABVi] ta[bj]
{"ABVW,abij,aW,BbVi,Aj", -0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[BbVi] ta[Aj]
{"ABVW,abij,aW,BAVi,bj", 0.25, 5, {3,28,22,17,89}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[BAVi] ta[bj]
{"ABVW,abij,aW,ABVi,bj", -0.25, 5, {3,28,22,17,90}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[ABVi] tb[bj]
{"ABVW,abij,aW,BAVi,bj", 0.25, 5, {3,28,22,17,90}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[BAVi] tb[bj]
{"ABVW,Waij,aV,ABij", -0.5, 4, {3,67,22,18}}   //   r[ABVW] += -0.5 W[Waij] t[aV] t[ABij]
{"ABVW,Waij,aV,ABji", 0.5, 4, {3,67,22,18}}   //   r[ABVW] += 0.5 W[Waij] t[aV] t[ABji]
{"ABVW,AWai,aV,Bi", -0.5, 4, {3,65,22,89}}   //   r[ABVW] += -0.5 W[AWai] t[aV] ta[Bi]
{"ABVW,BWai,aV,Ai", 0.5, 4, {3,65,22,89}}   //   r[ABVW] += 0.5 W[BWai] t[aV] ta[Ai]
{"ABVW,AaWi,aV,Bi", 0.5, 4, {3,32,22,89}}   //   r[ABVW] += 0.5 W[AaWi] t[aV] ta[Bi]
{"ABVW,BaWi,aV,Ai", -0.5, 4, {3,32,22,89}}   //   r[ABVW] += -0.5 W[BaWi] t[aV] ta[Ai]
{"ABVW,VWiv,Av,Bi", -0.5, 4, {3,72,22,89}}   //   r[ABVW] += -0.5 W[VWiv] t[Av] ta[Bi]
{"ABVW,VWiv,Bv,Ai", 0.5, 4, {3,72,22,89}}   //   r[ABVW] += 0.5 W[VWiv] t[Bv] ta[Ai]
{"ABVW,Waij,aV,Aj,Bi", 0.5, 5, {3,67,22,89,89}}   //   r[ABVW] += 0.5 W[Waij] t[aV] ta[Aj] ta[Bi]
{"ABVW,Waij,aV,Ai,Bj", -0.5, 5, {3,67,22,89,89}}   //   r[ABVW] += -0.5 W[Waij] t[aV] ta[Ai] ta[Bj]
{"ABVW,AiWv,BvVi", -0.25, 3, {3,24,20}}   //   r[ABVW] += -0.25 W[AiWv] t[BvVi]
{"ABVW,BiWv,AvVi", 0.25, 3, {3,24,20}}   //   r[ABVW] += 0.25 W[BiWv] t[AvVi]
{"ABVW,ijvw,AvWj,BwVi", 0.125, 4, {3,23,20,20}}   //   r[ABVW] += 0.125 W[ijvw] t[AvWj] t[BwVi]
{"ABVW,ijvw,AvWi,BwVj", -0.125, 4, {3,23,20,20}}   //   r[ABVW] += -0.125 W[ijvw] t[AvWi] t[BwVj]
{"ABVW,aivw,Awvi,BaVW", 0.5, 4, {3,24,20,16}}   //   r[ABVW] += 0.5 W[aivw] t[Awvi] t[BaVW]
{"ABVW,aivw,Bwvi,AaVW", -0.5, 4, {3,24,20,16}}   //   r[ABVW] += -0.5 W[aivw] t[Bwvi] t[AaVW]
{"ABVW,aivw,awWi,ABVv", -0.5, 4, {3,24,20,16}}   //   r[ABVW] += -0.5 W[aivw] t[awWi] t[ABVv]
{"ABVW,aivw,AwWi,BaVv", -0.5, 4, {3,24,20,16}}   //   r[ABVW] += -0.5 W[aivw] t[AwWi] t[BaVv]
{"ABVW,aivw,BwWi,AaVv", 0.5, 4, {3,24,20,16}}   //   r[ABVW] += 0.5 W[aivw] t[BwWi] t[AaVv]
{"ABVW,aijv,avWi,ABVj", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -0.125 W[aijv] t[avWi] t[ABVj]
{"ABVW,aijv,avWi,BAVj", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 0.125 W[aijv] t[avWi] t[BAVj]
{"ABVW,aijv,AvWj,BaVi", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 0.125 W[aijv] t[AvWj] t[BaVi]
{"ABVW,aijv,AvWi,aBVj", 0.125, 4, {3,25,20,17}}   //   r[ABVW] += 0.125 W[aijv] t[AvWi] t[aBVj]
{"ABVW,aijv,AvWi,BaVj", -0.25, 4, {3,25,20,17}}   //   r[ABVW] += -0.25 W[aijv] t[AvWi] t[BaVj]
{"ABVW,aijv,BvWj,AaVi", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -0.125 W[aijv] t[BvWj] t[AaVi]
{"ABVW,aijv,BvWi,aAVj", -0.125, 4, {3,25,20,17}}   //   r[ABVW] += -0.125 W[aijv] t[BvWi] t[aAVj]
{"ABVW,aijv,BvWi,AaVj", 0.25, 4, {3,25,20,17}}   //   r[ABVW] += 0.25 W[aijv] t[BvWi] t[AaVj]
{"ABVW,Wijv,AvVi,Bj", -0.25, 4, {3,55,20,89}}   //   r[ABVW] += -0.25 W[Wijv] t[AvVi] ta[Bj]
{"ABVW,Wijv,BvVi,Aj", 0.25, 4, {3,55,20,89}}   //   r[ABVW] += 0.25 W[Wijv] t[BvVi] ta[Aj]
{"ABVW,aijv,Avji,BaVW", 0.5, 4, {3,25,15,16}}   //   r[ABVW] += 0.5 W[aijv] t[Avji] t[BaVW]
{"ABVW,aijv,Bvji,AaVW", -0.5, 4, {3,25,15,16}}   //   r[ABVW] += -0.5 W[aijv] t[Bvji] t[AaVW]
{"ABVW,ABab,abVW", 1.0, 3, {3,42,16}}   //   r[ABVW] += 1.0 W[ABab] t[abVW]
{"ABVW,AWav,BaVv", 1.0, 3, {3,62,16}}   //   r[ABVW] += 1.0 W[AWav] t[BaVv]
{"ABVW,BWav,AaVv", -1.0, 3, {3,62,16}}   //   r[ABVW] += -1.0 W[BWav] t[AaVv]
{"ABVW,AaWv,BaVv", -1.0, 3, {3,26,16}}   //   r[ABVW] += -1.0 W[AaWv] t[BaVv]
{"ABVW,BaWv,AaVv", 1.0, 3, {3,26,16}}   //   r[ABVW] += 1.0 W[BaWv] t[AaVv]
{"ABVW,VWvw,ABvw", 1.0, 3, {3,71,16}}   //   r[ABVW] += 1.0 W[VWvw] t[ABvw]
{"ABVW,abvw,Aavw,BbVW", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2.0 W[abvw] t[Aavw] t[BbVW]
{"ABVW,abvw,AaVW,Bbvw", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2.0 W[abvw] t[AaVW] t[Bbvw]
{"ABVW,abvw,ABvw,abVW", 1.0, 4, {3,26,16,16}}   //   r[ABVW] += 1.0 W[abvw] t[ABvw] t[abVW]
{"ABVW,abvw,ABVv,abWw", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2.0 W[abvw] t[ABVv] t[abWw]
{"ABVW,abvw,AaWw,BbVv", 2.0, 4, {3,26,16,16}}   //   r[ABVW] += 2.0 W[abvw] t[AaWw] t[BbVv]
{"ABVW,abvw,AaWv,BbVw", -2.0, 4, {3,26,16,16}}   //   r[ABVW] += -2.0 W[abvw] t[AaWv] t[BbVw]
{"ABVW,abiv,abWv,ABVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[abWv] t[ABVi]
{"ABVW,abiv,abWv,BAVi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[abWv] t[BAVi]
{"ABVW,abiv,AaWv,bBVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[AaWv] t[bBVi]
{"ABVW,abiv,AaWv,BbVi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[AaWv] t[BbVi]
{"ABVW,abiv,BaWv,bAVi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[BaWv] t[bAVi]
{"ABVW,abiv,BaWv,AbVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[BaWv] t[AbVi]
{"ABVW,abiv,AbWv,aBVi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[AbWv] t[aBVi]
{"ABVW,abiv,AbWv,BaVi", -1.0, 4, {3,27,16,17}}   //   r[ABVW] += -1.0 W[abiv] t[AbWv] t[BaVi]
{"ABVW,abiv,BbWv,aAVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[BbWv] t[aAVi]
{"ABVW,abiv,BbWv,AaVi", 1.0, 4, {3,27,16,17}}   //   r[ABVW] += 1.0 W[abiv] t[BbWv] t[AaVi]
{"ABVW,abiv,ABWv,abVi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[ABWv] t[abVi]
{"ABVW,abiv,ABWv,baVi", 1.0, 4, {3,27,16,17}}   //   r[ABVW] += 1.0 W[abiv] t[ABWv] t[baVi]
{"ABVW,abiv,abVW,ABvi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[abVW] t[ABvi]
{"ABVW,abiv,abVW,BAvi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[abVW] t[BAvi]
{"ABVW,abiv,AbVW,aBvi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[AbVW] t[aBvi]
{"ABVW,abiv,AbVW,Bavi", -1.0, 4, {3,27,16,17}}   //   r[ABVW] += -1.0 W[abiv] t[AbVW] t[Bavi]
{"ABVW,abiv,BbVW,aAvi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[BbVW] t[aAvi]
{"ABVW,abiv,BbVW,Aavi", 1.0, 4, {3,27,16,17}}   //   r[ABVW] += 1.0 W[abiv] t[BbVW] t[Aavi]
{"ABVW,abiv,AaVW,bBvi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[AaVW] t[bBvi]
{"ABVW,abiv,AaVW,Bbvi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[AaVW] t[Bbvi]
{"ABVW,abiv,BaVW,bAvi", 0.5, 4, {3,27,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[BaVW] t[bAvi]
{"ABVW,abiv,BaVW,Abvi", -0.5, 4, {3,27,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[BaVW] t[Abvi]
{"ABVW,abij,abVW,ABij", 1.0, 4, {3,28,16,18}}   //   r[ABVW] += 1.0 W[abij] t[abVW] t[ABij]
{"ABVW,abij,AaVW,Bbji", 1.0, 4, {3,28,16,18}}   //   r[ABVW] += 1.0 W[abij] t[AaVW] t[Bbji]
{"ABVW,abij,AaVW,Bbij", -2.0, 4, {3,28,16,18}}   //   r[ABVW] += -2.0 W[abij] t[AaVW] t[Bbij]
{"ABVW,abij,BaVW,Abji", -1.0, 4, {3,28,16,18}}   //   r[ABVW] += -1.0 W[abij] t[BaVW] t[Abji]
{"ABVW,abij,BaVW,Abij", 2.0, 4, {3,28,16,18}}   //   r[ABVW] += 2.0 W[abij] t[BaVW] t[Abij]
{"ABVW,Aabi,abVW,Bi", 1.0, 4, {3,45,16,89}}   //   r[ABVW] += 1.0 W[Aabi] t[abVW] ta[Bi]
{"ABVW,Aabi,BaVW,bi", 1.0, 4, {3,45,16,89}}   //   r[ABVW] += 1.0 W[Aabi] t[BaVW] ta[bi]
{"ABVW,Aabi,BbVW,ai", -1.0, 4, {3,45,16,89}}   //   r[ABVW] += -1.0 W[Aabi] t[BbVW] ta[ai]
{"ABVW,Babi,abVW,Ai", -1.0, 4, {3,45,16,89}}   //   r[ABVW] += -1.0 W[Babi] t[abVW] ta[Ai]
{"ABVW,Babi,AaVW,bi", -1.0, 4, {3,45,16,89}}   //   r[ABVW] += -1.0 W[Babi] t[AaVW] ta[bi]
{"ABVW,Babi,AbVW,ai", 1.0, 4, {3,45,16,89}}   //   r[ABVW] += 1.0 W[Babi] t[AbVW] ta[ai]
{"ABVW,Waiv,AaVv,Bi", -1.0, 4, {3,60,16,89}}   //   r[ABVW] += -1.0 W[Waiv] t[AaVv] ta[Bi]
{"ABVW,Waiv,BaVv,Ai", 1.0, 4, {3,60,16,89}}   //   r[ABVW] += 1.0 W[Waiv] t[BaVv] ta[Ai]
{"ABVW,Waiv,ABVv,ai", 1.0, 4, {3,60,16,89}}   //   r[ABVW] += 1.0 W[Waiv] t[ABVv] ta[ai]
{"ABVW,Wavi,AaVv,Bi", 1.0, 4, {3,61,16,89}}   //   r[ABVW] += 1.0 W[Wavi] t[AaVv] ta[Bi]
{"ABVW,Wavi,BaVv,Ai", -1.0, 4, {3,61,16,89}}   //   r[ABVW] += -1.0 W[Wavi] t[BaVv] ta[Ai]
{"ABVW,Wavi,ABVv,ai", -1.0, 4, {3,61,16,89}}   //   r[ABVW] += -1.0 W[Wavi] t[ABVv] ta[ai]
{"ABVW,abij,abVW,Ai,Bj", 1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += 1.0 W[abij] t[abVW] ta[Ai] ta[Bj]
{"ABVW,abij,AaVW,Bi,bj", -1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += -1.0 W[abij] t[AaVW] ta[Bi] ta[bj]
{"ABVW,abij,AaVW,Bj,bi", 1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += 1.0 W[abij] t[AaVW] ta[Bj] ta[bi]
{"ABVW,abij,BaVW,Ai,bj", 1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += 1.0 W[abij] t[BaVW] ta[Ai] ta[bj]
{"ABVW,abij,BaVW,Aj,bi", -1.0, 5, {3,28,16,89,89}}   //   r[ABVW] += -1.0 W[abij] t[BaVW] ta[Aj] ta[bi]
{"ABVW,abij,AaVW,Bi,bj", -1.0, 5, {3,28,16,89,90}}   //   r[ABVW] += -1.0 W[abij] t[AaVW] ta[Bi] tb[bj]
{"ABVW,abij,BaVW,Ai,bj", 1.0, 5, {3,28,16,89,90}}   //   r[ABVW] += 1.0 W[abij] t[BaVW] ta[Ai] tb[bj]
{"ABVW,Aabi,BbVW,ai", -1.0, 4, {3,45,16,90}}   //   r[ABVW] += -1.0 W[Aabi] t[BbVW] tb[ai]
{"ABVW,Babi,AbVW,ai", 1.0, 4, {3,45,16,90}}   //   r[ABVW] += 1.0 W[Babi] t[AbVW] tb[ai]
{"ABVW,Wavi,ABVv,ai", -1.0, 4, {3,61,16,90}}   //   r[ABVW] += -1.0 W[Wavi] t[ABVv] tb[ai]
{"ABVW,AWai,aBVi", -0.25, 3, {3,65,17}}   //   r[ABVW] += -0.25 W[AWai] t[aBVi]
{"ABVW,AWai,BaVi", 0.25, 3, {3,65,17}}   //   r[ABVW] += 0.25 W[AWai] t[BaVi]
{"ABVW,BWai,aAVi", 0.25, 3, {3,65,17}}   //   r[ABVW] += 0.25 W[BWai] t[aAVi]
{"ABVW,BWai,AaVi", -0.25, 3, {3,65,17}}   //   r[ABVW] += -0.25 W[BWai] t[AaVi]
{"ABVW,AaWi,aBVi", 0.25, 3, {3,32,17}}   //   r[ABVW] += 0.25 W[AaWi] t[aBVi]
{"ABVW,AaWi,BaVi", -0.5, 3, {3,32,17}}   //   r[ABVW] += -0.5 W[AaWi] t[BaVi]
{"ABVW,BaWi,aAVi", -0.25, 3, {3,32,17}}   //   r[ABVW] += -0.25 W[BaWi] t[aAVi]
{"ABVW,BaWi,AaVi", 0.5, 3, {3,32,17}}   //   r[ABVW] += 0.5 W[BaWi] t[AaVi]
{"ABVW,VWvi,ABvi", 0.25, 3, {3,73,17}}   //   r[ABVW] += 0.25 W[VWvi] t[ABvi]
{"ABVW,VWvi,BAvi", -0.25, 3, {3,73,17}}   //   r[ABVW] += -0.25 W[VWvi] t[BAvi]
{"ABVW,abij,ABVi,abWj", -0.25, 4, {3,28,17,17}}   //   r[ABVW] += -0.25 W[abij] t[ABVi] t[abWj]
{"ABVW,abij,BAVi,abWj", 0.25, 4, {3,28,17,17}}   //   r[ABVW] += 0.25 W[abij] t[BAVi] t[abWj]
{"ABVW,abij,aAWj,bBVi", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 0.125 W[abij] t[aAWj] t[bBVi]
{"ABVW,abij,BaVj,bAWi", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -0.125 W[abij] t[BaVj] t[bAWi]
{"ABVW,abij,AaVj,bBWi", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 0.125 W[abij] t[AaVj] t[bBWi]
{"ABVW,abij,ABVi,baWj", 0.125, 4, {3,28,17,17}}   //   r[ABVW] += 0.125 W[abij] t[ABVi] t[baWj]
{"ABVW,abij,BAVi,baWj", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -0.125 W[abij] t[BAVi] t[baWj]
{"ABVW,abij,aAWi,bBVj", -0.125, 4, {3,28,17,17}}   //   r[ABVW] += -0.125 W[abij] t[aAWi] t[bBVj]
{"ABVW,abij,BaVi,bAWj", 0.25, 4, {3,28,17,17}}   //   r[ABVW] += 0.25 W[abij] t[BaVi] t[bAWj]
{"ABVW,abij,AaVi,bBWj", -0.25, 4, {3,28,17,17}}   //   r[ABVW] += -0.25 W[abij] t[AaVi] t[bBWj]
{"ABVW,abij,AaWj,BbVi", 0.25, 4, {3,28,17,17}}   //   r[ABVW] += 0.25 W[abij] t[AaWj] t[BbVi]
{"ABVW,abij,AaWi,BbVj", -0.5, 4, {3,28,17,17}}   //   r[ABVW] += -0.5 W[abij] t[AaWi] t[BbVj]
{"ABVW,Waij,aAVj,Bi", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 0.25 W[Waij] t[aAVj] ta[Bi]
{"ABVW,Waij,aBVj,Ai", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -0.25 W[Waij] t[aBVj] ta[Ai]
{"ABVW,Waij,AaVj,Bi", -0.5, 4, {3,67,17,89}}   //   r[ABVW] += -0.5 W[Waij] t[AaVj] ta[Bi]
{"ABVW,Waij,ABVj,ai", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 0.25 W[Waij] t[ABVj] ta[ai]
{"ABVW,Waij,BaVj,Ai", 0.5, 4, {3,67,17,89}}   //   r[ABVW] += 0.5 W[Waij] t[BaVj] ta[Ai]
{"ABVW,Waij,BAVj,ai", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -0.25 W[Waij] t[BAVj] ta[ai]
{"ABVW,Waij,aAVi,Bj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -0.25 W[Waij] t[aAVi] ta[Bj]
{"ABVW,Waij,aBVi,Aj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 0.25 W[Waij] t[aBVi] ta[Aj]
{"ABVW,Waij,AaVi,Bj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 0.25 W[Waij] t[AaVi] ta[Bj]
{"ABVW,Waij,ABVi,aj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -0.25 W[Waij] t[ABVi] ta[aj]
{"ABVW,Waij,BaVi,Aj", -0.25, 4, {3,67,17,89}}   //   r[ABVW] += -0.25 W[Waij] t[BaVi] ta[Aj]
{"ABVW,Waij,BAVi,aj", 0.25, 4, {3,67,17,89}}   //   r[ABVW] += 0.25 W[Waij] t[BAVi] ta[aj]
{"ABVW,Waij,ABVi,aj", -0.25, 4, {3,67,17,90}}   //   r[ABVW] += -0.25 W[Waij] t[ABVi] tb[aj]
{"ABVW,Waij,BAVi,aj", 0.25, 4, {3,67,17,90}}   //   r[ABVW] += 0.25 W[Waij] t[BAVi] tb[aj]
{"ABVW,VWij,ABij", 0.5, 3, {3,74,18}}   //   r[ABVW] += 0.5 W[VWij] t[ABij]
{"ABVW,AVWi,Bi", 0.5, 3, {3,56,89}}   //   r[ABVW] += 0.5 W[AVWi] ta[Bi]
{"ABVW,BVWi,Ai", -0.5, 3, {3,56,89}}   //   r[ABVW] += -0.5 W[BVWi] ta[Ai]
{"ABVW,VWij,Aj,Bi", -0.5, 4, {3,74,89,89}}   //   r[ABVW] += -0.5 W[VWij] ta[Aj] ta[Bi]
{"ABVW,av,Av,BaVW", 1.0, 4, {3,29,22,16}}   //   r[ABVW] += 1.0 f_A[av] t[Av] t[BaVW]
{"ABVW,av,Bv,AaVW", -1.0, 4, {3,29,22,16}}   //   r[ABVW] += -1.0 f_A[av] t[Bv] t[AaVW]
{"ABVW,av,aW,ABVv", -1.0, 4, {3,29,22,16}}   //   r[ABVW] += -1.0 f_A[av] t[aW] t[ABVv]
{"ABVW,ai,aW,ABVi", -0.25, 4, {3,30,22,17}}   //   r[ABVW] += -0.25 f[ai] t[aW] t[ABVi]
{"ABVW,aivw,vw,aW,ABVi", 0.125, 5, {3,24,21,22,17}}   //   r[ABVW] += 0.125 W[aivw] I[vw] t[aW] t[ABVi]
{"ABVW,ai,aW,BAVi", 0.25, 4, {3,30,22,17}}   //   r[ABVW] += 0.25 f[ai] t[aW] t[BAVi]
{"ABVW,aivw,vw,aW,BAVi", -0.125, 5, {3,24,21,22,17}}   //   r[ABVW] += -0.125 W[aivw] I[vw] t[aW] t[BAVi]
{"ABVW,Aa,BaVW", -1.0, 3, {3,50,16}}   //   r[ABVW] += -1.0 f[Aa] t[BaVW]
{"ABVW,Aavw,vw,BaVW", 0.5, 4, {3,26,21,16}}   //   r[ABVW] += 0.5 W[Aavw] I[vw] t[BaVW]
{"ABVW,Ba,AaVW", 1.0, 3, {3,50,16}}   //   r[ABVW] += 1.0 f[Ba] t[AaVW]
{"ABVW,Bavw,vw,AaVW", -0.5, 4, {3,26,21,16}}   //   r[ABVW] += -0.5 W[Bavw] I[vw] t[AaVW]
{"ABVW,Wv,ABVv", -1.0, 3, {3,69,16}}   //   r[ABVW] += -1.0 f_A[Wv] t[ABVv]
{"ABVW,ai,AaVW,Bi", -1.0, 4, {3,30,16,89}}   //   r[ABVW] += -1.0 f[ai] t[AaVW] ta[Bi]
{"ABVW,aivw,vw,AaVW,Bi", 0.5, 5, {3,24,21,16,89}}   //   r[ABVW] += 0.5 W[aivw] I[vw] t[AaVW] ta[Bi]
{"ABVW,ai,BaVW,Ai", 1.0, 4, {3,30,16,89}}   //   r[ABVW] += 1.0 f[ai] t[BaVW] ta[Ai]
{"ABVW,aivw,vw,BaVW,Ai", -0.5, 5, {3,24,21,16,89}}   //   r[ABVW] += -0.5 W[aivw] I[vw] t[BaVW] ta[Ai]
{"ABVW,Wi,ABVi", -0.25, 3, {3,70,17}}   //   r[ABVW] += -0.25 f_A[Wi] t[ABVi]
{"ABVW,Wi,BAVi", 0.25, 3, {3,70,17}}   //   r[ABVW] += 0.25 f_A[Wi] t[BAVi]
{"AI,AiIv,vi", 1.0, 3, {4,25,13}}   //   r[AI] += 1.0 W[AiIv] t[vi]
{"AI,Iivw,wi,Av", -0.5, 4, {4,23,13,22}}   //   r[AI] += -0.5 W[Iivw] t[wi] t[Av]
{"AI,aivw,wi,Av,aI", -0.5, 5, {4,24,13,22,89}}   //   r[AI] += -0.5 W[aivw] t[wi] t[Av] ta[aI]
{"AI,ijvw,vj,AwIi", -0.5, 4, {4,23,13,15}}   //   r[AI] += -0.5 W[ijvw] t[vj] t[AwIi]
{"AI,ijvw,vi,AwIj", 0.5, 4, {4,23,13,15}}   //   r[AI] += 0.5 W[ijvw] t[vi] t[AwIj]
{"AI,aivw,wi,aAvI", 0.5, 4, {4,24,13,17}}   //   r[AI] += 0.5 W[aivw] t[wi] t[aAvI]
{"AI,aivw,wi,AavI", -0.25, 4, {4,24,13,17}}   //   r[AI] += -0.25 W[aivw] t[wi] t[AavI]
{"AI,aijv,vj,AaIi", -1.0, 4, {4,25,13,18}}   //   r[AI] += -1.0 W[aijv] t[vj] t[AaIi]
{"AI,aijv,vi,AajI", -1.0, 4, {4,25,13,18}}   //   r[AI] += -1.0 W[aijv] t[vi] t[AajI]
{"AI,aijv,vi,AaIj", 2.0, 4, {4,25,13,18}}   //   r[AI] += 2.0 W[aijv] t[vi] t[AaIj]
{"AI,Aiav,vi,aI", 0.5, 4, {4,33,13,89}}   //   r[AI] += 0.5 W[Aiav] t[vi] ta[aI]
{"AI,Iijv,vi,Aj", -0.5, 4, {4,34,13,89}}   //   r[AI] += -0.5 W[Iijv] t[vi] ta[Aj]
{"AI,aijv,vi,Aj,aI", -0.5, 5, {4,25,13,89,89}}   //   r[AI] += -0.5 W[aijv] t[vi] ta[Aj] ta[aI]
{"AI,AIav,av", -0.5, 3, {4,33,22}}   //   r[AI] += -0.5 W[AIav] t[av]
{"AI,AaIv,av", 1.0, 3, {4,27,22}}   //   r[AI] += 1.0 W[AaIv] t[av]
{"AI,Iavw,Av,aw", -0.5, 4, {4,38,22,22}}   //   r[AI] += -0.5 W[Iavw] t[Av] t[aw]
{"AI,Iavw,Aw,av", 0.5, 4, {4,38,22,22}}   //   r[AI] += 0.5 W[Iavw] t[Aw] t[av]
{"AI,abvw,Av,aw,bI", 0.5, 5, {4,26,22,22,89}}   //   r[AI] += 0.5 W[abvw] t[Av] t[aw] ta[bI]
{"AI,abvw,Av,bw,aI", -0.5, 5, {4,26,22,22,89}}   //   r[AI] += -0.5 W[abvw] t[Av] t[bw] ta[aI]
{"AI,aivw,av,AwIi", 0.5, 4, {4,24,22,15}}   //   r[AI] += 0.5 W[aivw] t[av] t[AwIi]
{"AI,aivw,Av,awIi", -0.25, 4, {4,24,22,15}}   //   r[AI] += -0.25 W[aivw] t[Av] t[awIi]
{"AI,abvw,aw,bAvI", -0.5, 4, {4,26,22,17}}   //   r[AI] += -0.5 W[abvw] t[aw] t[bAvI]
{"AI,abvw,aw,AbvI", 0.25, 4, {4,26,22,17}}   //   r[AI] += 0.25 W[abvw] t[aw] t[AbvI]
{"AI,abvw,av,bAwI", 0.5, 4, {4,26,22,17}}   //   r[AI] += 0.5 W[abvw] t[av] t[bAwI]
{"AI,abvw,av,AbwI", -0.25, 4, {4,26,22,17}}   //   r[AI] += -0.25 W[abvw] t[av] t[AbwI]
{"AI,abvw,Av,bawI", -0.25, 4, {4,26,22,17}}   //   r[AI] += -0.25 W[abvw] t[Av] t[bawI]
{"AI,abvw,Av,abwI", 0.25, 4, {4,26,22,17}}   //   r[AI] += 0.25 W[abvw] t[Av] t[abwI]
{"AI,abiv,av,AbiI", 0.5, 4, {4,27,22,18}}   //   r[AI] += 0.5 W[abiv] t[av] t[AbiI]
{"AI,abiv,av,AbIi", -1.0, 4, {4,27,22,18}}   //   r[AI] += -1.0 W[abiv] t[av] t[AbIi]
{"AI,abiv,bv,AaiI", -1.0, 4, {4,27,22,18}}   //   r[AI] += -1.0 W[abiv] t[bv] t[AaiI]
{"AI,abiv,bv,AaIi", 2.0, 4, {4,27,22,18}}   //   r[AI] += 2.0 W[abiv] t[bv] t[AaIi]
{"AI,abiv,Av,abIi", 0.5, 4, {4,27,22,18}}   //   r[AI] += 0.5 W[abiv] t[Av] t[abIi]
{"AI,abiv,Av,abiI", -1.0, 4, {4,27,22,18}}   //   r[AI] += -1.0 W[abiv] t[Av] t[abiI]
{"AI,Aabv,av,bI", 0.5, 4, {4,35,22,89}}   //   r[AI] += 0.5 W[Aabv] t[av] ta[bI]
{"AI,Aabv,bv,aI", -0.5, 4, {4,35,22,89}}   //   r[AI] += -0.5 W[Aabv] t[bv] ta[aI]
{"AI,Iaiv,av,Ai", -0.5, 4, {4,39,22,89}}   //   r[AI] += -0.5 W[Iaiv] t[av] ta[Ai]
{"AI,Iaiv,Av,ai", 0.5, 4, {4,39,22,89}}   //   r[AI] += 0.5 W[Iaiv] t[Av] ta[ai]
{"AI,Iavi,av,Ai", 0.5, 4, {4,40,22,89}}   //   r[AI] += 0.5 W[Iavi] t[av] ta[Ai]
{"AI,Iavi,Av,ai", -0.5, 4, {4,40,22,89}}   //   r[AI] += -0.5 W[Iavi] t[Av] ta[ai]
{"AI,abiv,av,Ai,bI", 0.5, 5, {4,27,22,89,89}}   //   r[AI] += 0.5 W[abiv] t[av] ta[Ai] ta[bI]
{"AI,abiv,bv,Ai,aI", -0.5, 5, {4,27,22,89,89}}   //   r[AI] += -0.5 W[abiv] t[bv] ta[Ai] ta[aI]
{"AI,abiv,Av,ai,bI", -0.5, 5, {4,27,22,89,89}}   //   r[AI] += -0.5 W[abiv] t[Av] ta[ai] ta[bI]
{"AI,abiv,Av,aI,bi", 0.5, 5, {4,27,22,89,89}}   //   r[AI] += 0.5 W[abiv] t[Av] ta[aI] ta[bi]
{"AI,abiv,Av,bI,ai", -0.5, 5, {4,27,22,89,90}}   //   r[AI] += -0.5 W[abiv] t[Av] ta[bI] tb[ai]
{"AI,Iavi,Av,ai", -0.5, 4, {4,40,22,90}}   //   r[AI] += -0.5 W[Iavi] t[Av] tb[ai]
{"AI,Iivw,Awvi", -0.25, 3, {4,23,20}}   //   r[AI] += -0.25 W[Iivw] t[Awvi]
{"AI,aivw,Awvi,aI", -0.25, 4, {4,24,20,89}}   //   r[AI] += -0.25 W[aivw] t[Awvi] ta[aI]
{"AI,Aiav,avIi", 0.5, 3, {4,33,15}}   //   r[AI] += 0.5 W[Aiav] t[avIi]
{"AI,Iijv,Avji", -0.5, 3, {4,34,15}}   //   r[AI] += -0.5 W[Iijv] t[Avji]
{"AI,aijv,Avji,aI", -0.25, 4, {4,25,15,89}}   //   r[AI] += -0.25 W[aijv] t[Avji] ta[aI]
{"AI,aijv,avIi,Aj", -0.25, 4, {4,25,15,89}}   //   r[AI] += -0.25 W[aijv] t[avIi] ta[Aj]
{"AI,aijv,AvIi,aj", 0.5, 4, {4,25,15,89}}   //   r[AI] += 0.5 W[aijv] t[AvIi] ta[aj]
{"AI,aijv,AvIj,ai", -0.5, 4, {4,25,15,90}}   //   r[AI] += -0.5 W[aijv] t[AvIj] tb[ai]
{"AI,aijv,AvIi,aj", 0.5, 4, {4,25,15,90}}   //   r[AI] += 0.5 W[aijv] t[AvIi] tb[aj]
{"AI,Iavw,Aavw", -1.0, 3, {4,38,16}}   //   r[AI] += -1.0 W[Iavw] t[Aavw]
{"AI,abvw,Aavw,bI", 1.0, 4, {4,26,16,89}}   //   r[AI] += 1.0 W[abvw] t[Aavw] ta[bI]
{"AI,Aabv,abvI", 0.5, 3, {4,35,17}}   //   r[AI] += 0.5 W[Aabv] t[abvI]
{"AI,Aabv,bavI", -0.25, 3, {4,35,17}}   //   r[AI] += -0.25 W[Aabv] t[bavI]
{"AI,Iavi,aAvi", 0.25, 3, {4,40,17}}   //   r[AI] += 0.25 W[Iavi] t[aAvi]
{"AI,Iavi,Aavi", -0.5, 3, {4,40,17}}   //   r[AI] += -0.5 W[Iavi] t[Aavi]
{"AI,Iaiv,aAvi", -0.5, 3, {4,39,17}}   //   r[AI] += -0.5 W[Iaiv] t[aAvi]
{"AI,Iaiv,Aavi", 0.25, 3, {4,39,17}}   //   r[AI] += 0.25 W[Iaiv] t[Aavi]
{"AI,abiv,bAvi,aI", -0.25, 4, {4,27,17,89}}   //   r[AI] += -0.25 W[abiv] t[bAvi] ta[aI]
{"AI,abiv,aAvi,bI", 0.25, 4, {4,27,17,89}}   //   r[AI] += 0.25 W[abiv] t[aAvi] ta[bI]
{"AI,abiv,Abvi,aI", 0.25, 4, {4,27,17,89}}   //   r[AI] += 0.25 W[abiv] t[Abvi] ta[aI]
{"AI,abiv,Aavi,bI", -0.5, 4, {4,27,17,89}}   //   r[AI] += -0.5 W[abiv] t[Aavi] ta[bI]
{"AI,abiv,abvI,Ai", 0.25, 4, {4,27,17,89}}   //   r[AI] += 0.25 W[abiv] t[abvI] ta[Ai]
{"AI,abiv,aAvI,bi", -0.5, 4, {4,27,17,89}}   //   r[AI] += -0.5 W[abiv] t[aAvI] ta[bi]
{"AI,abiv,bavI,Ai", -0.25, 4, {4,27,17,89}}   //   r[AI] += -0.25 W[abiv] t[bavI] ta[Ai]
{"AI,abiv,bAvI,ai", 0.5, 4, {4,27,17,89}}   //   r[AI] += 0.5 W[abiv] t[bAvI] ta[ai]
{"AI,abiv,AavI,bi", 0.25, 4, {4,27,17,89}}   //   r[AI] += 0.25 W[abiv] t[AavI] ta[bi]
{"AI,abiv,AbvI,ai", -0.25, 4, {4,27,17,89}}   //   r[AI] += -0.25 W[abiv] t[AbvI] ta[ai]
{"AI,abiv,bAvI,ai", 0.5, 4, {4,27,17,90}}   //   r[AI] += 0.5 W[abiv] t[bAvI] tb[ai]
{"AI,abiv,AbvI,ai", -0.25, 4, {4,27,17,90}}   //   r[AI] += -0.25 W[abiv] t[AbvI] tb[ai]
{"AI,Aabi,abIi", -1.0, 3, {4,45,18}}   //   r[AI] += -1.0 W[Aabi] t[abIi]
{"AI,Aabi,abiI", 2.0, 3, {4,45,18}}   //   r[AI] += 2.0 W[Aabi] t[abiI]
{"AI,Iaij,Aaji", 1.0, 3, {4,46,18}}   //   r[AI] += 1.0 W[Iaij] t[Aaji]
{"AI,Iaij,Aaij", -2.0, 3, {4,46,18}}   //   r[AI] += -2.0 W[Iaij] t[Aaij]
{"AI,abij,Aaji,bI", -1.0, 4, {4,28,18,89}}   //   r[AI] += -1.0 W[abij] t[Aaji] ta[bI]
{"AI,abij,Aaij,bI", 0.5, 4, {4,28,18,89}}   //   r[AI] += 0.5 W[abij] t[Aaij] ta[bI]
{"AI,abij,abIj,Ai", -1.0, 4, {4,28,18,89}}   //   r[AI] += -1.0 W[abij] t[abIj] ta[Ai]
{"AI,abij,AajI,bi", 0.5, 4, {4,28,18,89}}   //   r[AI] += 0.5 W[abij] t[AajI] ta[bi]
{"AI,abij,abIi,Aj", 0.5, 4, {4,28,18,89}}   //   r[AI] += 0.5 W[abij] t[abIi] ta[Aj]
{"AI,abij,AaiI,bj", -1.0, 4, {4,28,18,89}}   //   r[AI] += -1.0 W[abij] t[AaiI] ta[bj]
{"AI,abij,AaIj,bi", -1.0, 4, {4,28,18,89}}   //   r[AI] += -1.0 W[abij] t[AaIj] ta[bi]
{"AI,abij,AaIi,bj", 2.0, 4, {4,28,18,89}}   //   r[AI] += 2.0 W[abij] t[AaIi] ta[bj]
{"AI,abij,AaiI,bj", -1.0, 4, {4,28,18,90}}   //   r[AI] += -1.0 W[abij] t[AaiI] tb[bj]
{"AI,abij,AaIj,bi", -1.0, 4, {4,28,18,90}}   //   r[AI] += -1.0 W[abij] t[AaIj] tb[bi]
{"AI,abij,AaIi,bj", 2.0, 4, {4,28,18,90}}   //   r[AI] += 2.0 W[abij] t[AaIi] tb[bj]
{"AI,AIai,ai", -0.5, 3, {4,43,89}}   //   r[AI] += -0.5 W[AIai] ta[ai]
{"AI,AaIi,ai", 1.0, 3, {4,28,89}}   //   r[AI] += 1.0 W[AaIi] ta[ai]
{"AI,Aabi,ai,bI", 0.5, 4, {4,45,89,89}}   //   r[AI] += 0.5 W[Aabi] ta[ai] ta[bI]
{"AI,Aabi,aI,bi", -0.5, 4, {4,45,89,89}}   //   r[AI] += -0.5 W[Aabi] ta[aI] ta[bi]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,46,89,89}}   //   r[AI] += -0.5 W[Iaij] ta[Ai] ta[aj]
{"AI,Iaij,Aj,ai", 0.5, 4, {4,46,89,89}}   //   r[AI] += 0.5 W[Iaij] ta[Aj] ta[ai]
{"AI,abij,Ai,aj,bI", 0.5, 5, {4,28,89,89,89}}   //   r[AI] += 0.5 W[abij] ta[Ai] ta[aj] ta[bI]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,28,89,89,89}}   //   r[AI] += -0.5 W[abij] ta[Ai] ta[aI] ta[bj]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,28,89,89,90}}   //   r[AI] += -0.5 W[abij] ta[Ai] ta[aI] tb[bj]
{"AI,Aabi,bI,ai", 0.5, 4, {4,45,89,90}}   //   r[AI] += 0.5 W[Aabi] ta[bI] tb[ai]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,46,89,90}}   //   r[AI] += -0.5 W[Iaij] ta[Ai] tb[aj]
{"AI,AaIi,ai", 1.0, 3, {4,28,90}}   //   r[AI] += 1.0 W[AaIi] tb[ai]
{"AI,AI", 1.0, 2, {4,30}}   //   r[AI] += 1.0 f[AI]
{"AI,Iv,Av", -0.5, 3, {4,49,22}}   //   r[AI] += -0.5 f_A[Iv] t[Av]
{"AI,av,Av,aI", -0.5, 4, {4,29,22,89}}   //   r[AI] += -0.5 f_A[av] t[Av] ta[aI]
{"AI,av,aAvI", 0.5, 3, {4,29,17}}   //   r[AI] += 0.5 f_A[av] t[aAvI]
{"AI,av,AavI", -0.25, 3, {4,29,17}}   //   r[AI] += -0.25 f_A[av] t[AavI]
{"AI,ai,AaiI", -1.0, 3, {4,30,18}}   //   r[AI] += -1.0 f[ai] t[AaiI]
{"AI,ai,AaIi", 2.0, 3, {4,30,18}}   //   r[AI] += 2.0 f[ai] t[AaIi]
{"AI,Aa,aI", 0.5, 3, {4,50,89}}   //   r[AI] += 0.5 f[Aa] ta[aI]
{"AI,Aavw,vw,aI", -0.25, 4, {4,26,21,89}}   //   r[AI] += -0.25 W[Aavw] I[vw] ta[aI]
{"AI,Ii,Ai", -0.5, 3, {4,51,89}}   //   r[AI] += -0.5 f[Ii] ta[Ai]
{"AI,Iivw,vw,Ai", 0.25, 4, {4,23,21,89}}   //   r[AI] += 0.25 W[Iivw] I[vw] ta[Ai]
{"AI,ai,Ai,aI", -0.5, 4, {4,30,89,89}}   //   r[AI] += -0.5 f[ai] ta[Ai] ta[aI]
{"AI,aivw,vw,Ai,aI", 0.25, 5, {4,24,21,89,89}}   //   r[AI] += 0.25 W[aivw] I[vw] ta[Ai] ta[aI]
{"AI,iv,AvIi", 0.5, 3, {4,31,15}}   //   r[AI] += 0.5 f_B[iv] t[AvIi]
{"AI,Aivw,vwIi", 1.0, 3, {4,24,14}}   //   r[AI] += 1.0 W[Aivw] t[vwIi]
{"AI,ijvw,vwIi,Aj", 1.0, 4, {4,23,14,90}}   //   r[AI] += 1.0 W[ijvw] t[vwIi] tb[Aj]
{"AI,AIvi,vi", -0.5, 3, {4,37,13}}   //   r[AI] += -0.5 W[AIvi] t[vi]
{"AI,Aivw,vI,wi", 0.5, 4, {4,24,13,13}}   //   r[AI] += 0.5 W[Aivw] t[vI] t[wi]
{"AI,Aivw,vi,wI", -0.5, 4, {4,24,13,13}}   //   r[AI] += -0.5 W[Aivw] t[vi] t[wI]
{"AI,ijvw,vI,wi,Aj", 0.5, 5, {4,23,13,13,90}}   //   r[AI] += 0.5 W[ijvw] t[vI] t[wi] tb[Aj]
{"AI,ijvw,vI,wj,Ai", -0.5, 5, {4,23,13,13,90}}   //   r[AI] += -0.5 W[ijvw] t[vI] t[wj] tb[Ai]
{"AI,Aavw,vI,aw", 0.5, 4, {4,26,13,22}}   //   r[AI] += 0.5 W[Aavw] t[vI] t[aw]
{"AI,aivw,wI,av,Ai", -0.5, 5, {4,24,13,22,90}}   //   r[AI] += -0.5 W[aivw] t[wI] t[av] tb[Ai]
{"AI,ijvw,vj,AwiI", 0.25, 4, {4,23,13,15}}   //   r[AI] += 0.25 W[ijvw] t[vj] t[AwiI]
{"AI,ijvw,vi,AwjI", -0.25, 4, {4,23,13,15}}   //   r[AI] += -0.25 W[ijvw] t[vi] t[AwjI]
{"AI,ijvw,vI,Awij", -0.25, 4, {4,23,13,15}}   //   r[AI] += -0.25 W[ijvw] t[vI] t[Awij]
{"AI,ijvw,vI,Awji", 0.25, 4, {4,23,13,15}}   //   r[AI] += 0.25 W[ijvw] t[vI] t[Awji]
{"AI,aivw,wI,aAvi", -0.25, 4, {4,24,13,17}}   //   r[AI] += -0.25 W[aivw] t[wI] t[aAvi]
{"AI,aijv,vj,AaiI", 0.5, 4, {4,25,13,18}}   //   r[AI] += 0.5 W[aijv] t[vj] t[AaiI]
{"AI,aijv,vI,Aaji", 0.5, 4, {4,25,13,18}}   //   r[AI] += 0.5 W[aijv] t[vI] t[Aaji]
{"AI,aijv,vI,Aaij", -1.0, 4, {4,25,13,18}}   //   r[AI] += -1.0 W[aijv] t[vI] t[Aaij]
{"AI,Aavi,vI,ai", 0.5, 4, {4,32,13,89}}   //   r[AI] += 0.5 W[Aavi] t[vI] ta[ai]
{"AI,aijv,vI,aj,Ai", -0.5, 5, {4,25,13,89,90}}   //   r[AI] += -0.5 W[aijv] t[vI] ta[aj] tb[Ai]
{"AI,Aiav,vi,aI", 0.5, 4, {4,33,13,90}}   //   r[AI] += 0.5 W[Aiav] t[vi] tb[aI]
{"AI,Aavi,vi,aI", -0.5, 4, {4,32,13,90}}   //   r[AI] += -0.5 W[Aavi] t[vi] tb[aI]
{"AI,Aiav,vI,ai", -0.5, 4, {4,33,13,90}}   //   r[AI] += -0.5 W[Aiav] t[vI] tb[ai]
{"AI,Aavi,vI,ai", 0.5, 4, {4,32,13,90}}   //   r[AI] += 0.5 W[Aavi] t[vI] tb[ai]
{"AI,Iijv,vi,Aj", -0.5, 4, {4,34,13,90}}   //   r[AI] += -0.5 W[Iijv] t[vi] tb[Aj]
{"AI,Iijv,vj,Ai", 0.5, 4, {4,34,13,90}}   //   r[AI] += 0.5 W[Iijv] t[vj] tb[Ai]
{"AI,aijv,vj,Ai,aI", 0.5, 5, {4,25,13,90,90}}   //   r[AI] += 0.5 W[aijv] t[vj] tb[Ai] tb[aI]
{"AI,aijv,vi,Aj,aI", -0.5, 5, {4,25,13,90,90}}   //   r[AI] += -0.5 W[aijv] t[vi] tb[Aj] tb[aI]
{"AI,aijv,vI,Ai,aj", -0.5, 5, {4,25,13,90,90}}   //   r[AI] += -0.5 W[aijv] t[vI] tb[Ai] tb[aj]
{"AI,aijv,vI,Aj,ai", 0.5, 5, {4,25,13,90,90}}   //   r[AI] += 0.5 W[aijv] t[vI] tb[Aj] tb[ai]
{"AI,aivw,av,AwiI", -0.25, 4, {4,24,22,15}}   //   r[AI] += -0.25 W[aivw] t[av] t[AwiI]
{"AI,Aabv,av,bI", 0.5, 4, {4,35,22,90}}   //   r[AI] += 0.5 W[Aabv] t[av] tb[bI]
{"AI,Iaiv,av,Ai", -0.5, 4, {4,39,22,90}}   //   r[AI] += -0.5 W[Iaiv] t[av] tb[Ai]
{"AI,abiv,bv,Ai,aI", -0.5, 5, {4,27,22,90,90}}   //   r[AI] += -0.5 W[abiv] t[bv] tb[Ai] tb[aI]
{"AI,Aavw,avwI", 0.25, 3, {4,26,20}}   //   r[AI] += 0.25 W[Aavw] t[avwI]
{"AI,aivw,awvI,Ai", -0.25, 4, {4,24,20,90}}   //   r[AI] += -0.25 W[aivw] t[awvI] tb[Ai]
{"AI,Aavi,avIi", -0.25, 3, {4,32,15}}   //   r[AI] += -0.25 W[Aavi] t[avIi]
{"AI,Aavi,aviI", 0.5, 3, {4,32,15}}   //   r[AI] += 0.5 W[Aavi] t[aviI]
{"AI,Aiav,aviI", -0.25, 3, {4,33,15}}   //   r[AI] += -0.25 W[Aiav] t[aviI]
{"AI,Iijv,Avij", 0.25, 3, {4,34,15}}   //   r[AI] += 0.25 W[Iijv] t[Avij]
{"AI,aijv,AviI,aj", -0.25, 4, {4,25,15,89}}   //   r[AI] += -0.25 W[aijv] t[AviI] ta[aj]
{"AI,aijv,Avij,aI", 0.25, 4, {4,25,15,90}}   //   r[AI] += 0.25 W[aijv] t[Avij] tb[aI]
{"AI,aijv,Avji,aI", -0.25, 4, {4,25,15,90}}   //   r[AI] += -0.25 W[aijv] t[Avji] tb[aI]
{"AI,aijv,avIi,Aj", -0.25, 4, {4,25,15,90}}   //   r[AI] += -0.25 W[aijv] t[avIi] tb[Aj]
{"AI,aijv,avIj,Ai", 0.25, 4, {4,25,15,90}}   //   r[AI] += 0.25 W[aijv] t[avIj] tb[Ai]
{"AI,aijv,aviI,Aj", 0.25, 4, {4,25,15,90}}   //   r[AI] += 0.25 W[aijv] t[aviI] tb[Aj]
{"AI,aijv,avjI,Ai", -0.5, 4, {4,25,15,90}}   //   r[AI] += -0.5 W[aijv] t[avjI] tb[Ai]
{"AI,aijv,AvjI,ai", 0.25, 4, {4,25,15,90}}   //   r[AI] += 0.25 W[aijv] t[AvjI] tb[ai]
{"AI,aijv,AviI,aj", -0.25, 4, {4,25,15,90}}   //   r[AI] += -0.25 W[aijv] t[AviI] tb[aj]
{"AI,abiv,bAvi,aI", -0.25, 4, {4,27,17,90}}   //   r[AI] += -0.25 W[abiv] t[bAvi] tb[aI]
{"AI,abiv,bavI,Ai", -0.25, 4, {4,27,17,90}}   //   r[AI] += -0.25 W[abiv] t[bavI] tb[Ai]
{"AI,abij,Aaji,bI", -1.0, 4, {4,28,18,90}}   //   r[AI] += -1.0 W[abij] t[Aaji] tb[bI]
{"AI,abij,Aaij,bI", 0.5, 4, {4,28,18,90}}   //   r[AI] += 0.5 W[abij] t[Aaij] tb[bI]
{"AI,abij,abIj,Ai", -1.0, 4, {4,28,18,90}}   //   r[AI] += -1.0 W[abij] t[abIj] tb[Ai]
{"AI,abij,AajI,bi", 0.5, 4, {4,28,18,90}}   //   r[AI] += 0.5 W[abij] t[AajI] tb[bi]
{"AI,abij,abIi,Aj", 0.5, 4, {4,28,18,90}}   //   r[AI] += 0.5 W[abij] t[abIi] tb[Aj]
{"AI,Aabi,ai,bI", 0.5, 4, {4,45,89,90}}   //   r[AI] += 0.5 W[Aabi] ta[ai] tb[bI]
{"AI,Iaij,aj,Ai", -0.5, 4, {4,46,89,90}}   //   r[AI] += -0.5 W[Iaij] ta[aj] tb[Ai]
{"AI,abij,ai,Aj,bI", -0.5, 5, {4,28,89,90,90}}   //   r[AI] += -0.5 W[abij] ta[ai] tb[Aj] tb[bI]
{"AI,AIai,ai", -0.5, 3, {4,43,90}}   //   r[AI] += -0.5 W[AIai] tb[ai]
{"AI,Aabi,ai,bI", 0.5, 4, {4,45,90,90}}   //   r[AI] += 0.5 W[Aabi] tb[ai] tb[bI]
{"AI,Aabi,aI,bi", -0.5, 4, {4,45,90,90}}   //   r[AI] += -0.5 W[Aabi] tb[aI] tb[bi]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,46,90,90}}   //   r[AI] += -0.5 W[Iaij] tb[Ai] tb[aj]
{"AI,Iaij,Aj,ai", 0.5, 4, {4,46,90,90}}   //   r[AI] += 0.5 W[Iaij] tb[Aj] tb[ai]
{"AI,abij,Ai,aj,bI", 0.5, 5, {4,28,90,90,90}}   //   r[AI] += 0.5 W[abij] tb[Ai] tb[aj] tb[bI]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,28,90,90,90}}   //   r[AI] += -0.5 W[abij] tb[Ai] tb[aI] tb[bj]
{"AI,Av,vI", 0.5, 3, {4,52,13}}   //   r[AI] += 0.5 f_B[Av] t[vI]
{"AI,iv,vI,Ai", -0.5, 4, {4,31,13,90}}   //   r[AI] += -0.5 f_B[iv] t[vI] tb[Ai]
{"AI,iv,AviI", -0.25, 3, {4,31,15}}   //   r[AI] += -0.25 f_B[iv] t[AviI]
{"AI,Aa,aI", 0.5, 3, {4,50,90}}   //   r[AI] += 0.5 f[Aa] tb[aI]
{"AI,Aavw,vw,aI", 0.25, 4, {4,26,21,90}}   //   r[AI] += 0.25 W[Aavw] I[vw] tb[aI]
{"AI,Ii,Ai", -0.5, 3, {4,51,90}}   //   r[AI] += -0.5 f[Ii] tb[Ai]
{"AI,Iivw,vw,Ai", -0.25, 4, {4,23,21,90}}   //   r[AI] += -0.25 W[Iivw] I[vw] tb[Ai]
{"AI,ai,Ai,aI", -0.5, 4, {4,30,90,90}}   //   r[AI] += -0.5 f[ai] tb[Ai] tb[aI]
{"AI,aivw,vw,Ai,aI", -0.25, 5, {4,24,21,90,90}}   //   r[AI] += -0.25 W[aivw] I[vw] tb[Ai] tb[aI]
{"AVIJ,AJIV", 2.0, 2, {5,25}}   //   r[AVIJ] += 2.0 W[AJIV]
{"AVIJ,AVvw,vwIJ", 1.333333333333333, 3, {5,53,14}}   //   r[AVIJ] += 1.333333333333333 W[AVvw] t[vwIJ]
{"AVIJ,AJvi,VvIi", 1.333333333333333, 3, {5,37,14}}   //   r[AVIJ] += 1.333333333333333 W[AJvi] t[VvIi]
{"AVIJ,AiIv,VvJi", 4.0, 3, {5,25,14}}   //   r[AVIJ] += 4.0 W[AiIv] t[VvJi]
{"AVIJ,Aivw,VwJi,vI", 1.333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += 1.333333333333333 W[Aivw] t[VwJi] t[vI]
{"AVIJ,Aivw,VvJi,wI", -1.333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += -1.333333333333333 W[Aivw] t[VvJi] t[wI]
{"AVIJ,Aivw,vwIJ,Vi", -1.333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += -1.333333333333333 W[Aivw] t[vwIJ] t[Vi]
{"AVIJ,Aivw,VwIJ,vi", 1.333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += 1.333333333333333 W[Aivw] t[VwIJ] t[vi]
{"AVIJ,Aivw,VvIJ,wi", -1.333333333333333, 4, {5,24,14,13}}   //   r[AVIJ] += -1.333333333333333 W[Aivw] t[VvIJ] t[wi]
{"AVIJ,ijvw,VvJj,wI,Ai", 1.333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += 1.333333333333333 W[ijvw] t[VvJj] t[wI] tb[Ai]
{"AVIJ,ijvw,VvJi,wI,Aj", -1.333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += -1.333333333333333 W[ijvw] t[VvJi] t[wI] tb[Aj]
{"AVIJ,ijvw,vwIJ,Vi,Aj", -1.333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += -1.333333333333333 W[ijvw] t[vwIJ] t[Vi] tb[Aj]
{"AVIJ,ijvw,VvIJ,wj,Ai", 1.333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += 1.333333333333333 W[ijvw] t[VvIJ] t[wj] tb[Ai]
{"AVIJ,ijvw,VvIJ,wi,Aj", -1.333333333333333, 5, {5,23,14,13,90}}   //   r[AVIJ] += -1.333333333333333 W[ijvw] t[VvIJ] t[wi] tb[Aj]
{"AVIJ,Aavw,VvIJ,aw", -1.333333333333333, 4, {5,26,14,22}}   //   r[AVIJ] += -1.333333333333333 W[Aavw] t[VvIJ] t[aw]
{"AVIJ,Iivw,VwJi,Av", -2.666666666666667, 4, {5,23,14,22}}   //   r[AVIJ] += -2.666666666666667 W[Iivw] t[VwJi] t[Av]
{"AVIJ,aivw,VwJi,Av,aI", -2.666666666666667, 5, {5,24,14,22,89}}   //   r[AVIJ] += -2.666666666666667 W[aivw] t[VwJi] t[Av] ta[aI]
{"AVIJ,aivw,VwIJ,av,Ai", 1.333333333333333, 5, {5,24,14,22,90}}   //   r[AVIJ] += 1.333333333333333 W[aivw] t[VwIJ] t[av] tb[Ai]
{"AVIJ,ijvw,Vvij,AwIJ", 2.0, 4, {5,23,14,15}}   //   r[AVIJ] += 2.0 W[ijvw] t[Vvij] t[AwIJ]
{"AVIJ,ijvw,vwJi,AVIj", 2.0, 4, {5,23,14,15}}   //   r[AVIJ] += 2.0 W[ijvw] t[vwJi] t[AVIj]
{"AVIJ,ijvw,VvJj,AwIi", -2.0, 4, {5,23,14,15}}   //   r[AVIJ] += -2.0 W[ijvw] t[VvJj] t[AwIi]
{"AVIJ,ijvw,VvJi,AwIj", 2.0, 4, {5,23,14,15}}   //   r[AVIJ] += 2.0 W[ijvw] t[VvJi] t[AwIj]
{"AVIJ,ijvw,vwJi,AVjI", -0.666666666666667, 4, {5,23,14,15}}   //   r[AVIJ] += -0.666666666666667 W[ijvw] t[vwJi] t[AVjI]
{"AVIJ,ijvw,VvJj,AwiI", 0.666666666666667, 4, {5,23,14,15}}   //   r[AVIJ] += 0.666666666666667 W[ijvw] t[VvJj] t[AwiI]
{"AVIJ,ijvw,VvJi,AwjI", -0.666666666666667, 4, {5,23,14,15}}   //   r[AVIJ] += -0.666666666666667 W[ijvw] t[VvJi] t[AwjI]
{"AVIJ,ijvw,vwIJ,AVij", 0.666666666666667, 4, {5,23,14,15}}   //   r[AVIJ] += 0.666666666666667 W[ijvw] t[vwIJ] t[AVij]
{"AVIJ,ijvw,VvIJ,Awij", 0.666666666666667, 4, {5,23,14,15}}   //   r[AVIJ] += 0.666666666666667 W[ijvw] t[VvIJ] t[Awij]
{"AVIJ,ijvw,VvIJ,Awji", -0.666666666666667, 4, {5,23,14,15}}   //   r[AVIJ] += -0.666666666666667 W[ijvw] t[VvIJ] t[Awji]
{"AVIJ,aivw,VwJi,aAvI", 2.0, 4, {5,24,14,17}}   //   r[AVIJ] += 2.0 W[aivw] t[VwJi] t[aAvI]
{"AVIJ,aivw,VwJi,AavI", -1.333333333333333, 4, {5,24,14,17}}   //   r[AVIJ] += -1.333333333333333 W[aivw] t[VwJi] t[AavI]
{"AVIJ,aivw,VwIJ,aAvi", 0.666666666666667, 4, {5,24,14,17}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[VwIJ] t[aAvi]
{"AVIJ,aijv,Vvij,AaIJ", 4.0, 4, {5,25,14,18}}   //   r[AVIJ] += 4.0 W[aijv] t[Vvij] t[AaIJ]
{"AVIJ,aijv,VvJj,AaiI", 1.333333333333333, 4, {5,25,14,18}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[VvJj] t[AaiI]
{"AVIJ,aijv,VvJj,AaIi", -4.0, 4, {5,25,14,18}}   //   r[AVIJ] += -4.0 W[aijv] t[VvJj] t[AaIi]
{"AVIJ,aijv,VvJi,AajI", -4.0, 4, {5,25,14,18}}   //   r[AVIJ] += -4.0 W[aijv] t[VvJi] t[AajI]
{"AVIJ,aijv,VvJi,AaIj", 8.0, 4, {5,25,14,18}}   //   r[AVIJ] += 8.0 W[aijv] t[VvJi] t[AaIj]
{"AVIJ,aijv,VvIJ,Aaji", -1.333333333333333, 4, {5,25,14,18}}   //   r[AVIJ] += -1.333333333333333 W[aijv] t[VvIJ] t[Aaji]
{"AVIJ,aijv,VvIJ,Aaij", 2.666666666666667, 4, {5,25,14,18}}   //   r[AVIJ] += 2.666666666666667 W[aijv] t[VvIJ] t[Aaij]
{"AVIJ,Aiav,VvJi,aI", 2.666666666666667, 4, {5,33,14,89}}   //   r[AVIJ] += 2.666666666666667 W[Aiav] t[VvJi] ta[aI]
{"AVIJ,Aavi,VvIJ,ai", -1.333333333333333, 4, {5,32,14,89}}   //   r[AVIJ] += -1.333333333333333 W[Aavi] t[VvIJ] ta[ai]
{"AVIJ,Iijv,VvJi,Aj", -2.666666666666667, 4, {5,34,14,89}}   //   r[AVIJ] += -2.666666666666667 W[Iijv] t[VvJi] ta[Aj]
{"AVIJ,aijv,VvJi,Aj,aI", -2.666666666666667, 5, {5,25,14,89,89}}   //   r[AVIJ] += -2.666666666666667 W[aijv] t[VvJi] ta[Aj] ta[aI]
{"AVIJ,aijv,VvIJ,aj,Ai", 1.333333333333333, 5, {5,25,14,89,90}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[VvIJ] ta[aj] tb[Ai]
{"AVIJ,Aiav,VvJi,aI", 1.333333333333333, 4, {5,33,14,90}}   //   r[AVIJ] += 1.333333333333333 W[Aiav] t[VvJi] tb[aI]
{"AVIJ,Aavi,VvJi,aI", -1.333333333333333, 4, {5,32,14,90}}   //   r[AVIJ] += -1.333333333333333 W[Aavi] t[VvJi] tb[aI]
{"AVIJ,Aiav,VvIJ,ai", 1.333333333333333, 4, {5,33,14,90}}   //   r[AVIJ] += 1.333333333333333 W[Aiav] t[VvIJ] tb[ai]
{"AVIJ,Aavi,VvIJ,ai", -1.333333333333333, 4, {5,32,14,90}}   //   r[AVIJ] += -1.333333333333333 W[Aavi] t[VvIJ] tb[ai]
{"AVIJ,Vivw,vwIJ,Ai", 1.333333333333333, 4, {5,54,14,90}}   //   r[AVIJ] += 1.333333333333333 W[Vivw] t[vwIJ] tb[Ai]
{"AVIJ,Jijv,VvIi,Aj", 1.333333333333333, 4, {5,34,14,90}}   //   r[AVIJ] += 1.333333333333333 W[Jijv] t[VvIi] tb[Aj]
{"AVIJ,Jijv,VvIj,Ai", -1.333333333333333, 4, {5,34,14,90}}   //   r[AVIJ] += -1.333333333333333 W[Jijv] t[VvIj] tb[Ai]
{"AVIJ,aijv,VvJj,Ai,aI", 1.333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[VvJj] tb[Ai] tb[aI]
{"AVIJ,aijv,VvJi,Aj,aI", -1.333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += -1.333333333333333 W[aijv] t[VvJi] tb[Aj] tb[aI]
{"AVIJ,aijv,VvIJ,Ai,aj", 1.333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[VvIJ] tb[Ai] tb[aj]
{"AVIJ,aijv,VvIJ,Aj,ai", -1.333333333333333, 5, {5,25,14,90,90}}   //   r[AVIJ] += -1.333333333333333 W[aijv] t[VvIJ] tb[Aj] tb[ai]
{"AVIJ,AJvV,vI", 0.666666666666667, 3, {5,24,13}}   //   r[AVIJ] += 0.666666666666667 W[AJvV] t[vI]
{"AVIJ,AVIv,vJ", 2.0, 3, {5,57,13}}   //   r[AVIJ] += 2.0 W[AVIv] t[vJ]
{"AVIJ,AJIi,Vi", -2.0, 3, {5,48,13}}   //   r[AVIJ] += -2.0 W[AJIi] t[Vi]
{"AVIJ,AVvw,vJ,wI", -0.666666666666667, 4, {5,53,13,13}}   //   r[AVIJ] += -0.666666666666667 W[AVvw] t[vJ] t[wI]
{"AVIJ,AJvi,Vi,vI", -0.666666666666667, 4, {5,37,13,13}}   //   r[AVIJ] += -0.666666666666667 W[AJvi] t[Vi] t[vI]
{"AVIJ,AiIv,Vi,vJ", -2.0, 4, {5,25,13,13}}   //   r[AVIJ] += -2.0 W[AiIv] t[Vi] t[vJ]
{"AVIJ,Aivw,Vi,vI,wJ", -0.666666666666667, 5, {5,24,13,13,13}}   //   r[AVIJ] += -0.666666666666667 W[Aivw] t[Vi] t[vI] t[wJ]
{"AVIJ,ijvw,Vi,vI,wJ,Aj", -0.666666666666667, 6, {5,23,13,13,13,90}}   //   r[AVIJ] += -0.666666666666667 W[ijvw] t[Vi] t[vI] t[wJ] tb[Aj]
{"AVIJ,Iivw,Vi,wJ,Av", 1.333333333333333, 5, {5,23,13,13,22}}   //   r[AVIJ] += 1.333333333333333 W[Iivw] t[Vi] t[wJ] t[Av]
{"AVIJ,aivw,Vi,wJ,Av,aI", 1.333333333333333, 6, {5,24,13,13,22,89}}   //   r[AVIJ] += 1.333333333333333 W[aivw] t[Vi] t[wJ] t[Av] ta[aI]
{"AVIJ,ijvw,Vi,vj,AwIJ", 1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1.0 W[ijvw] t[Vi] t[vj] t[AwIJ]
{"AVIJ,ijvw,Vi,wj,AvIJ", -1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1.0 W[ijvw] t[Vi] t[wj] t[AvIJ]
{"AVIJ,ijvw,vJ,wi,AVIj", 1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1.0 W[ijvw] t[vJ] t[wi] t[AVIj]
{"AVIJ,ijvw,vJ,wj,AVIi", -1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1.0 W[ijvw] t[vJ] t[wj] t[AVIi]
{"AVIJ,ijvw,Vi,wJ,AvIj", 1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += 1.0 W[ijvw] t[Vi] t[wJ] t[AvIj]
{"AVIJ,ijvw,Vi,vJ,AwIj", -1.0, 5, {5,23,13,13,15}}   //   r[AVIJ] += -1.0 W[ijvw] t[Vi] t[vJ] t[AwIj]
{"AVIJ,ijvw,vJ,wi,AVjI", -0.333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += -0.333333333333333 W[ijvw] t[vJ] t[wi] t[AVjI]
{"AVIJ,ijvw,vJ,wj,AViI", 0.333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += 0.333333333333333 W[ijvw] t[vJ] t[wj] t[AViI]
{"AVIJ,ijvw,Vi,wJ,AvjI", -0.333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += -0.333333333333333 W[ijvw] t[Vi] t[wJ] t[AvjI]
{"AVIJ,ijvw,Vi,vJ,AwjI", 0.333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += 0.333333333333333 W[ijvw] t[Vi] t[vJ] t[AwjI]
{"AVIJ,ijvw,vI,wJ,AVji", -0.333333333333333, 5, {5,23,13,13,15}}   //   r[AVIJ] += -0.333333333333333 W[ijvw] t[vI] t[wJ] t[AVji]
{"AVIJ,aivw,Vi,wJ,aAvI", -1.0, 5, {5,24,13,13,17}}   //   r[AVIJ] += -1.0 W[aivw] t[Vi] t[wJ] t[aAvI]
{"AVIJ,aivw,Vi,wJ,AavI", 0.666666666666667, 5, {5,24,13,13,17}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[Vi] t[wJ] t[AavI]
{"AVIJ,aijv,Vi,vj,AaIJ", 2.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += 2.0 W[aijv] t[Vi] t[vj] t[AaIJ]
{"AVIJ,aijv,Vj,vi,AaIJ", -2.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += -2.0 W[aijv] t[Vj] t[vi] t[AaIJ]
{"AVIJ,aijv,Vj,vJ,AaiI", -0.666666666666667, 5, {5,25,13,13,18}}   //   r[AVIJ] += -0.666666666666667 W[aijv] t[Vj] t[vJ] t[AaiI]
{"AVIJ,aijv,Vj,vJ,AaIi", 2.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += 2.0 W[aijv] t[Vj] t[vJ] t[AaIi]
{"AVIJ,aijv,Vi,vJ,AajI", 2.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += 2.0 W[aijv] t[Vi] t[vJ] t[AajI]
{"AVIJ,aijv,Vi,vJ,AaIj", -4.0, 5, {5,25,13,13,18}}   //   r[AVIJ] += -4.0 W[aijv] t[Vi] t[vJ] t[AaIj]
{"AVIJ,Aiav,Vi,vJ,aI", -1.333333333333333, 5, {5,33,13,13,89}}   //   r[AVIJ] += -1.333333333333333 W[Aiav] t[Vi] t[vJ] ta[aI]
{"AVIJ,Iijv,Vi,vJ,Aj", 1.333333333333333, 5, {5,34,13,13,89}}   //   r[AVIJ] += 1.333333333333333 W[Iijv] t[Vi] t[vJ] ta[Aj]
{"AVIJ,aijv,Vi,vJ,Aj,aI", 1.333333333333333, 6, {5,25,13,13,89,89}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[Vi] t[vJ] ta[Aj] ta[aI]
{"AVIJ,Aiav,Vi,vJ,aI", -0.666666666666667, 5, {5,33,13,13,90}}   //   r[AVIJ] += -0.666666666666667 W[Aiav] t[Vi] t[vJ] tb[aI]
{"AVIJ,Aavi,Vi,vJ,aI", 0.666666666666667, 5, {5,32,13,13,90}}   //   r[AVIJ] += 0.666666666666667 W[Aavi] t[Vi] t[vJ] tb[aI]
{"AVIJ,Vivw,vI,wJ,Ai", 0.666666666666667, 5, {5,54,13,13,90}}   //   r[AVIJ] += 0.666666666666667 W[Vivw] t[vI] t[wJ] tb[Ai]
{"AVIJ,Jijv,Vi,vI,Aj", -0.666666666666667, 5, {5,34,13,13,90}}   //   r[AVIJ] += -0.666666666666667 W[Jijv] t[Vi] t[vI] tb[Aj]
{"AVIJ,Jijv,Vj,vI,Ai", 0.666666666666667, 5, {5,34,13,13,90}}   //   r[AVIJ] += 0.666666666666667 W[Jijv] t[Vj] t[vI] tb[Ai]
{"AVIJ,aijv,Vj,vJ,Ai,aI", -0.666666666666667, 6, {5,25,13,13,90,90}}   //   r[AVIJ] += -0.666666666666667 W[aijv] t[Vj] t[vJ] tb[Ai] tb[aI]
{"AVIJ,aijv,Vi,vJ,Aj,aI", 0.666666666666667, 6, {5,25,13,13,90,90}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[Vi] t[vJ] tb[Aj] tb[aI]
{"AVIJ,IVvw,wJ,Av", -1.333333333333333, 4, {5,58,13,22}}   //   r[AVIJ] += -1.333333333333333 W[IVvw] t[wJ] t[Av]
{"AVIJ,IJvi,Vi,Av", 1.333333333333333, 4, {5,41,13,22}}   //   r[AVIJ] += 1.333333333333333 W[IJvi] t[Vi] t[Av]
{"AVIJ,aivw,wi,Av,aVIJ", -0.666666666666667, 5, {5,24,13,22,15}}   //   r[AVIJ] += -0.666666666666667 W[aivw] t[wi] t[Av] t[aVIJ]
{"AVIJ,aivw,Vi,av,AwIJ", -1.0, 5, {5,24,13,22,15}}   //   r[AVIJ] += -1.0 W[aivw] t[Vi] t[av] t[AwIJ]
{"AVIJ,aivw,Vi,Av,awIJ", 0.666666666666667, 5, {5,24,13,22,15}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[Vi] t[Av] t[awIJ]
{"AVIJ,aivw,wJ,av,AVIi", -1.0, 5, {5,24,13,22,15}}   //   r[AVIJ] += -1.0 W[aivw] t[wJ] t[av] t[AVIi]
{"AVIJ,aivw,wJ,Av,aVIi", 0.666666666666667, 5, {5,24,13,22,15}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[wJ] t[Av] t[aVIi]
{"AVIJ,aivw,wJ,av,AViI", 0.333333333333333, 5, {5,24,13,22,15}}   //   r[AVIJ] += 0.333333333333333 W[aivw] t[wJ] t[av] t[AViI]
{"AVIJ,abiv,Vi,bv,AaIJ", -2.0, 5, {5,27,13,22,18}}   //   r[AVIJ] += -2.0 W[abiv] t[Vi] t[bv] t[AaIJ]
{"AVIJ,abiv,Vi,Av,abJI", 1.333333333333333, 5, {5,27,13,22,18}}   //   r[AVIJ] += 1.333333333333333 W[abiv] t[Vi] t[Av] t[abJI]
{"AVIJ,Vavw,vJ,Aw,aI", -1.333333333333333, 5, {5,59,13,22,89}}   //   r[AVIJ] += -1.333333333333333 W[Vavw] t[vJ] t[Aw] ta[aI]
{"AVIJ,Jaiv,Vi,Av,aI", 1.333333333333333, 5, {5,39,13,22,89}}   //   r[AVIJ] += 1.333333333333333 W[Jaiv] t[Vi] t[Av] ta[aI]
{"AVIJ,abiv,Vi,Av,bI,aJ", 1.333333333333333, 6, {5,27,13,22,89,90}}   //   r[AVIJ] += 1.333333333333333 W[abiv] t[Vi] t[Av] ta[bI] tb[aJ]
{"AVIJ,Iavi,Vi,Av,aJ", 1.333333333333333, 5, {5,40,13,22,90}}   //   r[AVIJ] += 1.333333333333333 W[Iavi] t[Vi] t[Av] tb[aJ]
{"AVIJ,Aavw,vJ,aVwI", -0.333333333333333, 4, {5,26,13,20}}   //   r[AVIJ] += -0.333333333333333 W[Aavw] t[vJ] t[aVwI]
{"AVIJ,Iivw,wi,AVvJ", -0.666666666666667, 4, {5,23,13,20}}   //   r[AVIJ] += -0.666666666666667 W[Iivw] t[wi] t[AVvJ]
{"AVIJ,Iivw,Vi,AwvJ", 0.666666666666667, 4, {5,23,13,20}}   //   r[AVIJ] += 0.666666666666667 W[Iivw] t[Vi] t[AwvJ]
{"AVIJ,Iivw,wJ,AVvi", 0.666666666666667, 4, {5,23,13,20}}   //   r[AVIJ] += 0.666666666666667 W[Iivw] t[wJ] t[AVvi]
{"AVIJ,aivw,wi,AVvJ,aI", -0.666666666666667, 5, {5,24,13,20,89}}   //   r[AVIJ] += -0.666666666666667 W[aivw] t[wi] t[AVvJ] ta[aI]
{"AVIJ,aivw,Vi,AwvJ,aI", 0.666666666666667, 5, {5,24,13,20,89}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[Vi] t[AwvJ] ta[aI]
{"AVIJ,aivw,wJ,AVvi,aI", 0.666666666666667, 5, {5,24,13,20,89}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[wJ] t[AVvi] ta[aI]
{"AVIJ,aivw,wJ,aVvI,Ai", 0.333333333333333, 5, {5,24,13,20,90}}   //   r[AVIJ] += 0.333333333333333 W[aivw] t[wJ] t[aVvI] tb[Ai]
{"AVIJ,Aiav,vi,aVIJ", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1.0 W[Aiav] t[vi] t[aVIJ]
{"AVIJ,Aavi,vi,aVIJ", -0.333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += -0.333333333333333 W[Aavi] t[vi] t[aVIJ]
{"AVIJ,Aavi,Vi,avIJ", 0.333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Aavi] t[Vi] t[avIJ]
{"AVIJ,Aiav,Vi,avIJ", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1.0 W[Aiav] t[Vi] t[avIJ]
{"AVIJ,Vivw,wi,AvIJ", 1.0, 4, {5,54,13,15}}   //   r[AVIJ] += 1.0 W[Vivw] t[wi] t[AvIJ]
{"AVIJ,Vivw,vi,AwIJ", -1.0, 4, {5,54,13,15}}   //   r[AVIJ] += -1.0 W[Vivw] t[vi] t[AwIJ]
{"AVIJ,Aiav,vJ,aVIi", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1.0 W[Aiav] t[vJ] t[aVIi]
{"AVIJ,Aavi,vJ,aVIi", 0.333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Aavi] t[vJ] t[aVIi]
{"AVIJ,Vivw,wJ,AvIi", -1.0, 4, {5,54,13,15}}   //   r[AVIJ] += -1.0 W[Vivw] t[wJ] t[AvIi]
{"AVIJ,Vivw,vJ,AwIi", 1.0, 4, {5,54,13,15}}   //   r[AVIJ] += 1.0 W[Vivw] t[vJ] t[AwIi]
{"AVIJ,Jijv,vi,AVIj", -1.0, 4, {5,34,13,15}}   //   r[AVIJ] += -1.0 W[Jijv] t[vi] t[AVIj]
{"AVIJ,Jijv,Vi,AvIj", 1.0, 4, {5,34,13,15}}   //   r[AVIJ] += 1.0 W[Jijv] t[Vi] t[AvIj]
{"AVIJ,Jijv,vj,AVIi", 1.0, 4, {5,34,13,15}}   //   r[AVIJ] += 1.0 W[Jijv] t[vj] t[AVIi]
{"AVIJ,Jijv,Vj,AvIi", -1.0, 4, {5,34,13,15}}   //   r[AVIJ] += -1.0 W[Jijv] t[Vj] t[AvIi]
{"AVIJ,Aiav,vJ,aViI", 0.333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Aiav] t[vJ] t[aViI]
{"AVIJ,Aavi,vJ,aViI", -0.666666666666667, 4, {5,32,13,15}}   //   r[AVIJ] += -0.666666666666667 W[Aavi] t[vJ] t[aViI]
{"AVIJ,Vivw,wJ,AviI", 0.333333333333333, 4, {5,54,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Vivw] t[wJ] t[AviI]
{"AVIJ,Vivw,vJ,AwiI", -0.333333333333333, 4, {5,54,13,15}}   //   r[AVIJ] += -0.333333333333333 W[Vivw] t[vJ] t[AwiI]
{"AVIJ,Jijv,vj,AViI", -0.333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += -0.333333333333333 W[Jijv] t[vj] t[AViI]
{"AVIJ,Jijv,Vj,AviI", 0.333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Jijv] t[Vj] t[AviI]
{"AVIJ,Jijv,vI,AVij", 0.333333333333333, 4, {5,34,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Jijv] t[vI] t[AVij]
{"AVIJ,Iijv,vi,AVjJ", -1.0, 4, {5,34,13,15}}   //   r[AVIJ] += -1.0 W[Iijv] t[vi] t[AVjJ]
{"AVIJ,Iijv,Vi,AvjJ", 1.0, 4, {5,34,13,15}}   //   r[AVIJ] += 1.0 W[Iijv] t[Vi] t[AvjJ]
{"AVIJ,Iijv,vJ,AVji", 1.0, 4, {5,34,13,15}}   //   r[AVIJ] += 1.0 W[Iijv] t[vJ] t[AVji]
{"AVIJ,aijv,vi,AVjJ,aI", -0.666666666666667, 5, {5,25,13,15,89}}   //   r[AVIJ] += -0.666666666666667 W[aijv] t[vi] t[AVjJ] ta[aI]
{"AVIJ,aijv,Vi,AvjJ,aI", 0.666666666666667, 5, {5,25,13,15,89}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[Vi] t[AvjJ] ta[aI]
{"AVIJ,aijv,vJ,AVji,aI", 0.666666666666667, 5, {5,25,13,15,89}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[vJ] t[AVji] ta[aI]
{"AVIJ,aijv,vi,aVIJ,Aj", -0.666666666666667, 5, {5,25,13,15,89}}   //   r[AVIJ] += -0.666666666666667 W[aijv] t[vi] t[aVIJ] ta[Aj]
{"AVIJ,aijv,Vi,avIJ,Aj", 0.666666666666667, 5, {5,25,13,15,89}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[Vi] t[avIJ] ta[Aj]
{"AVIJ,aijv,Vi,AvIJ,aj", -1.0, 5, {5,25,13,15,89}}   //   r[AVIJ] += -1.0 W[aijv] t[Vi] t[AvIJ] ta[aj]
{"AVIJ,aijv,vJ,aVIi,Aj", 0.666666666666667, 5, {5,25,13,15,89}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[vJ] t[aVIi] ta[Aj]
{"AVIJ,aijv,vJ,AVIi,aj", -1.0, 5, {5,25,13,15,89}}   //   r[AVIJ] += -1.0 W[aijv] t[vJ] t[AVIi] ta[aj]
{"AVIJ,aijv,vJ,AViI,aj", 0.333333333333333, 5, {5,25,13,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vJ] t[AViI] ta[aj]
{"AVIJ,aijv,vj,AViJ,aI", 0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vj] t[AViJ] tb[aI]
{"AVIJ,aijv,vi,AVjJ,aI", -0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vi] t[AVjJ] tb[aI]
{"AVIJ,aijv,Vj,AviJ,aI", -0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[Vj] t[AviJ] tb[aI]
{"AVIJ,aijv,Vi,AvjJ,aI", 0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[Vi] t[AvjJ] tb[aI]
{"AVIJ,aijv,vJ,AVij,aI", -0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vJ] t[AVij] tb[aI]
{"AVIJ,aijv,vJ,AVji,aI", 0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vJ] t[AVji] tb[aI]
{"AVIJ,aijv,vj,AVIi,aJ", 1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1.0 W[aijv] t[vj] t[AVIi] tb[aJ]
{"AVIJ,aijv,vi,AVIj,aJ", -1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1.0 W[aijv] t[vi] t[AVIj] tb[aJ]
{"AVIJ,aijv,Vj,AvIi,aJ", -1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1.0 W[aijv] t[Vj] t[AvIi] tb[aJ]
{"AVIJ,aijv,Vi,AvIj,aJ", 1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1.0 W[aijv] t[Vi] t[AvIj] tb[aJ]
{"AVIJ,aijv,vj,aVIJ,Ai", 0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vj] t[aVIJ] tb[Ai]
{"AVIJ,aijv,vi,aVIJ,Aj", -0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vi] t[aVIJ] tb[Aj]
{"AVIJ,aijv,Vi,avIJ,Aj", 0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[Vi] t[avIJ] tb[Aj]
{"AVIJ,aijv,Vj,avIJ,Ai", -0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[Vj] t[avIJ] tb[Ai]
{"AVIJ,aijv,Vj,AvIJ,ai", 1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1.0 W[aijv] t[Vj] t[AvIJ] tb[ai]
{"AVIJ,aijv,Vi,AvIJ,aj", -1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1.0 W[aijv] t[Vi] t[AvIJ] tb[aj]
{"AVIJ,aijv,vJ,aVIj,Ai", -0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vJ] t[aVIj] tb[Ai]
{"AVIJ,aijv,vJ,AVIj,ai", 1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += 1.0 W[aijv] t[vJ] t[AVIj] tb[ai]
{"AVIJ,aijv,vJ,aVIi,Aj", 0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vJ] t[aVIi] tb[Aj]
{"AVIJ,aijv,vJ,AVIi,aj", -1.0, 5, {5,25,13,15,90}}   //   r[AVIJ] += -1.0 W[aijv] t[vJ] t[AVIi] tb[aj]
{"AVIJ,aijv,vJ,aVjI,Ai", 0.666666666666667, 5, {5,25,13,15,90}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[vJ] t[aVjI] tb[Ai]
{"AVIJ,aijv,vJ,AVjI,ai", -0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vJ] t[AVjI] tb[ai]
{"AVIJ,aijv,vJ,aViI,Aj", -0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vJ] t[aViI] tb[Aj]
{"AVIJ,aijv,vJ,AViI,aj", 0.333333333333333, 5, {5,25,13,15,90}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vJ] t[AViI] tb[aj]
{"AVIJ,Vavw,vJ,aAwI", 1.0, 4, {5,59,13,17}}   //   r[AVIJ] += 1.0 W[Vavw] t[vJ] t[aAwI]
{"AVIJ,Vavw,vJ,AawI", -0.666666666666667, 4, {5,59,13,17}}   //   r[AVIJ] += -0.666666666666667 W[Vavw] t[vJ] t[AawI]
{"AVIJ,Jaiv,Vi,aAvI", -1.0, 4, {5,39,13,17}}   //   r[AVIJ] += -1.0 W[Jaiv] t[Vi] t[aAvI]
{"AVIJ,Jaiv,Vi,AavI", 0.666666666666667, 4, {5,39,13,17}}   //   r[AVIJ] += 0.666666666666667 W[Jaiv] t[Vi] t[AavI]
{"AVIJ,Iavi,Vi,AavJ", 0.666666666666667, 4, {5,40,13,17}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[Vi] t[AavJ]
{"AVIJ,abiv,Vi,AavJ,bI", 0.666666666666667, 5, {5,27,13,17,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Vi] t[AavJ] ta[bI]
{"AVIJ,abiv,Vi,bAvI,aJ", -1.0, 5, {5,27,13,17,90}}   //   r[AVIJ] += -1.0 W[abiv] t[Vi] t[bAvI] tb[aJ]
{"AVIJ,abiv,Vi,AbvI,aJ", 0.666666666666667, 5, {5,27,13,17,90}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Vi] t[AbvI] tb[aJ]
{"AVIJ,Aabi,Vi,abJI", -2.0, 4, {5,45,13,18}}   //   r[AVIJ] += -2.0 W[Aabi] t[Vi] t[abJI]
{"AVIJ,Viav,vi,AaIJ", 2.0, 4, {5,75,13,18}}   //   r[AVIJ] += 2.0 W[Viav] t[vi] t[AaIJ]
{"AVIJ,Vavi,vi,AaIJ", -2.0, 4, {5,61,13,18}}   //   r[AVIJ] += -2.0 W[Vavi] t[vi] t[AaIJ]
{"AVIJ,Viav,vJ,AaiI", 0.666666666666667, 4, {5,75,13,18}}   //   r[AVIJ] += 0.666666666666667 W[Viav] t[vJ] t[AaiI]
{"AVIJ,Viav,vJ,AaIi", -2.0, 4, {5,75,13,18}}   //   r[AVIJ] += -2.0 W[Viav] t[vJ] t[AaIi]
{"AVIJ,Vavi,vJ,AaiI", -2.0, 4, {5,61,13,18}}   //   r[AVIJ] += -2.0 W[Vavi] t[vJ] t[AaiI]
{"AVIJ,Vavi,vJ,AaIi", 4.0, 4, {5,61,13,18}}   //   r[AVIJ] += 4.0 W[Vavi] t[vJ] t[AaIi]
{"AVIJ,Jaij,Vj,AaIi", 2.0, 4, {5,46,13,18}}   //   r[AVIJ] += 2.0 W[Jaij] t[Vj] t[AaIi]
{"AVIJ,Jaij,Vi,AajI", 2.0, 4, {5,46,13,18}}   //   r[AVIJ] += 2.0 W[Jaij] t[Vi] t[AajI]
{"AVIJ,Jaij,Vi,AaIj", -4.0, 4, {5,46,13,18}}   //   r[AVIJ] += -4.0 W[Jaij] t[Vi] t[AaIj]
{"AVIJ,Iaij,Vj,AaiJ", 2.0, 4, {5,46,13,18}}   //   r[AVIJ] += 2.0 W[Iaij] t[Vj] t[AaiJ]
{"AVIJ,abij,Vi,AajJ,bI", 1.333333333333333, 5, {5,28,13,18,89}}   //   r[AVIJ] += 1.333333333333333 W[abij] t[Vi] t[AajJ] ta[bI]
{"AVIJ,abij,Vi,abJI,Aj", 1.333333333333333, 5, {5,28,13,18,89}}   //   r[AVIJ] += 1.333333333333333 W[abij] t[Vi] t[abJI] ta[Aj]
{"AVIJ,abij,Vi,AaIJ,bj", -2.0, 5, {5,28,13,18,89}}   //   r[AVIJ] += -2.0 W[abij] t[Vi] t[AaIJ] ta[bj]
{"AVIJ,abij,Vi,AajJ,bI", 0.666666666666667, 5, {5,28,13,18,90}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[Vi] t[AajJ] tb[bI]
{"AVIJ,abij,Vi,AbjI,aJ", 2.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += 2.0 W[abij] t[Vi] t[AbjI] tb[aJ]
{"AVIJ,abij,Vi,AbIj,aJ", -4.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += -4.0 W[abij] t[Vi] t[AbIj] tb[aJ]
{"AVIJ,abij,Vi,AaIj,bJ", 2.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += 2.0 W[abij] t[Vi] t[AaIj] tb[bJ]
{"AVIJ,abij,Vi,abJI,Aj", 0.666666666666667, 5, {5,28,13,18,90}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[Vi] t[abJI] tb[Aj]
{"AVIJ,abij,Vi,AbIJ,aj", 2.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += 2.0 W[abij] t[Vi] t[AbIJ] tb[aj]
{"AVIJ,abij,Vi,AaIJ,bj", -2.0, 5, {5,28,13,18,90}}   //   r[AVIJ] += -2.0 W[abij] t[Vi] t[AaIJ] tb[bj]
{"AVIJ,AVav,vJ,aI", 1.333333333333333, 4, {5,62,13,89}}   //   r[AVIJ] += 1.333333333333333 W[AVav] t[vJ] ta[aI]
{"AVIJ,AJai,Vi,aI", -1.333333333333333, 4, {5,43,13,89}}   //   r[AVIJ] += -1.333333333333333 W[AJai] t[Vi] ta[aI]
{"AVIJ,IViv,vJ,Ai", -1.333333333333333, 4, {5,64,13,89}}   //   r[AVIJ] += -1.333333333333333 W[IViv] t[vJ] ta[Ai]
{"AVIJ,IJij,Vj,Ai", 1.333333333333333, 4, {5,44,13,89}}   //   r[AVIJ] += 1.333333333333333 W[IJij] t[Vj] ta[Ai]
{"AVIJ,Vavi,vJ,Ai,aI", -1.333333333333333, 5, {5,61,13,89,89}}   //   r[AVIJ] += -1.333333333333333 W[Vavi] t[vJ] ta[Ai] ta[aI]
{"AVIJ,Jaij,Vi,Aj,aI", 1.333333333333333, 5, {5,46,13,89,89}}   //   r[AVIJ] += 1.333333333333333 W[Jaij] t[Vi] ta[Aj] ta[aI]
{"AVIJ,abij,Vi,Aj,bI,aJ", 1.333333333333333, 6, {5,28,13,89,89,90}}   //   r[AVIJ] += 1.333333333333333 W[abij] t[Vi] ta[Aj] ta[bI] tb[aJ]
{"AVIJ,Aabi,Vi,bI,aJ", -1.333333333333333, 5, {5,45,13,89,90}}   //   r[AVIJ] += -1.333333333333333 W[Aabi] t[Vi] ta[bI] tb[aJ]
{"AVIJ,Iaij,Vj,Ai,aJ", 1.333333333333333, 5, {5,46,13,89,90}}   //   r[AVIJ] += 1.333333333333333 W[Iaij] t[Vj] ta[Ai] tb[aJ]
{"AVIJ,AVva,vJ,aI", -0.666666666666667, 4, {5,76,13,90}}   //   r[AVIJ] += -0.666666666666667 W[AVva] t[vJ] tb[aI]
{"AVIJ,AVav,vJ,aI", 0.666666666666667, 4, {5,62,13,90}}   //   r[AVIJ] += 0.666666666666667 W[AVav] t[vJ] tb[aI]
{"AVIJ,AJai,Vi,aI", -0.666666666666667, 4, {5,43,13,90}}   //   r[AVIJ] += -0.666666666666667 W[AJai] t[Vi] tb[aI]
{"AVIJ,JViv,vI,Ai", 0.666666666666667, 4, {5,64,13,90}}   //   r[AVIJ] += 0.666666666666667 W[JViv] t[vI] tb[Ai]
{"AVIJ,JiVv,vI,Ai", -0.666666666666667, 4, {5,23,13,90}}   //   r[AVIJ] += -0.666666666666667 W[JiVv] t[vI] tb[Ai]
{"AVIJ,AaIi,Vi,aJ", -2.0, 4, {5,28,13,90}}   //   r[AVIJ] += -2.0 W[AaIi] t[Vi] tb[aJ]
{"AVIJ,IJij,Vj,Ai", 0.666666666666667, 4, {5,44,13,90}}   //   r[AVIJ] += 0.666666666666667 W[IJij] t[Vj] tb[Ai]
{"AVIJ,Aabi,Vi,aJ,bI", -0.666666666666667, 5, {5,45,13,90,90}}   //   r[AVIJ] += -0.666666666666667 W[Aabi] t[Vi] tb[aJ] tb[bI]
{"AVIJ,Viav,vJ,Ai,aI", 0.666666666666667, 5, {5,75,13,90,90}}   //   r[AVIJ] += 0.666666666666667 W[Viav] t[vJ] tb[Ai] tb[aI]
{"AVIJ,Vavi,vJ,Ai,aI", -0.666666666666667, 5, {5,61,13,90,90}}   //   r[AVIJ] += -0.666666666666667 W[Vavi] t[vJ] tb[Ai] tb[aI]
{"AVIJ,Jaij,Vj,Ai,aI", -0.666666666666667, 5, {5,46,13,90,90}}   //   r[AVIJ] += -0.666666666666667 W[Jaij] t[Vj] tb[Ai] tb[aI]
{"AVIJ,Jaij,Vi,Aj,aI", 0.666666666666667, 5, {5,46,13,90,90}}   //   r[AVIJ] += 0.666666666666667 W[Jaij] t[Vi] tb[Aj] tb[aI]
{"AVIJ,abij,Vi,Aj,aI,bJ", -0.666666666666667, 6, {5,28,13,90,90,90}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[Vi] tb[Aj] tb[aI] tb[bJ]
{"AVIJ,IJvV,Av", -1.333333333333333, 3, {5,23,22}}   //   r[AVIJ] += -1.333333333333333 W[IJvV] t[Av]
{"AVIJ,abvw,Av,aw,bVIJ", 0.666666666666667, 5, {5,26,22,22,15}}   //   r[AVIJ] += 0.666666666666667 W[abvw] t[Av] t[aw] t[bVIJ]
{"AVIJ,abvw,Av,bw,aVIJ", -0.666666666666667, 5, {5,26,22,22,15}}   //   r[AVIJ] += -0.666666666666667 W[abvw] t[Av] t[bw] t[aVIJ]
{"AVIJ,Iavw,aw,AVvJ", -0.666666666666667, 4, {5,38,22,20}}   //   r[AVIJ] += -0.666666666666667 W[Iavw] t[aw] t[AVvJ]
{"AVIJ,Iavw,Aw,aVvJ", 0.666666666666667, 4, {5,38,22,20}}   //   r[AVIJ] += 0.666666666666667 W[Iavw] t[Aw] t[aVvJ]
{"AVIJ,Iavw,av,AVwJ", 0.666666666666667, 4, {5,38,22,20}}   //   r[AVIJ] += 0.666666666666667 W[Iavw] t[av] t[AVwJ]
{"AVIJ,Iavw,Av,aVwJ", -0.666666666666667, 4, {5,38,22,20}}   //   r[AVIJ] += -0.666666666666667 W[Iavw] t[Av] t[aVwJ]
{"AVIJ,abvw,aw,AVvJ,bI", 0.666666666666667, 5, {5,26,22,20,89}}   //   r[AVIJ] += 0.666666666666667 W[abvw] t[aw] t[AVvJ] ta[bI]
{"AVIJ,abvw,av,AVwJ,bI", -0.666666666666667, 5, {5,26,22,20,89}}   //   r[AVIJ] += -0.666666666666667 W[abvw] t[av] t[AVwJ] ta[bI]
{"AVIJ,abvw,Av,bVwJ,aI", -0.666666666666667, 5, {5,26,22,20,89}}   //   r[AVIJ] += -0.666666666666667 W[abvw] t[Av] t[bVwJ] ta[aI]
{"AVIJ,abvw,Av,aVwJ,bI", 0.666666666666667, 5, {5,26,22,20,89}}   //   r[AVIJ] += 0.666666666666667 W[abvw] t[Av] t[aVwJ] ta[bI]
{"AVIJ,Aabv,av,bVIJ", 1.0, 4, {5,35,22,15}}   //   r[AVIJ] += 1.0 W[Aabv] t[av] t[bVIJ]
{"AVIJ,Aabv,bv,aVIJ", -0.666666666666667, 4, {5,35,22,15}}   //   r[AVIJ] += -0.666666666666667 W[Aabv] t[bv] t[aVIJ]
{"AVIJ,Vavw,aw,AvIJ", 1.0, 4, {5,59,22,15}}   //   r[AVIJ] += 1.0 W[Vavw] t[aw] t[AvIJ]
{"AVIJ,Vavw,Aw,avIJ", -0.666666666666667, 4, {5,59,22,15}}   //   r[AVIJ] += -0.666666666666667 W[Vavw] t[Aw] t[avIJ]
{"AVIJ,Jaiv,av,AVIi", -1.0, 4, {5,39,22,15}}   //   r[AVIJ] += -1.0 W[Jaiv] t[av] t[AVIi]
{"AVIJ,Jaiv,Av,aVIi", 0.666666666666667, 4, {5,39,22,15}}   //   r[AVIJ] += 0.666666666666667 W[Jaiv] t[Av] t[aVIi]
{"AVIJ,Iavi,Av,aVJi", 0.666666666666667, 4, {5,40,22,15}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[Av] t[aVJi]
{"AVIJ,Iaiv,av,AViJ", -1.0, 4, {5,39,22,15}}   //   r[AVIJ] += -1.0 W[Iaiv] t[av] t[AViJ]
{"AVIJ,Iaiv,Av,aViJ", 0.666666666666667, 4, {5,39,22,15}}   //   r[AVIJ] += 0.666666666666667 W[Iaiv] t[Av] t[aViJ]
{"AVIJ,Iavi,av,AViJ", 0.666666666666667, 4, {5,40,22,15}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[av] t[AViJ]
{"AVIJ,Iavi,Av,aViJ", -1.333333333333333, 4, {5,40,22,15}}   //   r[AVIJ] += -1.333333333333333 W[Iavi] t[Av] t[aViJ]
{"AVIJ,abiv,Av,aVJi,bI", 0.666666666666667, 5, {5,27,22,15,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Av] t[aVJi] ta[bI]
{"AVIJ,abiv,av,AViJ,bI", 0.666666666666667, 5, {5,27,22,15,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[av] t[AViJ] ta[bI]
{"AVIJ,abiv,bv,AViJ,aI", -0.666666666666667, 5, {5,27,22,15,89}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[bv] t[AViJ] ta[aI]
{"AVIJ,abiv,Av,aViJ,bI", -1.333333333333333, 5, {5,27,22,15,89}}   //   r[AVIJ] += -1.333333333333333 W[abiv] t[Av] t[aViJ] ta[bI]
{"AVIJ,abiv,Av,bViJ,aI", 0.666666666666667, 5, {5,27,22,15,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Av] t[bViJ] ta[aI]
{"AVIJ,abiv,av,bVIJ,Ai", 0.666666666666667, 5, {5,27,22,15,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[av] t[bVIJ] ta[Ai]
{"AVIJ,abiv,bv,aVIJ,Ai", -0.666666666666667, 5, {5,27,22,15,89}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[bv] t[aVIJ] ta[Ai]
{"AVIJ,abiv,Av,aVIJ,bi", 0.666666666666667, 5, {5,27,22,15,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Av] t[aVIJ] ta[bi]
{"AVIJ,abiv,Av,bVIJ,ai", -0.666666666666667, 5, {5,27,22,15,89}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[Av] t[bVIJ] ta[ai]
{"AVIJ,abiv,bv,AViJ,aI", -0.333333333333333, 5, {5,27,22,15,90}}   //   r[AVIJ] += -0.333333333333333 W[abiv] t[bv] t[AViJ] tb[aI]
{"AVIJ,abiv,bv,AVIi,aJ", -1.0, 5, {5,27,22,15,90}}   //   r[AVIJ] += -1.0 W[abiv] t[bv] t[AVIi] tb[aJ]
{"AVIJ,abiv,Av,bVIi,aJ", 0.666666666666667, 5, {5,27,22,15,90}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Av] t[bVIi] tb[aJ]
{"AVIJ,abiv,bv,aVIJ,Ai", -0.333333333333333, 5, {5,27,22,15,90}}   //   r[AVIJ] += -0.333333333333333 W[abiv] t[bv] t[aVIJ] tb[Ai]
{"AVIJ,abiv,Av,bVIJ,ai", -0.666666666666667, 5, {5,27,22,15,90}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[Av] t[bVIJ] tb[ai]
{"AVIJ,Vabv,av,AbIJ", 2.0, 4, {5,77,22,18}}   //   r[AVIJ] += 2.0 W[Vabv] t[av] t[AbIJ]
{"AVIJ,Vabv,Av,abIJ", -1.333333333333333, 4, {5,77,22,18}}   //   r[AVIJ] += -1.333333333333333 W[Vabv] t[Av] t[abIJ]
{"AVIJ,JaVv,Av,aI", -1.333333333333333, 4, {5,38,22,89}}   //   r[AVIJ] += -1.333333333333333 W[JaVv] t[Av] ta[aI]
{"AVIJ,Vabv,Av,aI,bJ", -1.333333333333333, 5, {5,77,22,89,90}}   //   r[AVIJ] += -1.333333333333333 W[Vabv] t[Av] ta[aI] tb[bJ]
{"AVIJ,IVva,Av,aJ", -1.333333333333333, 4, {5,78,22,90}}   //   r[AVIJ] += -1.333333333333333 W[IVva] t[Av] tb[aJ]
{"AVIJ,AIav,aVvJ", -0.666666666666667, 3, {5,33,20}}   //   r[AVIJ] += -0.666666666666667 W[AIav] t[aVvJ]
{"AVIJ,IVvw,AwvJ", -0.666666666666667, 3, {5,58,20}}   //   r[AVIJ] += -0.666666666666667 W[IVvw] t[AwvJ]
{"AVIJ,AaIv,aVvJ", 1.0, 3, {5,27,20}}   //   r[AVIJ] += 1.0 W[AaIv] t[aVvJ]
{"AVIJ,IJvi,AVvi", 0.666666666666667, 3, {5,41,20}}   //   r[AVIJ] += 0.666666666666667 W[IJvi] t[AVvi]
{"AVIJ,aivw,aVvi,AwIJ", -0.5, 4, {5,24,20,15}}   //   r[AVIJ] += -0.5 W[aivw] t[aVvi] t[AwIJ]
{"AVIJ,aivw,Awvi,aVIJ", -0.333333333333333, 4, {5,24,20,15}}   //   r[AVIJ] += -0.333333333333333 W[aivw] t[Awvi] t[aVIJ]
{"AVIJ,aivw,AVvi,awIJ", 0.333333333333333, 4, {5,24,20,15}}   //   r[AVIJ] += 0.333333333333333 W[aivw] t[AVvi] t[awIJ]
{"AVIJ,aivw,awvJ,AVIi", -0.5, 4, {5,24,20,15}}   //   r[AVIJ] += -0.5 W[aivw] t[awvJ] t[AVIi]
{"AVIJ,aivw,aVvJ,AwIi", 0.5, 4, {5,24,20,15}}   //   r[AVIJ] += 0.5 W[aivw] t[aVvJ] t[AwIi]
{"AVIJ,aivw,AwvJ,aVIi", 0.333333333333333, 4, {5,24,20,15}}   //   r[AVIJ] += 0.333333333333333 W[aivw] t[AwvJ] t[aVIi]
{"AVIJ,aivw,AVvJ,awIi", -0.333333333333333, 4, {5,24,20,15}}   //   r[AVIJ] += -0.333333333333333 W[aivw] t[AVvJ] t[awIi]
{"AVIJ,aivw,awvJ,AViI", 0.166666666666667, 4, {5,24,20,15}}   //   r[AVIJ] += 0.166666666666667 W[aivw] t[awvJ] t[AViI]
{"AVIJ,aivw,aVvJ,AwiI", -0.166666666666667, 4, {5,24,20,15}}   //   r[AVIJ] += -0.166666666666667 W[aivw] t[aVvJ] t[AwiI]
{"AVIJ,abvw,aVwJ,bAvI", -0.5, 4, {5,26,20,17}}   //   r[AVIJ] += -0.5 W[abvw] t[aVwJ] t[bAvI]
{"AVIJ,abvw,aVwJ,AbvI", 0.333333333333333, 4, {5,26,20,17}}   //   r[AVIJ] += 0.333333333333333 W[abvw] t[aVwJ] t[AbvI]
{"AVIJ,abvw,aVvJ,bAwI", 0.5, 4, {5,26,20,17}}   //   r[AVIJ] += 0.5 W[abvw] t[aVvJ] t[bAwI]
{"AVIJ,abvw,aVvJ,AbwI", -0.333333333333333, 4, {5,26,20,17}}   //   r[AVIJ] += -0.333333333333333 W[abvw] t[aVvJ] t[AbwI]
{"AVIJ,abvw,AVvJ,bawI", -0.333333333333333, 4, {5,26,20,17}}   //   r[AVIJ] += -0.333333333333333 W[abvw] t[AVvJ] t[bawI]
{"AVIJ,abvw,AVvJ,abwI", 0.333333333333333, 4, {5,26,20,17}}   //   r[AVIJ] += 0.333333333333333 W[abvw] t[AVvJ] t[abwI]
{"AVIJ,abiv,bVvi,AaIJ", -1.0, 4, {5,27,20,18}}   //   r[AVIJ] += -1.0 W[abiv] t[bVvi] t[AaIJ]
{"AVIJ,abiv,AVvi,abJI", 0.666666666666667, 4, {5,27,20,18}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[AVvi] t[abJI]
{"AVIJ,abiv,aVvJ,AbiI", 0.666666666666667, 4, {5,27,20,18}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[aVvJ] t[AbiI]
{"AVIJ,abiv,aVvJ,AbIi", -1.0, 4, {5,27,20,18}}   //   r[AVIJ] += -1.0 W[abiv] t[aVvJ] t[AbIi]
{"AVIJ,abiv,bVvJ,AaiI", -1.0, 4, {5,27,20,18}}   //   r[AVIJ] += -1.0 W[abiv] t[bVvJ] t[AaiI]
{"AVIJ,abiv,bVvJ,AaIi", 2.0, 4, {5,27,20,18}}   //   r[AVIJ] += 2.0 W[abiv] t[bVvJ] t[AaIi]
{"AVIJ,abiv,AVvJ,abIi", 0.666666666666667, 4, {5,27,20,18}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[AVvJ] t[abIi]
{"AVIJ,abiv,AVvJ,abiI", -1.333333333333333, 4, {5,27,20,18}}   //   r[AVIJ] += -1.333333333333333 W[abiv] t[AVvJ] t[abiI]
{"AVIJ,Aabv,aVvJ,bI", 0.666666666666667, 4, {5,35,20,89}}   //   r[AVIJ] += 0.666666666666667 W[Aabv] t[aVvJ] ta[bI]
{"AVIJ,Aabv,bVvJ,aI", -0.666666666666667, 4, {5,35,20,89}}   //   r[AVIJ] += -0.666666666666667 W[Aabv] t[bVvJ] ta[aI]
{"AVIJ,Vavw,AvwJ,aI", -0.666666666666667, 4, {5,59,20,89}}   //   r[AVIJ] += -0.666666666666667 W[Vavw] t[AvwJ] ta[aI]
{"AVIJ,Jaiv,AVvi,aI", 0.666666666666667, 4, {5,39,20,89}}   //   r[AVIJ] += 0.666666666666667 W[Jaiv] t[AVvi] ta[aI]
{"AVIJ,Iaiv,aVvJ,Ai", -0.666666666666667, 4, {5,39,20,89}}   //   r[AVIJ] += -0.666666666666667 W[Iaiv] t[aVvJ] ta[Ai]
{"AVIJ,Iaiv,AVvJ,ai", 0.666666666666667, 4, {5,39,20,89}}   //   r[AVIJ] += 0.666666666666667 W[Iaiv] t[AVvJ] ta[ai]
{"AVIJ,Iavi,aVvJ,Ai", 0.666666666666667, 4, {5,40,20,89}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[aVvJ] ta[Ai]
{"AVIJ,Iavi,AVvJ,ai", -0.666666666666667, 4, {5,40,20,89}}   //   r[AVIJ] += -0.666666666666667 W[Iavi] t[AVvJ] ta[ai]
{"AVIJ,abiv,aVvJ,Ai,bI", 0.666666666666667, 5, {5,27,20,89,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[aVvJ] ta[Ai] ta[bI]
{"AVIJ,abiv,bVvJ,Ai,aI", -0.666666666666667, 5, {5,27,20,89,89}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[bVvJ] ta[Ai] ta[aI]
{"AVIJ,abiv,AVvJ,ai,bI", -0.666666666666667, 5, {5,27,20,89,89}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[AVvJ] ta[ai] ta[bI]
{"AVIJ,abiv,AVvJ,aI,bi", 0.666666666666667, 5, {5,27,20,89,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[AVvJ] ta[aI] ta[bi]
{"AVIJ,abiv,AVvi,bI,aJ", 0.666666666666667, 5, {5,27,20,89,90}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[AVvi] ta[bI] tb[aJ]
{"AVIJ,abiv,AVvJ,bI,ai", -0.666666666666667, 5, {5,27,20,89,90}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[AVvJ] ta[bI] tb[ai]
{"AVIJ,Aabv,aVvJ,bI", 0.333333333333333, 4, {5,35,20,90}}   //   r[AVIJ] += 0.333333333333333 W[Aabv] t[aVvJ] tb[bI]
{"AVIJ,Jaiv,aVvI,Ai", 0.333333333333333, 4, {5,39,20,90}}   //   r[AVIJ] += 0.333333333333333 W[Jaiv] t[aVvI] tb[Ai]
{"AVIJ,Iavi,AVvi,aJ", 0.666666666666667, 4, {5,40,20,90}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[AVvi] tb[aJ]
{"AVIJ,Iavi,AVvJ,ai", -0.666666666666667, 4, {5,40,20,90}}   //   r[AVIJ] += -0.666666666666667 W[Iavi] t[AVvJ] tb[ai]
{"AVIJ,abiv,bVvJ,Ai,aI", -0.333333333333333, 5, {5,27,20,90,90}}   //   r[AVIJ] += -0.333333333333333 W[abiv] t[bVvJ] tb[Ai] tb[aI]
{"AVIJ,AVav,avIJ", 1.0, 3, {5,62,15}}   //   r[AVIJ] += 1.0 W[AVav] t[avIJ]
{"AVIJ,AVva,avIJ", -0.333333333333333, 3, {5,76,15}}   //   r[AVIJ] += -0.333333333333333 W[AVva] t[avIJ]
{"AVIJ,AJai,aVIi", -1.0, 3, {5,43,15}}   //   r[AVIJ] += -1.0 W[AJai] t[aVIi]
{"AVIJ,JViv,AvIi", -1.0, 3, {5,64,15}}   //   r[AVIJ] += -1.0 W[JViv] t[AvIi]
{"AVIJ,JiVv,AvIi", 1.0, 3, {5,23,15}}   //   r[AVIJ] += 1.0 W[JiVv] t[AvIi]
{"AVIJ,JiVv,AviI", -0.333333333333333, 3, {5,23,15}}   //   r[AVIJ] += -0.333333333333333 W[JiVv] t[AviI]
{"AVIJ,AaIi,aVJi", -1.0, 3, {5,28,15}}   //   r[AVIJ] += -1.0 W[AaIi] t[aVJi]
{"AVIJ,AIai,aViJ", -1.0, 3, {5,43,15}}   //   r[AVIJ] += -1.0 W[AIai] t[aViJ]
{"AVIJ,IViv,AviJ", -1.0, 3, {5,64,15}}   //   r[AVIJ] += -1.0 W[IViv] t[AviJ]
{"AVIJ,AaIi,aViJ", 2.0, 3, {5,28,15}}   //   r[AVIJ] += 2.0 W[AaIi] t[aViJ]
{"AVIJ,IJij,AVij", 1.0, 3, {5,44,15}}   //   r[AVIJ] += 1.0 W[IJij] t[AVij]
{"AVIJ,aijv,AvIJ,aVji", -1.0, 4, {5,25,15,15}}   //   r[AVIJ] += -1.0 W[aijv] t[AvIJ] t[aVji]
{"AVIJ,aijv,AvIJ,aVij", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AvIJ] t[aVij]
{"AVIJ,aijv,Avij,aVIJ", 0.166666666666667, 4, {5,25,15,15}}   //   r[AVIJ] += 0.166666666666667 W[aijv] t[Avij] t[aVIJ]
{"AVIJ,aijv,Avji,aVIJ", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[Avji] t[aVIJ]
{"AVIJ,aijv,AVji,avIJ", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AVji] t[avIJ]
{"AVIJ,aijv,AVij,avIJ", -0.166666666666667, 4, {5,25,15,15}}   //   r[AVIJ] += -0.166666666666667 W[aijv] t[AVij] t[avIJ]
{"AVIJ,aijv,AVIj,avJi", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[AVIj] t[avJi]
{"AVIJ,aijv,AvIj,aVJi", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AvIj] t[aVJi]
{"AVIJ,aijv,AVIi,avJj", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AVIi] t[avJj]
{"AVIJ,aijv,AvIi,aVJj", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[AvIi] t[aVJj]
{"AVIJ,aijv,AVIj,aviJ", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AVIj] t[aviJ]
{"AVIJ,aijv,AvIj,aViJ", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[AvIj] t[aViJ]
{"AVIJ,aijv,AVIi,avjJ", -1.0, 4, {5,25,15,15}}   //   r[AVIJ] += -1.0 W[aijv] t[AVIi] t[avjJ]
{"AVIJ,aijv,AvIi,aVjJ", 1.0, 4, {5,25,15,15}}   //   r[AVIJ] += 1.0 W[aijv] t[AvIi] t[aVjJ]
{"AVIJ,aijv,AvjJ,aVIi", 0.5, 4, {5,25,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AvjJ] t[aVIi]
{"AVIJ,aijv,AviJ,aVIj", -0.166666666666667, 4, {5,25,15,15}}   //   r[AVIJ] += -0.166666666666667 W[aijv] t[AviJ] t[aVIj]
{"AVIJ,aijv,AViJ,avIj", 0.166666666666667, 4, {5,25,15,15}}   //   r[AVIJ] += 0.166666666666667 W[aijv] t[AViJ] t[avIj]
{"AVIJ,aijv,AVjJ,avIi", -0.5, 4, {5,25,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[AVjJ] t[avIi]
{"AVIJ,aijv,AVjI,aviJ", -0.166666666666667, 4, {5,25,15,15}}   //   r[AVIJ] += -0.166666666666667 W[aijv] t[AVjI] t[aviJ]
{"AVIJ,aijv,AvjI,aViJ", 0.166666666666667, 4, {5,25,15,15}}   //   r[AVIJ] += 0.166666666666667 W[aijv] t[AvjI] t[aViJ]
{"AVIJ,aijv,AViI,avjJ", 0.333333333333333, 4, {5,25,15,15}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[AViI] t[avjJ]
{"AVIJ,aijv,AviI,aVjJ", -0.333333333333333, 4, {5,25,15,15}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[AviI] t[aVjJ]
{"AVIJ,abvw,aVIJ,Abvw", -1.333333333333333, 4, {5,26,15,16}}   //   r[AVIJ] += -1.333333333333333 W[abvw] t[aVIJ] t[Abvw]
{"AVIJ,abiv,aVJi,bAvI", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[aVJi] t[bAvI]
{"AVIJ,abiv,aVJi,AbvI", 0.333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[aVJi] t[AbvI]
{"AVIJ,abiv,bViJ,aAvI", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[bViJ] t[aAvI]
{"AVIJ,abiv,bViJ,AavI", 0.333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[bViJ] t[AavI]
{"AVIJ,abiv,aViJ,bAvI", 1.0, 4, {5,27,15,17}}   //   r[AVIJ] += 1.0 W[abiv] t[aViJ] t[bAvI]
{"AVIJ,abiv,aViJ,AbvI", -0.666666666666667, 4, {5,27,15,17}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[aViJ] t[AbvI]
{"AVIJ,abiv,AViJ,bavI", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[AViJ] t[bavI]
{"AVIJ,abiv,AViJ,abvI", 0.333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[AViJ] t[abvI]
{"AVIJ,abiv,bVIi,AavJ", 0.333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[bVIi] t[AavJ]
{"AVIJ,abiv,AVIi,bavJ", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[AVIi] t[bavJ]
{"AVIJ,abiv,bVIJ,aAvi", 0.333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[bVIJ] t[aAvi]
{"AVIJ,abiv,bVIJ,Aavi", -0.666666666666667, 4, {5,27,15,17}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[bVIJ] t[Aavi]
{"AVIJ,abiv,aVIJ,bAvi", -0.5, 4, {5,27,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[aVIJ] t[bAvi]
{"AVIJ,abiv,aVIJ,Abvi", 0.333333333333333, 4, {5,27,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[aVIJ] t[Abvi]
{"AVIJ,abij,aVij,AbIJ", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aVij] t[AbIJ]
{"AVIJ,abij,aVji,AbIJ", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVji] t[AbIJ]
{"AVIJ,abij,AVij,abIJ", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[AVij] t[abIJ]
{"AVIJ,abij,aVJj,AbIi", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVJj] t[AbIi]
{"AVIJ,abij,aVJi,AbjI", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVJi] t[AbjI]
{"AVIJ,abij,aVJi,AbIj", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aVJi] t[AbIj]
{"AVIJ,abij,aVjJ,AbiI", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVjJ] t[AbiI]
{"AVIJ,abij,aVjJ,AbIi", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aVjJ] t[AbIi]
{"AVIJ,abij,aViJ,AbjI", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aViJ] t[AbjI]
{"AVIJ,abij,aViJ,AbIj", 4.0, 4, {5,28,15,18}}   //   r[AVIJ] += 4.0 W[abij] t[aViJ] t[AbIj]
{"AVIJ,abij,AViJ,abjI", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[AViJ] t[abjI]
{"AVIJ,abij,AViJ,abIj", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[AViJ] t[abIj]
{"AVIJ,abij,aVIj,AbiJ", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVIj] t[AbiJ]
{"AVIJ,abij,AVIi,abjJ", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[AVIi] t[abjJ]
{"AVIJ,abij,AVIi,abJj", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[AVIi] t[abJj]
{"AVIJ,abij,aVIJ,Abji", 1.0, 4, {5,28,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVIJ] t[Abji]
{"AVIJ,abij,aVIJ,Abij", -2.0, 4, {5,28,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aVIJ] t[Abij]
{"AVIJ,Aabi,aVJi,bI", -0.666666666666667, 4, {5,45,15,89}}   //   r[AVIJ] += -0.666666666666667 W[Aabi] t[aVJi] ta[bI]
{"AVIJ,Aabi,aViJ,bI", 1.333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 1.333333333333333 W[Aabi] t[aViJ] ta[bI]
{"AVIJ,Aabi,bViJ,aI", -0.666666666666667, 4, {5,45,15,89}}   //   r[AVIJ] += -0.666666666666667 W[Aabi] t[bViJ] ta[aI]
{"AVIJ,Vavi,AviJ,aI", -0.666666666666667, 4, {5,61,15,89}}   //   r[AVIJ] += -0.666666666666667 W[Vavi] t[AviJ] ta[aI]
{"AVIJ,Jaij,AVji,aI", 0.666666666666667, 4, {5,46,15,89}}   //   r[AVIJ] += 0.666666666666667 W[Jaij] t[AVji] ta[aI]
{"AVIJ,Aabi,aVIJ,bi", -0.666666666666667, 4, {5,45,15,89}}   //   r[AVIJ] += -0.666666666666667 W[Aabi] t[aVIJ] ta[bi]
{"AVIJ,Aabi,bVIJ,ai", 1.0, 4, {5,45,15,89}}   //   r[AVIJ] += 1.0 W[Aabi] t[bVIJ] ta[ai]
{"AVIJ,Vavi,avIJ,Ai", -0.666666666666667, 4, {5,61,15,89}}   //   r[AVIJ] += -0.666666666666667 W[Vavi] t[avIJ] ta[Ai]
{"AVIJ,Vavi,AvIJ,ai", 1.0, 4, {5,61,15,89}}   //   r[AVIJ] += 1.0 W[Vavi] t[AvIJ] ta[ai]
{"AVIJ,Jaij,aVIi,Aj", 0.666666666666667, 4, {5,46,15,89}}   //   r[AVIJ] += 0.666666666666667 W[Jaij] t[aVIi] ta[Aj]
{"AVIJ,Jaij,AVIi,aj", -1.0, 4, {5,46,15,89}}   //   r[AVIJ] += -1.0 W[Jaij] t[AVIi] ta[aj]
{"AVIJ,Iaij,aVJj,Ai", 0.666666666666667, 4, {5,46,15,89}}   //   r[AVIJ] += 0.666666666666667 W[Iaij] t[aVJj] ta[Ai]
{"AVIJ,Iaij,aVjJ,Ai", -1.333333333333333, 4, {5,46,15,89}}   //   r[AVIJ] += -1.333333333333333 W[Iaij] t[aVjJ] ta[Ai]
{"AVIJ,Iaij,AVjJ,ai", 0.666666666666667, 4, {5,46,15,89}}   //   r[AVIJ] += 0.666666666666667 W[Iaij] t[AVjJ] ta[ai]
{"AVIJ,Iaij,aViJ,Aj", 0.666666666666667, 4, {5,46,15,89}}   //   r[AVIJ] += 0.666666666666667 W[Iaij] t[aViJ] ta[Aj]
{"AVIJ,Iaij,AViJ,aj", -1.0, 4, {5,46,15,89}}   //   r[AVIJ] += -1.0 W[Iaij] t[AViJ] ta[aj]
{"AVIJ,abij,aVJi,Aj,bI", 0.666666666666667, 5, {5,28,15,89,89}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[aVJi] ta[Aj] ta[bI]
{"AVIJ,abij,aVjJ,Ai,bI", 0.666666666666667, 5, {5,28,15,89,89}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[aVjJ] ta[Ai] ta[bI]
{"AVIJ,abij,aViJ,Aj,bI", -1.333333333333333, 5, {5,28,15,89,89}}   //   r[AVIJ] += -1.333333333333333 W[abij] t[aViJ] ta[Aj] ta[bI]
{"AVIJ,abij,AViJ,aI,bj", -0.666666666666667, 5, {5,28,15,89,89}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[AViJ] ta[aI] ta[bj]
{"AVIJ,abij,AViJ,aj,bI", 0.666666666666667, 5, {5,28,15,89,89}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[AViJ] ta[aj] ta[bI]
{"AVIJ,abij,aVIJ,Ai,bj", -0.666666666666667, 5, {5,28,15,89,89}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[aVIJ] ta[Ai] ta[bj]
{"AVIJ,abij,aVIJ,Aj,bi", 0.666666666666667, 5, {5,28,15,89,89}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[aVIJ] ta[Aj] ta[bi]
{"AVIJ,abij,AViJ,bj,aI", -0.333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[AViJ] ta[bj] tb[aI]
{"AVIJ,abij,AVij,aI,bJ", 0.666666666666667, 5, {5,28,15,89,90}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[AVij] ta[aI] tb[bJ]
{"AVIJ,abij,AViJ,aI,bj", -0.666666666666667, 5, {5,28,15,89,90}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[AViJ] ta[aI] tb[bj]
{"AVIJ,abij,aVIj,Ai,bJ", 0.666666666666667, 5, {5,28,15,89,90}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[aVIj] ta[Ai] tb[bJ]
{"AVIJ,abij,AVIi,bj,aJ", -1.0, 5, {5,28,15,89,90}}   //   r[AVIJ] += -1.0 W[abij] t[AVIi] ta[bj] tb[aJ]
{"AVIJ,abij,aVIJ,bj,Ai", -0.333333333333333, 5, {5,28,15,89,90}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[aVIJ] ta[bj] tb[Ai]
{"AVIJ,abij,aVIJ,Ai,bj", -0.666666666666667, 5, {5,28,15,89,90}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[aVIJ] ta[Ai] tb[bj]
{"AVIJ,Aabi,aVJi,bI", -0.333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += -0.333333333333333 W[Aabi] t[aVJi] tb[bI]
{"AVIJ,Aabi,aViJ,bI", 0.666666666666667, 4, {5,45,15,90}}   //   r[AVIJ] += 0.666666666666667 W[Aabi] t[aViJ] tb[bI]
{"AVIJ,Aabi,bViJ,aI", -0.333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += -0.333333333333333 W[Aabi] t[bViJ] tb[aI]
{"AVIJ,Viav,AviJ,aI", 0.333333333333333, 4, {5,75,15,90}}   //   r[AVIJ] += 0.333333333333333 W[Viav] t[AviJ] tb[aI]
{"AVIJ,Vavi,AviJ,aI", -0.333333333333333, 4, {5,61,15,90}}   //   r[AVIJ] += -0.333333333333333 W[Vavi] t[AviJ] tb[aI]
{"AVIJ,Jaij,AVji,aI", 0.333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += 0.333333333333333 W[Jaij] t[AVji] tb[aI]
{"AVIJ,Aabi,bVIi,aJ", -1.0, 4, {5,45,15,90}}   //   r[AVIJ] += -1.0 W[Aabi] t[bVIi] tb[aJ]
{"AVIJ,Viav,AvIi,aJ", 1.0, 4, {5,75,15,90}}   //   r[AVIJ] += 1.0 W[Viav] t[AvIi] tb[aJ]
{"AVIJ,Vavi,AvIi,aJ", -1.0, 4, {5,61,15,90}}   //   r[AVIJ] += -1.0 W[Vavi] t[AvIi] tb[aJ]
{"AVIJ,Aabi,aVIJ,bi", -0.333333333333333, 4, {5,45,15,90}}   //   r[AVIJ] += -0.333333333333333 W[Aabi] t[aVIJ] tb[bi]
{"AVIJ,Aabi,bVIJ,ai", 1.0, 4, {5,45,15,90}}   //   r[AVIJ] += 1.0 W[Aabi] t[bVIJ] tb[ai]
{"AVIJ,Vavi,avIJ,Ai", -0.333333333333333, 4, {5,61,15,90}}   //   r[AVIJ] += -0.333333333333333 W[Vavi] t[avIJ] tb[Ai]
{"AVIJ,Viav,avIJ,Ai", 0.333333333333333, 4, {5,75,15,90}}   //   r[AVIJ] += 0.333333333333333 W[Viav] t[avIJ] tb[Ai]
{"AVIJ,Viav,AvIJ,ai", -1.0, 4, {5,75,15,90}}   //   r[AVIJ] += -1.0 W[Viav] t[AvIJ] tb[ai]
{"AVIJ,Vavi,AvIJ,ai", 1.0, 4, {5,61,15,90}}   //   r[AVIJ] += 1.0 W[Vavi] t[AvIJ] tb[ai]
{"AVIJ,Jaij,aVIj,Ai", -0.333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += -0.333333333333333 W[Jaij] t[aVIj] tb[Ai]
{"AVIJ,Jaij,AVIj,ai", 1.0, 4, {5,46,15,90}}   //   r[AVIJ] += 1.0 W[Jaij] t[AVIj] tb[ai]
{"AVIJ,Jaij,aVIi,Aj", 0.333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += 0.333333333333333 W[Jaij] t[aVIi] tb[Aj]
{"AVIJ,Jaij,AVIi,aj", -1.0, 4, {5,46,15,90}}   //   r[AVIJ] += -1.0 W[Jaij] t[AVIi] tb[aj]
{"AVIJ,Jaij,aVjI,Ai", 0.666666666666667, 4, {5,46,15,90}}   //   r[AVIJ] += 0.666666666666667 W[Jaij] t[aVjI] tb[Ai]
{"AVIJ,Jaij,AVjI,ai", -0.333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += -0.333333333333333 W[Jaij] t[AVjI] tb[ai]
{"AVIJ,Jaij,aViI,Aj", -0.333333333333333, 4, {5,46,15,90}}   //   r[AVIJ] += -0.333333333333333 W[Jaij] t[aViI] tb[Aj]
{"AVIJ,Iaij,AVij,aJ", 1.0, 4, {5,46,15,90}}   //   r[AVIJ] += 1.0 W[Iaij] t[AVij] tb[aJ]
{"AVIJ,Iaij,AViJ,aj", -1.0, 4, {5,46,15,90}}   //   r[AVIJ] += -1.0 W[Iaij] t[AViJ] tb[aj]
{"AVIJ,abij,AVij,aJ,bI", -0.333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[AVij] tb[aJ] tb[bI]
{"AVIJ,abij,aVJj,Ai,bI", -0.333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[aVJj] tb[Ai] tb[bI]
{"AVIJ,abij,aVJi,Aj,bI", 0.333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 0.333333333333333 W[abij] t[aVJi] tb[Aj] tb[bI]
{"AVIJ,abij,aVjJ,Ai,bI", 0.333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 0.333333333333333 W[abij] t[aVjJ] tb[Ai] tb[bI]
{"AVIJ,abij,aViJ,Aj,bI", -0.666666666666667, 5, {5,28,15,90,90}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[aViJ] tb[Aj] tb[bI]
{"AVIJ,abij,AViJ,aI,bj", -0.333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[AViJ] tb[aI] tb[bj]
{"AVIJ,abij,AViJ,aj,bI", 0.333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 0.333333333333333 W[abij] t[AViJ] tb[aj] tb[bI]
{"AVIJ,abij,AVIi,aJ,bj", -1.0, 5, {5,28,15,90,90}}   //   r[AVIJ] += -1.0 W[abij] t[AVIi] tb[aJ] tb[bj]
{"AVIJ,abij,AVIi,aj,bJ", 1.0, 5, {5,28,15,90,90}}   //   r[AVIJ] += 1.0 W[abij] t[AVIi] tb[aj] tb[bJ]
{"AVIJ,abij,aVIJ,Ai,bj", -0.333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[aVIJ] tb[Ai] tb[bj]
{"AVIJ,abij,aVIJ,Aj,bi", 0.333333333333333, 5, {5,28,15,90,90}}   //   r[AVIJ] += 0.333333333333333 W[abij] t[aVIJ] tb[Aj] tb[bi]
{"AVIJ,JaVv,aAvI", 1.0, 3, {5,38,17}}   //   r[AVIJ] += 1.0 W[JaVv] t[aAvI]
{"AVIJ,JaVv,AavI", -0.666666666666667, 3, {5,38,17}}   //   r[AVIJ] += -0.666666666666667 W[JaVv] t[AavI]
{"AVIJ,IVva,AavJ", -0.666666666666667, 3, {5,78,17}}   //   r[AVIJ] += -0.666666666666667 W[IVva] t[AavJ]
{"AVIJ,Vabv,AbvJ,aI", -0.666666666666667, 4, {5,77,17,89}}   //   r[AVIJ] += -0.666666666666667 W[Vabv] t[AbvJ] ta[aI]
{"AVIJ,Vabv,aAvI,bJ", 1.0, 4, {5,77,17,90}}   //   r[AVIJ] += 1.0 W[Vabv] t[aAvI] tb[bJ]
{"AVIJ,Vabv,AavI,bJ", -0.666666666666667, 4, {5,77,17,90}}   //   r[AVIJ] += -0.666666666666667 W[Vabv] t[AavI] tb[bJ]
{"AVIJ,AVab,abIJ", 2.0, 3, {5,79,18}}   //   r[AVIJ] += 2.0 W[AVab] t[abIJ]
{"AVIJ,JVia,AaIi", -2.0, 3, {5,80,18}}   //   r[AVIJ] += -2.0 W[JVia] t[AaIi]
{"AVIJ,JaVi,AaiI", -2.0, 3, {5,40,18}}   //   r[AVIJ] += -2.0 W[JaVi] t[AaiI]
{"AVIJ,JaVi,AaIi", 4.0, 3, {5,40,18}}   //   r[AVIJ] += 4.0 W[JaVi] t[AaIi]
{"AVIJ,IVia,AaiJ", -2.0, 3, {5,80,18}}   //   r[AVIJ] += -2.0 W[IVia] t[AaiJ]
{"AVIJ,Vabi,AbiJ,aI", -1.333333333333333, 4, {5,81,18,89}}   //   r[AVIJ] += -1.333333333333333 W[Vabi] t[AbiJ] ta[aI]
{"AVIJ,Vabi,abIJ,Ai", -1.333333333333333, 4, {5,81,18,89}}   //   r[AVIJ] += -1.333333333333333 W[Vabi] t[abIJ] ta[Ai]
{"AVIJ,Vabi,AbIJ,ai", 2.0, 4, {5,81,18,89}}   //   r[AVIJ] += 2.0 W[Vabi] t[AbIJ] ta[ai]
{"AVIJ,Vabi,AbiJ,aI", -0.666666666666667, 4, {5,81,18,90}}   //   r[AVIJ] += -0.666666666666667 W[Vabi] t[AbiJ] tb[aI]
{"AVIJ,Vabi,AaiI,bJ", -2.0, 4, {5,81,18,90}}   //   r[AVIJ] += -2.0 W[Vabi] t[AaiI] tb[bJ]
{"AVIJ,Vabi,AaIi,bJ", 4.0, 4, {5,81,18,90}}   //   r[AVIJ] += 4.0 W[Vabi] t[AaIi] tb[bJ]
{"AVIJ,Vabi,AbIi,aJ", -2.0, 4, {5,81,18,90}}   //   r[AVIJ] += -2.0 W[Vabi] t[AbIi] tb[aJ]
{"AVIJ,Vabi,abIJ,Ai", -0.666666666666667, 4, {5,81,18,90}}   //   r[AVIJ] += -0.666666666666667 W[Vabi] t[abIJ] tb[Ai]
{"AVIJ,Vabi,AaIJ,bi", -2.0, 4, {5,81,18,90}}   //   r[AVIJ] += -2.0 W[Vabi] t[AaIJ] tb[bi]
{"AVIJ,Vabi,AbIJ,ai", 2.0, 4, {5,81,18,90}}   //   r[AVIJ] += 2.0 W[Vabi] t[AbIJ] tb[ai]
{"AVIJ,AJaV,aI", 1.333333333333333, 3, {5,33,89}}   //   r[AVIJ] += 1.333333333333333 W[AJaV] ta[aI]
{"AVIJ,IJiV,Ai", -1.333333333333333, 3, {5,34,89}}   //   r[AVIJ] += -1.333333333333333 W[IJiV] ta[Ai]
{"AVIJ,JaVi,Ai,aI", -1.333333333333333, 4, {5,40,89,89}}   //   r[AVIJ] += -1.333333333333333 W[JaVi] ta[Ai] ta[aI]
{"AVIJ,Vabi,Ai,aI,bJ", -1.333333333333333, 5, {5,81,89,89,90}}   //   r[AVIJ] += -1.333333333333333 W[Vabi] ta[Ai] ta[aI] tb[bJ]
{"AVIJ,AVab,aI,bJ", 1.333333333333333, 4, {5,79,89,90}}   //   r[AVIJ] += 1.333333333333333 W[AVab] ta[aI] tb[bJ]
{"AVIJ,IVia,Ai,aJ", -1.333333333333333, 4, {5,80,89,90}}   //   r[AVIJ] += -1.333333333333333 W[IVia] ta[Ai] tb[aJ]
{"AVIJ,AJaV,aI", 0.666666666666667, 3, {5,33,90}}   //   r[AVIJ] += 0.666666666666667 W[AJaV] tb[aI]
{"AVIJ,AVIa,aJ", 2.0, 3, {5,82,90}}   //   r[AVIJ] += 2.0 W[AVIa] tb[aJ]
{"AVIJ,IJiV,Ai", -0.666666666666667, 3, {5,34,90}}   //   r[AVIJ] += -0.666666666666667 W[IJiV] tb[Ai]
{"AVIJ,AVab,aJ,bI", -0.666666666666667, 4, {5,79,90,90}}   //   r[AVIJ] += -0.666666666666667 W[AVab] tb[aJ] tb[bI]
{"AVIJ,JVia,Ai,aI", 0.666666666666667, 4, {5,80,90,90}}   //   r[AVIJ] += 0.666666666666667 W[JVia] tb[Ai] tb[aI]
{"AVIJ,JaVi,Ai,aI", -0.666666666666667, 4, {5,40,90,90}}   //   r[AVIJ] += -0.666666666666667 W[JaVi] tb[Ai] tb[aI]
{"AVIJ,Vabi,Ai,aJ,bI", 0.666666666666667, 5, {5,81,90,90,90}}   //   r[AVIJ] += 0.666666666666667 W[Vabi] tb[Ai] tb[aJ] tb[bI]
{"AVIJ,av,Av,aVIJ", -0.666666666666667, 4, {5,29,22,15}}   //   r[AVIJ] += -0.666666666666667 f_A[av] t[Av] t[aVIJ]
{"AVIJ,Iv,AVvJ", -0.666666666666667, 3, {5,49,20}}   //   r[AVIJ] += -0.666666666666667 f_A[Iv] t[AVvJ]
{"AVIJ,av,AVvJ,aI", -0.666666666666667, 4, {5,29,20,89}}   //   r[AVIJ] += -0.666666666666667 f_A[av] t[AVvJ] ta[aI]
{"AVIJ,Aa,aVIJ", 1.0, 3, {5,50,15}}   //   r[AVIJ] += 1.0 f[Aa] t[aVIJ]
{"AVIJ,Aavw,vw,aVIJ", -0.166666666666667, 4, {5,26,21,15}}   //   r[AVIJ] += -0.166666666666667 W[Aavw] I[vw] t[aVIJ]
{"AVIJ,Ii,AViJ", -1.0, 3, {5,51,15}}   //   r[AVIJ] += -1.0 f[Ii] t[AViJ]
{"AVIJ,Iivw,vw,AViJ", 0.166666666666667, 4, {5,23,21,15}}   //   r[AVIJ] += 0.166666666666667 W[Iivw] I[vw] t[AViJ]
{"AVIJ,ai,AViJ,aI", -0.666666666666667, 4, {5,30,15,89}}   //   r[AVIJ] += -0.666666666666667 f[ai] t[AViJ] ta[aI]
{"AVIJ,aivw,vw,AViJ,aI", 0.333333333333333, 5, {5,24,21,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aivw] I[vw] t[AViJ] ta[aI]
{"AVIJ,ai,aVIJ,Ai", -0.666666666666667, 4, {5,30,15,89}}   //   r[AVIJ] += -0.666666666666667 f[ai] t[aVIJ] ta[Ai]
{"AVIJ,aivw,vw,aVIJ,Ai", 0.333333333333333, 5, {5,24,21,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aivw] I[vw] t[aVIJ] ta[Ai]
{"AVIJ,Av,VvIJ", -1.333333333333333, 3, {5,52,14}}   //   r[AVIJ] += -1.333333333333333 f_B[Av] t[VvIJ]
{"AVIJ,iv,VvIJ,Ai", 1.333333333333333, 4, {5,31,14,90}}   //   r[AVIJ] += 1.333333333333333 f_B[iv] t[VvIJ] tb[Ai]
{"AVIJ,iv,Vi,AvIJ", -1.0, 4, {5,31,13,15}}   //   r[AVIJ] += -1.0 f_B[iv] t[Vi] t[AvIJ]
{"AVIJ,iv,vJ,AVIi", -1.0, 4, {5,31,13,15}}   //   r[AVIJ] += -1.0 f_B[iv] t[vJ] t[AVIi]
{"AVIJ,iv,vJ,AViI", 0.333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += 0.333333333333333 f_B[iv] t[vJ] t[AViI]
{"AVIJ,ai,Vi,AaIJ", -2.0, 4, {5,30,13,18}}   //   r[AVIJ] += -2.0 f[ai] t[Vi] t[AaIJ]
{"AVIJ,aivw,vw,Vi,AaIJ", -1.0, 5, {5,24,21,13,18}}   //   r[AVIJ] += -1.0 W[aivw] I[vw] t[Vi] t[AaIJ]
{"AVIJ,Vv,AvIJ", 1.0, 3, {5,83,15}}   //   r[AVIJ] += 1.0 f_B[Vv] t[AvIJ]
{"AVIJ,Ji,AVIi", -1.0, 3, {5,51,15}}   //   r[AVIJ] += -1.0 f[Ji] t[AVIi]
{"AVIJ,Jivw,vw,AVIi", -0.5, 4, {5,23,21,15}}   //   r[AVIJ] += -0.5 W[Jivw] I[vw] t[AVIi]
{"AVIJ,ai,AViJ,aI", -0.333333333333333, 4, {5,30,15,90}}   //   r[AVIJ] += -0.333333333333333 f[ai] t[AViJ] tb[aI]
{"AVIJ,aivw,vw,AViJ,aI", -0.166666666666667, 5, {5,24,21,15,90}}   //   r[AVIJ] += -0.166666666666667 W[aivw] I[vw] t[AViJ] tb[aI]
{"AVIJ,ai,AVIi,aJ", -1.0, 4, {5,30,15,90}}   //   r[AVIJ] += -1.0 f[ai] t[AVIi] tb[aJ]
{"AVIJ,aivw,vw,AVIi,aJ", -0.5, 5, {5,24,21,15,90}}   //   r[AVIJ] += -0.5 W[aivw] I[vw] t[AVIi] tb[aJ]
{"AVIJ,ai,aVIJ,Ai", -0.333333333333333, 4, {5,30,15,90}}   //   r[AVIJ] += -0.333333333333333 f[ai] t[aVIJ] tb[Ai]
{"AVIJ,aivw,vw,aVIJ,Ai", -0.166666666666667, 5, {5,24,21,15,90}}   //   r[AVIJ] += -0.166666666666667 W[aivw] I[vw] t[aVIJ] tb[Ai]
{"AVIJ,Va,AaIJ", 2.0, 3, {5,84,18}}   //   r[AVIJ] += 2.0 f_B[Va] t[AaIJ]
{"AVWI,AIWV", 2.0, 2, {6,24}}   //   r[AVWI] += 2.0 W[AIWV]
{"AVWI,AiWv,VvIi", 4.0, 3, {6,24,14}}   //   r[AVWI] += 4.0 W[AiWv] t[VvIi]
{"AVWI,Aiav,VvIi,aW", 4.0, 4, {6,33,14,22}}   //   r[AVWI] += 4.0 W[Aiav] t[VvIi] t[aW]
{"AVWI,Wivw,VwIi,Av", -4.0, 4, {6,54,14,22}}   //   r[AVWI] += -4.0 W[Wivw] t[VwIi] t[Av]
{"AVWI,aivw,VwIi,Av,aW", -4.0, 5, {6,24,14,22,22}}   //   r[AVWI] += -4.0 W[aivw] t[VwIi] t[Av] t[aW]
{"AVWI,aijv,VvIi,aW,Aj", -4.0, 5, {6,25,14,22,89}}   //   r[AVWI] += -4.0 W[aijv] t[VvIi] t[aW] ta[Aj]
{"AVWI,ijvw,Vvij,AwWI", 2.0, 4, {6,23,14,20}}   //   r[AVWI] += 2.0 W[ijvw] t[Vvij] t[AwWI]
{"AVWI,ijvw,vwIi,AVWj", 2.0, 4, {6,23,14,20}}   //   r[AVWI] += 2.0 W[ijvw] t[vwIi] t[AVWj]
{"AVWI,ijvw,VvIj,AwWi", -2.0, 4, {6,23,14,20}}   //   r[AVWI] += -2.0 W[ijvw] t[VvIj] t[AwWi]
{"AVWI,ijvw,VvIi,AwWj", 2.0, 4, {6,23,14,20}}   //   r[AVWI] += 2.0 W[ijvw] t[VvIi] t[AwWj]
{"AVWI,aivw,VwIi,AaWv", 8.0, 4, {6,24,14,16}}   //   r[AVWI] += 8.0 W[aivw] t[VwIi] t[AaWv]
{"AVWI,aijv,Vvij,AaWI", 2.0, 4, {6,25,14,17}}   //   r[AVWI] += 2.0 W[aijv] t[Vvij] t[AaWI]
{"AVWI,aijv,VvIj,AaWi", -2.0, 4, {6,25,14,17}}   //   r[AVWI] += -2.0 W[aijv] t[VvIj] t[AaWi]
{"AVWI,aijv,VvIi,aAWj", -2.0, 4, {6,25,14,17}}   //   r[AVWI] += -2.0 W[aijv] t[VvIi] t[aAWj]
{"AVWI,aijv,VvIi,AaWj", 4.0, 4, {6,25,14,17}}   //   r[AVWI] += 4.0 W[aijv] t[VvIi] t[AaWj]
{"AVWI,Wijv,VvIi,Aj", -4.0, 4, {6,55,14,89}}   //   r[AVWI] += -4.0 W[Wijv] t[VvIi] ta[Aj]
{"AVWI,AVWv,vI", 2.0, 3, {6,53,13}}   //   r[AVWI] += 2.0 W[AVWv] t[vI]
{"AVWI,AIWi,Vi", -2.0, 3, {6,37,13}}   //   r[AVWI] += -2.0 W[AIWi] t[Vi]
{"AVWI,AiWv,Vi,vI", -2.0, 4, {6,24,13,13}}   //   r[AVWI] += -2.0 W[AiWv] t[Vi] t[vI]
{"AVWI,Aiav,Vi,vI,aW", -2.0, 5, {6,33,13,13,22}}   //   r[AVWI] += -2.0 W[Aiav] t[Vi] t[vI] t[aW]
{"AVWI,Wivw,Vi,wI,Av", 2.0, 5, {6,54,13,13,22}}   //   r[AVWI] += 2.0 W[Wivw] t[Vi] t[wI] t[Av]
{"AVWI,aivw,Vi,wI,Av,aW", 2.0, 6, {6,24,13,13,22,22}}   //   r[AVWI] += 2.0 W[aivw] t[Vi] t[wI] t[Av] t[aW]
{"AVWI,aijv,Vi,vI,aW,Aj", 2.0, 6, {6,25,13,13,22,89}}   //   r[AVWI] += 2.0 W[aijv] t[Vi] t[vI] t[aW] ta[Aj]
{"AVWI,ijvw,Vi,vj,AwWI", 1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += 1.0 W[ijvw] t[Vi] t[vj] t[AwWI]
{"AVWI,ijvw,Vi,wj,AvWI", -1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += -1.0 W[ijvw] t[Vi] t[wj] t[AvWI]
{"AVWI,ijvw,vI,wi,AVWj", 1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += 1.0 W[ijvw] t[vI] t[wi] t[AVWj]
{"AVWI,ijvw,vI,wj,AVWi", -1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += -1.0 W[ijvw] t[vI] t[wj] t[AVWi]
{"AVWI,ijvw,Vi,wI,AvWj", 1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += 1.0 W[ijvw] t[Vi] t[wI] t[AvWj]
{"AVWI,ijvw,Vi,vI,AwWj", -1.0, 5, {6,23,13,13,20}}   //   r[AVWI] += -1.0 W[ijvw] t[Vi] t[vI] t[AwWj]
{"AVWI,aivw,Vi,wI,AaWv", -4.0, 5, {6,24,13,13,16}}   //   r[AVWI] += -4.0 W[aivw] t[Vi] t[wI] t[AaWv]
{"AVWI,aijv,Vi,vj,AaWI", 1.0, 5, {6,25,13,13,17}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[vj] t[AaWI]
{"AVWI,aijv,Vj,vi,AaWI", -1.0, 5, {6,25,13,13,17}}   //   r[AVWI] += -1.0 W[aijv] t[Vj] t[vi] t[AaWI]
{"AVWI,aijv,Vj,vI,AaWi", 1.0, 5, {6,25,13,13,17}}   //   r[AVWI] += 1.0 W[aijv] t[Vj] t[vI] t[AaWi]
{"AVWI,aijv,Vi,vI,aAWj", 1.0, 5, {6,25,13,13,17}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[vI] t[aAWj]
{"AVWI,aijv,Vi,vI,AaWj", -2.0, 5, {6,25,13,13,17}}   //   r[AVWI] += -2.0 W[aijv] t[Vi] t[vI] t[AaWj]
{"AVWI,Wijv,Vi,vI,Aj", 2.0, 5, {6,55,13,13,89}}   //   r[AVWI] += 2.0 W[Wijv] t[Vi] t[vI] ta[Aj]
{"AVWI,AVav,vI,aW", 2.0, 4, {6,62,13,22}}   //   r[AVWI] += 2.0 W[AVav] t[vI] t[aW]
{"AVWI,AIai,Vi,aW", -2.0, 4, {6,43,13,22}}   //   r[AVWI] += -2.0 W[AIai] t[Vi] t[aW]
{"AVWI,VWvw,vI,Aw", -2.0, 4, {6,71,13,22}}   //   r[AVWI] += -2.0 W[VWvw] t[vI] t[Aw]
{"AVWI,IWiv,Vi,Av", 2.0, 4, {6,64,13,22}}   //   r[AVWI] += 2.0 W[IWiv] t[Vi] t[Av]
{"AVWI,Vavw,vI,Aw,aW", -2.0, 5, {6,59,13,22,22}}   //   r[AVWI] += -2.0 W[Vavw] t[vI] t[Aw] t[aW]
{"AVWI,Iaiv,Vi,Av,aW", 2.0, 5, {6,39,13,22,22}}   //   r[AVWI] += 2.0 W[Iaiv] t[Vi] t[Av] t[aW]
{"AVWI,abiv,Vi,Av,bW,aI", 2.0, 6, {6,27,13,22,22,90}}   //   r[AVWI] += 2.0 W[abiv] t[Vi] t[Av] t[bW] tb[aI]
{"AVWI,aivw,wi,Av,aVWI", -1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += -1.0 W[aivw] t[wi] t[Av] t[aVWI]
{"AVWI,aivw,Vi,av,AwWI", -1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += -1.0 W[aivw] t[Vi] t[av] t[AwWI]
{"AVWI,aivw,Vi,Av,awWI", 1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += 1.0 W[aivw] t[Vi] t[Av] t[awWI]
{"AVWI,aivw,wI,av,AVWi", -1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += -1.0 W[aivw] t[wI] t[av] t[AVWi]
{"AVWI,aivw,wI,Av,aVWi", 1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += 1.0 W[aivw] t[wI] t[Av] t[aVWi]
{"AVWI,aivw,wi,aW,AVvI", -1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += -1.0 W[aivw] t[wi] t[aW] t[AVvI]
{"AVWI,aivw,Vi,aW,AwvI", 1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += 1.0 W[aivw] t[Vi] t[aW] t[AwvI]
{"AVWI,aivw,wI,aW,AVvi", 1.0, 5, {6,24,13,22,20}}   //   r[AVWI] += 1.0 W[aivw] t[wI] t[aW] t[AVvi]
{"AVWI,aijv,vi,aW,AVjI", -1.0, 5, {6,25,13,22,15}}   //   r[AVWI] += -1.0 W[aijv] t[vi] t[aW] t[AVjI]
{"AVWI,aijv,Vi,aW,AvjI", 1.0, 5, {6,25,13,22,15}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[aW] t[AvjI]
{"AVWI,aijv,vI,aW,AVji", 1.0, 5, {6,25,13,22,15}}   //   r[AVWI] += 1.0 W[aijv] t[vI] t[aW] t[AVji]
{"AVWI,abiv,Vi,bv,AaWI", -1.0, 5, {6,27,13,22,17}}   //   r[AVWI] += -1.0 W[abiv] t[Vi] t[bv] t[AaWI]
{"AVWI,abiv,Vi,Av,baWI", 1.0, 5, {6,27,13,22,17}}   //   r[AVWI] += 1.0 W[abiv] t[Vi] t[Av] t[baWI]
{"AVWI,abiv,Vi,bW,AavI", 1.0, 5, {6,27,13,22,17}}   //   r[AVWI] += 1.0 W[abiv] t[Vi] t[bW] t[AavI]
{"AVWI,abij,Vi,bW,AajI", 2.0, 5, {6,28,13,22,18}}   //   r[AVWI] += 2.0 W[abij] t[Vi] t[bW] t[AajI]
{"AVWI,Vavi,vI,aW,Ai", -2.0, 5, {6,61,13,22,89}}   //   r[AVWI] += -2.0 W[Vavi] t[vI] t[aW] ta[Ai]
{"AVWI,Iaij,Vi,aW,Aj", 2.0, 5, {6,46,13,22,89}}   //   r[AVWI] += 2.0 W[Iaij] t[Vi] t[aW] ta[Aj]
{"AVWI,abij,Vi,bW,Aj,aI", 2.0, 6, {6,28,13,22,89,90}}   //   r[AVWI] += 2.0 W[abij] t[Vi] t[bW] ta[Aj] tb[aI]
{"AVWI,Aabi,Vi,bW,aI", -2.0, 5, {6,45,13,22,90}}   //   r[AVWI] += -2.0 W[Aabi] t[Vi] t[bW] tb[aI]
{"AVWI,Wavi,Vi,Av,aI", 2.0, 5, {6,61,13,22,90}}   //   r[AVWI] += 2.0 W[Wavi] t[Vi] t[Av] tb[aI]
{"AVWI,Aiav,vi,aVWI", 1.0, 4, {6,33,13,20}}   //   r[AVWI] += 1.0 W[Aiav] t[vi] t[aVWI]
{"AVWI,Aiav,Vi,avWI", -1.0, 4, {6,33,13,20}}   //   r[AVWI] += -1.0 W[Aiav] t[Vi] t[avWI]
{"AVWI,Vivw,wi,AvWI", 1.0, 4, {6,54,13,20}}   //   r[AVWI] += 1.0 W[Vivw] t[wi] t[AvWI]
{"AVWI,Vivw,vi,AwWI", -1.0, 4, {6,54,13,20}}   //   r[AVWI] += -1.0 W[Vivw] t[vi] t[AwWI]
{"AVWI,Aiav,vI,aVWi", -1.0, 4, {6,33,13,20}}   //   r[AVWI] += -1.0 W[Aiav] t[vI] t[aVWi]
{"AVWI,Vivw,wI,AvWi", -1.0, 4, {6,54,13,20}}   //   r[AVWI] += -1.0 W[Vivw] t[wI] t[AvWi]
{"AVWI,Vivw,vI,AwWi", 1.0, 4, {6,54,13,20}}   //   r[AVWI] += 1.0 W[Vivw] t[vI] t[AwWi]
{"AVWI,Iijv,vi,AVWj", -1.0, 4, {6,34,13,20}}   //   r[AVWI] += -1.0 W[Iijv] t[vi] t[AVWj]
{"AVWI,Iijv,Vi,AvWj", 1.0, 4, {6,34,13,20}}   //   r[AVWI] += 1.0 W[Iijv] t[Vi] t[AvWj]
{"AVWI,Iijv,vj,AVWi", 1.0, 4, {6,34,13,20}}   //   r[AVWI] += 1.0 W[Iijv] t[vj] t[AVWi]
{"AVWI,Iijv,Vj,AvWi", -1.0, 4, {6,34,13,20}}   //   r[AVWI] += -1.0 W[Iijv] t[Vj] t[AvWi]
{"AVWI,Wivw,wi,AVvI", -1.0, 4, {6,54,13,20}}   //   r[AVWI] += -1.0 W[Wivw] t[wi] t[AVvI]
{"AVWI,Wivw,Vi,AwvI", 1.0, 4, {6,54,13,20}}   //   r[AVWI] += 1.0 W[Wivw] t[Vi] t[AwvI]
{"AVWI,Wivw,wI,AVvi", 1.0, 4, {6,54,13,20}}   //   r[AVWI] += 1.0 W[Wivw] t[wI] t[AVvi]
{"AVWI,aijv,vi,aVWI,Aj", -1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += -1.0 W[aijv] t[vi] t[aVWI] ta[Aj]
{"AVWI,aijv,Vi,avWI,Aj", 1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[avWI] ta[Aj]
{"AVWI,aijv,Vi,AvWI,aj", -1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += -1.0 W[aijv] t[Vi] t[AvWI] ta[aj]
{"AVWI,aijv,vI,aVWi,Aj", 1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += 1.0 W[aijv] t[vI] t[aVWi] ta[Aj]
{"AVWI,aijv,vI,AVWi,aj", -1.0, 5, {6,25,13,20,89}}   //   r[AVWI] += -1.0 W[aijv] t[vI] t[AVWi] ta[aj]
{"AVWI,aijv,vj,AVWi,aI", 1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += 1.0 W[aijv] t[vj] t[AVWi] tb[aI]
{"AVWI,aijv,vi,AVWj,aI", -1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += -1.0 W[aijv] t[vi] t[AVWj] tb[aI]
{"AVWI,aijv,Vj,AvWi,aI", -1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += -1.0 W[aijv] t[Vj] t[AvWi] tb[aI]
{"AVWI,aijv,Vi,AvWj,aI", 1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[AvWj] tb[aI]
{"AVWI,aijv,Vj,AvWI,ai", 1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += 1.0 W[aijv] t[Vj] t[AvWI] tb[ai]
{"AVWI,aijv,Vi,AvWI,aj", -1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += -1.0 W[aijv] t[Vi] t[AvWI] tb[aj]
{"AVWI,aijv,vI,AVWj,ai", 1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += 1.0 W[aijv] t[vI] t[AVWj] tb[ai]
{"AVWI,aijv,vI,AVWi,aj", -1.0, 5, {6,25,13,20,90}}   //   r[AVWI] += -1.0 W[aijv] t[vI] t[AVWi] tb[aj]
{"AVWI,Wijv,vi,AVjI", -1.0, 4, {6,55,13,15}}   //   r[AVWI] += -1.0 W[Wijv] t[vi] t[AVjI]
{"AVWI,Wijv,Vi,AvjI", 1.0, 4, {6,55,13,15}}   //   r[AVWI] += 1.0 W[Wijv] t[Vi] t[AvjI]
{"AVWI,Wijv,vI,AVji", 1.0, 4, {6,55,13,15}}   //   r[AVWI] += 1.0 W[Wijv] t[vI] t[AVji]
{"AVWI,Vavw,vI,AaWw", 4.0, 4, {6,59,13,16}}   //   r[AVWI] += 4.0 W[Vavw] t[vI] t[AaWw]
{"AVWI,Iaiv,Vi,AaWv", -4.0, 4, {6,39,13,16}}   //   r[AVWI] += -4.0 W[Iaiv] t[Vi] t[AaWv]
{"AVWI,abiv,Vi,AbWv,aI", -4.0, 5, {6,27,13,16,90}}   //   r[AVWI] += -4.0 W[abiv] t[Vi] t[AbWv] tb[aI]
{"AVWI,Aabi,Vi,baWI", -1.0, 4, {6,45,13,17}}   //   r[AVWI] += -1.0 W[Aabi] t[Vi] t[baWI]
{"AVWI,Viav,vi,AaWI", 1.0, 4, {6,75,13,17}}   //   r[AVWI] += 1.0 W[Viav] t[vi] t[AaWI]
{"AVWI,Vavi,vi,AaWI", -1.0, 4, {6,61,13,17}}   //   r[AVWI] += -1.0 W[Vavi] t[vi] t[AaWI]
{"AVWI,Viav,vI,AaWi", -1.0, 4, {6,75,13,17}}   //   r[AVWI] += -1.0 W[Viav] t[vI] t[AaWi]
{"AVWI,Vavi,vI,aAWi", -1.0, 4, {6,61,13,17}}   //   r[AVWI] += -1.0 W[Vavi] t[vI] t[aAWi]
{"AVWI,Vavi,vI,AaWi", 2.0, 4, {6,61,13,17}}   //   r[AVWI] += 2.0 W[Vavi] t[vI] t[AaWi]
{"AVWI,Iaij,Vj,AaWi", 1.0, 4, {6,46,13,17}}   //   r[AVWI] += 1.0 W[Iaij] t[Vj] t[AaWi]
{"AVWI,Iaij,Vi,aAWj", 1.0, 4, {6,46,13,17}}   //   r[AVWI] += 1.0 W[Iaij] t[Vi] t[aAWj]
{"AVWI,Iaij,Vi,AaWj", -2.0, 4, {6,46,13,17}}   //   r[AVWI] += -2.0 W[Iaij] t[Vi] t[AaWj]
{"AVWI,Wavi,Vi,AavI", 1.0, 4, {6,61,13,17}}   //   r[AVWI] += 1.0 W[Wavi] t[Vi] t[AavI]
{"AVWI,abij,Vi,baWI,Aj", 1.0, 5, {6,28,13,17,89}}   //   r[AVWI] += 1.0 W[abij] t[Vi] t[baWI] ta[Aj]
{"AVWI,abij,Vi,AaWI,bj", -1.0, 5, {6,28,13,17,89}}   //   r[AVWI] += -1.0 W[abij] t[Vi] t[AaWI] ta[bj]
{"AVWI,abij,Vi,bAWj,aI", 1.0, 5, {6,28,13,17,90}}   //   r[AVWI] += 1.0 W[abij] t[Vi] t[bAWj] tb[aI]
{"AVWI,abij,Vi,AbWj,aI", -2.0, 5, {6,28,13,17,90}}   //   r[AVWI] += -2.0 W[abij] t[Vi] t[AbWj] tb[aI]
{"AVWI,abij,Vi,AaWj,bI", 1.0, 5, {6,28,13,17,90}}   //   r[AVWI] += 1.0 W[abij] t[Vi] t[AaWj] tb[bI]
{"AVWI,abij,Vi,AbWI,aj", 1.0, 5, {6,28,13,17,90}}   //   r[AVWI] += 1.0 W[abij] t[Vi] t[AbWI] tb[aj]
{"AVWI,abij,Vi,AaWI,bj", -1.0, 5, {6,28,13,17,90}}   //   r[AVWI] += -1.0 W[abij] t[Vi] t[AaWI] tb[bj]
{"AVWI,Waij,Vj,AaiI", 2.0, 4, {6,67,13,18}}   //   r[AVWI] += 2.0 W[Waij] t[Vj] t[AaiI]
{"AVWI,VWvi,vI,Ai", -2.0, 4, {6,73,13,89}}   //   r[AVWI] += -2.0 W[VWvi] t[vI] ta[Ai]
{"AVWI,IWij,Vi,Aj", 2.0, 4, {6,66,13,89}}   //   r[AVWI] += 2.0 W[IWij] t[Vi] ta[Aj]
{"AVWI,Waij,Vj,Ai,aI", 2.0, 5, {6,67,13,89,90}}   //   r[AVWI] += 2.0 W[Waij] t[Vj] ta[Ai] tb[aI]
{"AVWI,AaWi,Vi,aI", -2.0, 4, {6,32,13,90}}   //   r[AVWI] += -2.0 W[AaWi] t[Vi] tb[aI]
{"AVWI,AIaV,aW", 2.0, 3, {6,33,22}}   //   r[AVWI] += 2.0 W[AIaV] t[aW]
{"AVWI,IWVv,Av", -2.0, 3, {6,58,22}}   //   r[AVWI] += -2.0 W[IWVv] t[Av]
{"AVWI,IaVv,Av,aW", -2.0, 4, {6,38,22,22}}   //   r[AVWI] += -2.0 W[IaVv] t[Av] t[aW]
{"AVWI,abvw,Av,aw,bVWI", 1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += 1.0 W[abvw] t[Av] t[aw] t[bVWI]
{"AVWI,abvw,Av,bw,aVWI", -1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += -1.0 W[abvw] t[Av] t[bw] t[aVWI]
{"AVWI,abvw,aW,bv,AVwI", 1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += 1.0 W[abvw] t[aW] t[bv] t[AVwI]
{"AVWI,abvw,aW,bw,AVvI", -1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += -1.0 W[abvw] t[aW] t[bw] t[AVvI]
{"AVWI,abvw,Av,bW,aVwI", 1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += 1.0 W[abvw] t[Av] t[bW] t[aVwI]
{"AVWI,abvw,Av,aW,bVwI", -1.0, 5, {6,26,22,22,20}}   //   r[AVWI] += -1.0 W[abvw] t[Av] t[aW] t[bVwI]
{"AVWI,abiv,Av,bW,aVIi", 1.0, 5, {6,27,22,22,15}}   //   r[AVWI] += 1.0 W[abiv] t[Av] t[bW] t[aVIi]
{"AVWI,abiv,av,bW,AViI", 1.0, 5, {6,27,22,22,15}}   //   r[AVWI] += 1.0 W[abiv] t[av] t[bW] t[AViI]
{"AVWI,abiv,aW,bv,AViI", -1.0, 5, {6,27,22,22,15}}   //   r[AVWI] += -1.0 W[abiv] t[aW] t[bv] t[AViI]
{"AVWI,abiv,Av,aW,bViI", 1.0, 5, {6,27,22,22,15}}   //   r[AVWI] += 1.0 W[abiv] t[Av] t[aW] t[bViI]
{"AVWI,abiv,Av,bW,aViI", -2.0, 5, {6,27,22,22,15}}   //   r[AVWI] += -2.0 W[abiv] t[Av] t[bW] t[aViI]
{"AVWI,Vabv,Av,aW,bI", -2.0, 5, {6,77,22,22,90}}   //   r[AVWI] += -2.0 W[Vabv] t[Av] t[aW] tb[bI]
{"AVWI,Aabv,av,bVWI", 1.0, 4, {6,35,22,20}}   //   r[AVWI] += 1.0 W[Aabv] t[av] t[bVWI]
{"AVWI,Aabv,bv,aVWI", -1.0, 4, {6,35,22,20}}   //   r[AVWI] += -1.0 W[Aabv] t[bv] t[aVWI]
{"AVWI,Vavw,aw,AvWI", 1.0, 4, {6,59,22,20}}   //   r[AVWI] += 1.0 W[Vavw] t[aw] t[AvWI]
{"AVWI,Vavw,Aw,avWI", -1.0, 4, {6,59,22,20}}   //   r[AVWI] += -1.0 W[Vavw] t[Aw] t[avWI]
{"AVWI,Iaiv,av,AVWi", -1.0, 4, {6,39,22,20}}   //   r[AVWI] += -1.0 W[Iaiv] t[av] t[AVWi]
{"AVWI,Iaiv,Av,aVWi", 1.0, 4, {6,39,22,20}}   //   r[AVWI] += 1.0 W[Iaiv] t[Av] t[aVWi]
{"AVWI,Aabv,aW,bVvI", -1.0, 4, {6,35,22,20}}   //   r[AVWI] += -1.0 W[Aabv] t[aW] t[bVvI]
{"AVWI,Aabv,bW,aVvI", 1.0, 4, {6,35,22,20}}   //   r[AVWI] += 1.0 W[Aabv] t[bW] t[aVvI]
{"AVWI,Vavw,aW,AvwI", -1.0, 4, {6,59,22,20}}   //   r[AVWI] += -1.0 W[Vavw] t[aW] t[AvwI]
{"AVWI,Iaiv,aW,AVvi", 1.0, 4, {6,39,22,20}}   //   r[AVWI] += 1.0 W[Iaiv] t[aW] t[AVvi]
{"AVWI,Wavw,aw,AVvI", -1.0, 4, {6,59,22,20}}   //   r[AVWI] += -1.0 W[Wavw] t[aw] t[AVvI]
{"AVWI,Wavw,Aw,aVvI", 1.0, 4, {6,59,22,20}}   //   r[AVWI] += 1.0 W[Wavw] t[Aw] t[aVvI]
{"AVWI,Wavw,av,AVwI", 1.0, 4, {6,59,22,20}}   //   r[AVWI] += 1.0 W[Wavw] t[av] t[AVwI]
{"AVWI,Wavw,Av,aVwI", -1.0, 4, {6,59,22,20}}   //   r[AVWI] += -1.0 W[Wavw] t[Av] t[aVwI]
{"AVWI,abiv,av,bVWI,Ai", 1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += 1.0 W[abiv] t[av] t[bVWI] ta[Ai]
{"AVWI,abiv,bv,aVWI,Ai", -1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += -1.0 W[abiv] t[bv] t[aVWI] ta[Ai]
{"AVWI,abiv,Av,aVWI,bi", 1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += 1.0 W[abiv] t[Av] t[aVWI] ta[bi]
{"AVWI,abiv,Av,bVWI,ai", -1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += -1.0 W[abiv] t[Av] t[bVWI] ta[ai]
{"AVWI,abiv,aW,bVvI,Ai", -1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += -1.0 W[abiv] t[aW] t[bVvI] ta[Ai]
{"AVWI,abiv,aW,AVvI,bi", 1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += 1.0 W[abiv] t[aW] t[AVvI] ta[bi]
{"AVWI,abiv,bW,aVvI,Ai", 1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += 1.0 W[abiv] t[bW] t[aVvI] ta[Ai]
{"AVWI,abiv,bW,AVvI,ai", -1.0, 5, {6,27,22,20,89}}   //   r[AVWI] += -1.0 W[abiv] t[bW] t[AVvI] ta[ai]
{"AVWI,abiv,bv,AVWi,aI", -1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += -1.0 W[abiv] t[bv] t[AVWi] tb[aI]
{"AVWI,abiv,Av,bVWi,aI", 1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += 1.0 W[abiv] t[Av] t[bVWi] tb[aI]
{"AVWI,abiv,Av,bVWI,ai", -1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += -1.0 W[abiv] t[Av] t[bVWI] tb[ai]
{"AVWI,abiv,bW,AVvi,aI", 1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += 1.0 W[abiv] t[bW] t[AVvi] tb[aI]
{"AVWI,abiv,bW,AVvI,ai", -1.0, 5, {6,27,22,20,90}}   //   r[AVWI] += -1.0 W[abiv] t[bW] t[AVvI] tb[ai]
{"AVWI,Aabi,bW,aVIi", -1.0, 4, {6,45,22,15}}   //   r[AVWI] += -1.0 W[Aabi] t[bW] t[aVIi]
{"AVWI,Aabi,aW,bViI", -1.0, 4, {6,45,22,15}}   //   r[AVWI] += -1.0 W[Aabi] t[aW] t[bViI]
{"AVWI,Aabi,bW,aViI", 2.0, 4, {6,45,22,15}}   //   r[AVWI] += 2.0 W[Aabi] t[bW] t[aViI]
{"AVWI,Vavi,aW,AviI", -1.0, 4, {6,61,22,15}}   //   r[AVWI] += -1.0 W[Vavi] t[aW] t[AviI]
{"AVWI,Iaij,aW,AVji", 1.0, 4, {6,46,22,15}}   //   r[AVWI] += 1.0 W[Iaij] t[aW] t[AVji]
{"AVWI,Wavi,Av,aVIi", 1.0, 4, {6,61,22,15}}   //   r[AVWI] += 1.0 W[Wavi] t[Av] t[aVIi]
{"AVWI,Waiv,av,AViI", -1.0, 4, {6,60,22,15}}   //   r[AVWI] += -1.0 W[Waiv] t[av] t[AViI]
{"AVWI,Waiv,Av,aViI", 1.0, 4, {6,60,22,15}}   //   r[AVWI] += 1.0 W[Waiv] t[Av] t[aViI]
{"AVWI,Wavi,av,AViI", 1.0, 4, {6,61,22,15}}   //   r[AVWI] += 1.0 W[Wavi] t[av] t[AViI]
{"AVWI,Wavi,Av,aViI", -2.0, 4, {6,61,22,15}}   //   r[AVWI] += -2.0 W[Wavi] t[Av] t[aViI]
{"AVWI,abij,aW,bVIj,Ai", 1.0, 5, {6,28,22,15,89}}   //   r[AVWI] += 1.0 W[abij] t[aW] t[bVIj] ta[Ai]
{"AVWI,abij,aW,bVjI,Ai", -2.0, 5, {6,28,22,15,89}}   //   r[AVWI] += -2.0 W[abij] t[aW] t[bVjI] ta[Ai]
{"AVWI,abij,aW,AVjI,bi", 1.0, 5, {6,28,22,15,89}}   //   r[AVWI] += 1.0 W[abij] t[aW] t[AVjI] ta[bi]
{"AVWI,abij,aW,bViI,Aj", 1.0, 5, {6,28,22,15,89}}   //   r[AVWI] += 1.0 W[abij] t[aW] t[bViI] ta[Aj]
{"AVWI,abij,aW,AViI,bj", -1.0, 5, {6,28,22,15,89}}   //   r[AVWI] += -1.0 W[abij] t[aW] t[AViI] ta[bj]
{"AVWI,abij,aW,AVij,bI", 1.0, 5, {6,28,22,15,90}}   //   r[AVWI] += 1.0 W[abij] t[aW] t[AVij] tb[bI]
{"AVWI,abij,aW,AViI,bj", -1.0, 5, {6,28,22,15,90}}   //   r[AVWI] += -1.0 W[abij] t[aW] t[AViI] tb[bj]
{"AVWI,Vabv,av,AbWI", 1.0, 4, {6,77,22,17}}   //   r[AVWI] += 1.0 W[Vabv] t[av] t[AbWI]
{"AVWI,Vabv,Av,abWI", -1.0, 4, {6,77,22,17}}   //   r[AVWI] += -1.0 W[Vabv] t[Av] t[abWI]
{"AVWI,Vabv,aW,AbvI", -1.0, 4, {6,77,22,17}}   //   r[AVWI] += -1.0 W[Vabv] t[aW] t[AbvI]
{"AVWI,Vabi,aW,AbiI", -2.0, 4, {6,81,22,18}}   //   r[AVWI] += -2.0 W[Vabi] t[aW] t[AbiI]
{"AVWI,IaVi,aW,Ai", -2.0, 4, {6,40,22,89}}   //   r[AVWI] += -2.0 W[IaVi] t[aW] ta[Ai]
{"AVWI,Vabi,aW,Ai,bI", -2.0, 5, {6,81,22,89,90}}   //   r[AVWI] += -2.0 W[Vabi] t[aW] ta[Ai] tb[bI]
{"AVWI,AVab,aW,bI", 2.0, 4, {6,79,22,90}}   //   r[AVWI] += 2.0 W[AVab] t[aW] tb[bI]
{"AVWI,VWav,Av,aI", -2.0, 4, {6,85,22,90}}   //   r[AVWI] += -2.0 W[VWav] t[Av] tb[aI]
{"AVWI,AVav,avWI", 1.0, 3, {6,62,20}}   //   r[AVWI] += 1.0 W[AVav] t[avWI]
{"AVWI,AIai,aVWi", -1.0, 3, {6,43,20}}   //   r[AVWI] += -1.0 W[AIai] t[aVWi]
{"AVWI,IViv,AvWi", -1.0, 3, {6,64,20}}   //   r[AVWI] += -1.0 W[IViv] t[AvWi]
{"AVWI,IiVv,AvWi", 1.0, 3, {6,23,20}}   //   r[AVWI] += 1.0 W[IiVv] t[AvWi]
{"AVWI,AWav,aVvI", -1.0, 3, {6,62,20}}   //   r[AVWI] += -1.0 W[AWav] t[aVvI]
{"AVWI,VWvw,AvwI", -1.0, 3, {6,71,20}}   //   r[AVWI] += -1.0 W[VWvw] t[AvwI]
{"AVWI,AaWv,aVvI", 1.0, 3, {6,26,20}}   //   r[AVWI] += 1.0 W[AaWv] t[aVvI]
{"AVWI,IWiv,AVvi", 1.0, 3, {6,64,20}}   //   r[AVWI] += 1.0 W[IWiv] t[AVvi]
{"AVWI,aivw,AwWI,aVvi", -0.5, 4, {6,24,20,20}}   //   r[AVWI] += -0.5 W[aivw] t[AwWI] t[aVvi]
{"AVWI,aivw,Awvi,aVWI", -0.5, 4, {6,24,20,20}}   //   r[AVWI] += -0.5 W[aivw] t[Awvi] t[aVWI]
{"AVWI,aivw,AVvi,awWI", 0.5, 4, {6,24,20,20}}   //   r[AVWI] += 0.5 W[aivw] t[AVvi] t[awWI]
{"AVWI,aivw,AVWi,awvI", -0.5, 4, {6,24,20,20}}   //   r[AVWI] += -0.5 W[aivw] t[AVWi] t[awvI]
{"AVWI,aivw,AwWi,aVvI", 0.5, 4, {6,24,20,20}}   //   r[AVWI] += 0.5 W[aivw] t[AwWi] t[aVvI]
{"AVWI,aivw,AwvI,aVWi", 0.5, 4, {6,24,20,20}}   //   r[AVWI] += 0.5 W[aivw] t[AwvI] t[aVWi]
{"AVWI,aivw,AVvI,awWi", -0.5, 4, {6,24,20,20}}   //   r[AVWI] += -0.5 W[aivw] t[AVvI] t[awWi]
{"AVWI,aijv,AvWj,aVIi", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[AvWj] t[aVIi]
{"AVWI,aijv,AvWi,aVIj", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[AvWi] t[aVIj]
{"AVWI,aijv,AVWi,avIj", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[AVWi] t[avIj]
{"AVWI,aijv,AVWj,avIi", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[AVWj] t[avIi]
{"AVWI,aijv,avWi,AVjI", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[avWi] t[AVjI]
{"AVWI,aijv,aVWi,AvjI", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[aVWi] t[AvjI]
{"AVWI,aijv,AvWj,aViI", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[AvWj] t[aViI]
{"AVWI,aijv,AvWi,aVjI", 1.0, 4, {6,25,20,15}}   //   r[AVWI] += 1.0 W[aijv] t[AvWi] t[aVjI]
{"AVWI,aijv,AVWi,avjI", -1.0, 4, {6,25,20,15}}   //   r[AVWI] += -1.0 W[aijv] t[AVWi] t[avjI]
{"AVWI,aijv,AVWj,aviI", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[AVWj] t[aviI]
{"AVWI,aijv,avWI,AVji", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[avWI] t[AVji]
{"AVWI,aijv,aVWI,Avji", -0.5, 4, {6,25,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[aVWI] t[Avji]
{"AVWI,aijv,AvWI,aVij", 0.5, 4, {6,25,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[AvWI] t[aVij]
{"AVWI,aijv,AvWI,aVji", -1.0, 4, {6,25,20,15}}   //   r[AVWI] += -1.0 W[aijv] t[AvWI] t[aVji]
{"AVWI,abvw,aVwI,AbWv", -2.0, 4, {6,26,20,16}}   //   r[AVWI] += -2.0 W[abvw] t[aVwI] t[AbWv]
{"AVWI,abvw,aVvI,AbWw", 2.0, 4, {6,26,20,16}}   //   r[AVWI] += 2.0 W[abvw] t[aVvI] t[AbWw]
{"AVWI,abvw,AVvI,abWw", -2.0, 4, {6,26,20,16}}   //   r[AVWI] += -2.0 W[abvw] t[AVvI] t[abWw]
{"AVWI,abvw,aVWI,Abvw", -2.0, 4, {6,26,20,16}}   //   r[AVWI] += -2.0 W[abvw] t[aVWI] t[Abvw]
{"AVWI,abiv,bVvi,AaWI", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[bVvi] t[AaWI]
{"AVWI,abiv,AVvi,baWI", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[AVvi] t[baWI]
{"AVWI,abiv,aVvI,bAWi", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[aVvI] t[bAWi]
{"AVWI,abiv,aVvI,AbWi", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[aVvI] t[AbWi]
{"AVWI,abiv,bVvI,aAWi", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[bVvI] t[aAWi]
{"AVWI,abiv,bVvI,AaWi", 1.0, 4, {6,27,20,17}}   //   r[AVWI] += 1.0 W[abiv] t[bVvI] t[AaWi]
{"AVWI,abiv,AVvI,abWi", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[AVvI] t[abWi]
{"AVWI,abiv,AVvI,baWi", -1.0, 4, {6,27,20,17}}   //   r[AVWI] += -1.0 W[abiv] t[AVvI] t[baWi]
{"AVWI,abiv,bVWi,AavI", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[bVWi] t[AavI]
{"AVWI,abiv,AVWi,bavI", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[AVWi] t[bavI]
{"AVWI,abiv,bVWI,aAvi", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[bVWI] t[aAvi]
{"AVWI,abiv,bVWI,Aavi", -1.0, 4, {6,27,20,17}}   //   r[AVWI] += -1.0 W[abiv] t[bVWI] t[Aavi]
{"AVWI,abiv,aVWI,bAvi", -0.5, 4, {6,27,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[aVWI] t[bAvi]
{"AVWI,abiv,aVWI,Abvi", 0.5, 4, {6,27,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[aVWI] t[Abvi]
{"AVWI,abij,aVWj,AbiI", 1.0, 4, {6,28,20,18}}   //   r[AVWI] += 1.0 W[abij] t[aVWj] t[AbiI]
{"AVWI,abij,AVWi,abjI", 1.0, 4, {6,28,20,18}}   //   r[AVWI] += 1.0 W[abij] t[AVWi] t[abjI]
{"AVWI,abij,AVWi,abIj", -2.0, 4, {6,28,20,18}}   //   r[AVWI] += -2.0 W[abij] t[AVWi] t[abIj]
{"AVWI,abij,aVWI,Abji", 1.0, 4, {6,28,20,18}}   //   r[AVWI] += 1.0 W[abij] t[aVWI] t[Abji]
{"AVWI,abij,aVWI,Abij", -2.0, 4, {6,28,20,18}}   //   r[AVWI] += -2.0 W[abij] t[aVWI] t[Abij]
{"AVWI,Aabi,aVWI,bi", -1.0, 4, {6,45,20,89}}   //   r[AVWI] += -1.0 W[Aabi] t[aVWI] ta[bi]
{"AVWI,Aabi,bVWI,ai", 1.0, 4, {6,45,20,89}}   //   r[AVWI] += 1.0 W[Aabi] t[bVWI] ta[ai]
{"AVWI,Vavi,avWI,Ai", -1.0, 4, {6,61,20,89}}   //   r[AVWI] += -1.0 W[Vavi] t[avWI] ta[Ai]
{"AVWI,Vavi,AvWI,ai", 1.0, 4, {6,61,20,89}}   //   r[AVWI] += 1.0 W[Vavi] t[AvWI] ta[ai]
{"AVWI,Iaij,aVWi,Aj", 1.0, 4, {6,46,20,89}}   //   r[AVWI] += 1.0 W[Iaij] t[aVWi] ta[Aj]
{"AVWI,Iaij,AVWi,aj", -1.0, 4, {6,46,20,89}}   //   r[AVWI] += -1.0 W[Iaij] t[AVWi] ta[aj]
{"AVWI,Waiv,aVvI,Ai", -1.0, 4, {6,60,20,89}}   //   r[AVWI] += -1.0 W[Waiv] t[aVvI] ta[Ai]
{"AVWI,Waiv,AVvI,ai", 1.0, 4, {6,60,20,89}}   //   r[AVWI] += 1.0 W[Waiv] t[AVvI] ta[ai]
{"AVWI,Wavi,aVvI,Ai", 1.0, 4, {6,61,20,89}}   //   r[AVWI] += 1.0 W[Wavi] t[aVvI] ta[Ai]
{"AVWI,Wavi,AVvI,ai", -1.0, 4, {6,61,20,89}}   //   r[AVWI] += -1.0 W[Wavi] t[AVvI] ta[ai]
{"AVWI,abij,aVWI,Ai,bj", -1.0, 5, {6,28,20,89,89}}   //   r[AVWI] += -1.0 W[abij] t[aVWI] ta[Ai] ta[bj]
{"AVWI,abij,aVWI,Aj,bi", 1.0, 5, {6,28,20,89,89}}   //   r[AVWI] += 1.0 W[abij] t[aVWI] ta[Aj] ta[bi]
{"AVWI,abij,aVWj,Ai,bI", 1.0, 5, {6,28,20,89,90}}   //   r[AVWI] += 1.0 W[abij] t[aVWj] ta[Ai] tb[bI]
{"AVWI,abij,AVWi,bj,aI", -1.0, 5, {6,28,20,89,90}}   //   r[AVWI] += -1.0 W[abij] t[AVWi] ta[bj] tb[aI]
{"AVWI,abij,aVWI,Ai,bj", -1.0, 5, {6,28,20,89,90}}   //   r[AVWI] += -1.0 W[abij] t[aVWI] ta[Ai] tb[bj]
{"AVWI,Aabi,bVWi,aI", -1.0, 4, {6,45,20,90}}   //   r[AVWI] += -1.0 W[Aabi] t[bVWi] tb[aI]
{"AVWI,Viav,AvWi,aI", 1.0, 4, {6,75,20,90}}   //   r[AVWI] += 1.0 W[Viav] t[AvWi] tb[aI]
{"AVWI,Vavi,AvWi,aI", -1.0, 4, {6,61,20,90}}   //   r[AVWI] += -1.0 W[Vavi] t[AvWi] tb[aI]
{"AVWI,Aabi,bVWI,ai", 1.0, 4, {6,45,20,90}}   //   r[AVWI] += 1.0 W[Aabi] t[bVWI] tb[ai]
{"AVWI,Viav,AvWI,ai", -1.0, 4, {6,75,20,90}}   //   r[AVWI] += -1.0 W[Viav] t[AvWI] tb[ai]
{"AVWI,Vavi,AvWI,ai", 1.0, 4, {6,61,20,90}}   //   r[AVWI] += 1.0 W[Vavi] t[AvWI] tb[ai]
{"AVWI,Iaij,AVWj,ai", 1.0, 4, {6,46,20,90}}   //   r[AVWI] += 1.0 W[Iaij] t[AVWj] tb[ai]
{"AVWI,Iaij,AVWi,aj", -1.0, 4, {6,46,20,90}}   //   r[AVWI] += -1.0 W[Iaij] t[AVWi] tb[aj]
{"AVWI,Wavi,AVvi,aI", 1.0, 4, {6,61,20,90}}   //   r[AVWI] += 1.0 W[Wavi] t[AVvi] tb[aI]
{"AVWI,Wavi,AVvI,ai", -1.0, 4, {6,61,20,90}}   //   r[AVWI] += -1.0 W[Wavi] t[AVvI] tb[ai]
{"AVWI,abij,AVWi,aI,bj", -1.0, 5, {6,28,20,90,90}}   //   r[AVWI] += -1.0 W[abij] t[AVWi] tb[aI] tb[bj]
{"AVWI,abij,AVWi,aj,bI", 1.0, 5, {6,28,20,90,90}}   //   r[AVWI] += 1.0 W[abij] t[AVWi] tb[aj] tb[bI]
{"AVWI,AaWi,aVIi", -1.0, 3, {6,32,15}}   //   r[AVWI] += -1.0 W[AaWi] t[aVIi]
{"AVWI,AWai,aViI", -1.0, 3, {6,65,15}}   //   r[AVWI] += -1.0 W[AWai] t[aViI]
{"AVWI,VWvi,AviI", -1.0, 3, {6,73,15}}   //   r[AVWI] += -1.0 W[VWvi] t[AviI]
{"AVWI,AaWi,aViI", 2.0, 3, {6,32,15}}   //   r[AVWI] += 2.0 W[AaWi] t[aViI]
{"AVWI,IWij,AVji", 1.0, 3, {6,66,15}}   //   r[AVWI] += 1.0 W[IWij] t[AVji]
{"AVWI,abiv,aVIi,AbWv", -2.0, 4, {6,27,15,16}}   //   r[AVWI] += -2.0 W[abiv] t[aVIi] t[AbWv]
{"AVWI,abiv,bViI,AaWv", -2.0, 4, {6,27,15,16}}   //   r[AVWI] += -2.0 W[abiv] t[bViI] t[AaWv]
{"AVWI,abiv,aViI,AbWv", 4.0, 4, {6,27,15,16}}   //   r[AVWI] += 4.0 W[abiv] t[aViI] t[AbWv]
{"AVWI,abiv,AViI,abWv", -2.0, 4, {6,27,15,16}}   //   r[AVWI] += -2.0 W[abiv] t[AViI] t[abWv]
{"AVWI,abij,aVij,AbWI", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1.0 W[abij] t[aVij] t[AbWI]
{"AVWI,abij,aVji,AbWI", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 0.5 W[abij] t[aVji] t[AbWI]
{"AVWI,abij,AVij,abWI", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 0.5 W[abij] t[AVij] t[abWI]
{"AVWI,abij,aVIj,AbWi", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 0.5 W[abij] t[aVIj] t[AbWi]
{"AVWI,abij,aVIi,bAWj", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 0.5 W[abij] t[aVIi] t[bAWj]
{"AVWI,abij,aVIi,AbWj", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1.0 W[abij] t[aVIi] t[AbWj]
{"AVWI,abij,aVjI,bAWi", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 0.5 W[abij] t[aVjI] t[bAWi]
{"AVWI,abij,aVjI,AbWi", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1.0 W[abij] t[aVjI] t[AbWi]
{"AVWI,abij,aViI,bAWj", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1.0 W[abij] t[aViI] t[bAWj]
{"AVWI,abij,aViI,AbWj", 2.0, 4, {6,28,15,17}}   //   r[AVWI] += 2.0 W[abij] t[aViI] t[AbWj]
{"AVWI,abij,AViI,baWj", 0.5, 4, {6,28,15,17}}   //   r[AVWI] += 0.5 W[abij] t[AViI] t[baWj]
{"AVWI,abij,AViI,abWj", -1.0, 4, {6,28,15,17}}   //   r[AVWI] += -1.0 W[abij] t[AViI] t[abWj]
{"AVWI,Waij,aVIj,Ai", 1.0, 4, {6,67,15,89}}   //   r[AVWI] += 1.0 W[Waij] t[aVIj] ta[Ai]
{"AVWI,Waij,aVjI,Ai", -2.0, 4, {6,67,15,89}}   //   r[AVWI] += -2.0 W[Waij] t[aVjI] ta[Ai]
{"AVWI,Waij,AVjI,ai", 1.0, 4, {6,67,15,89}}   //   r[AVWI] += 1.0 W[Waij] t[AVjI] ta[ai]
{"AVWI,Waij,aViI,Aj", 1.0, 4, {6,67,15,89}}   //   r[AVWI] += 1.0 W[Waij] t[aViI] ta[Aj]
{"AVWI,Waij,AViI,aj", -1.0, 4, {6,67,15,89}}   //   r[AVWI] += -1.0 W[Waij] t[AViI] ta[aj]
{"AVWI,Waij,AVij,aI", 1.0, 4, {6,67,15,90}}   //   r[AVWI] += 1.0 W[Waij] t[AVij] tb[aI]
{"AVWI,Waij,AViI,aj", -1.0, 4, {6,67,15,90}}   //   r[AVWI] += -1.0 W[Waij] t[AViI] tb[aj]
{"AVWI,IaVv,AaWv", 4.0, 3, {6,38,16}}   //   r[AVWI] += 4.0 W[IaVv] t[AaWv]
{"AVWI,Vabv,AaWv,bI", 4.0, 4, {6,77,16,90}}   //   r[AVWI] += 4.0 W[Vabv] t[AaWv] tb[bI]
{"AVWI,AVab,abWI", 1.0, 3, {6,79,17}}   //   r[AVWI] += 1.0 W[AVab] t[abWI]
{"AVWI,IVia,AaWi", -1.0, 3, {6,80,17}}   //   r[AVWI] += -1.0 W[IVia] t[AaWi]
{"AVWI,IaVi,aAWi", -1.0, 3, {6,40,17}}   //   r[AVWI] += -1.0 W[IaVi] t[aAWi]
{"AVWI,IaVi,AaWi", 2.0, 3, {6,40,17}}   //   r[AVWI] += 2.0 W[IaVi] t[AaWi]
{"AVWI,VWav,AavI", -1.0, 3, {6,85,17}}   //   r[AVWI] += -1.0 W[VWav] t[AavI]
{"AVWI,Vabi,abWI,Ai", -1.0, 4, {6,81,17,89}}   //   r[AVWI] += -1.0 W[Vabi] t[abWI] ta[Ai]
{"AVWI,Vabi,AbWI,ai", 1.0, 4, {6,81,17,89}}   //   r[AVWI] += 1.0 W[Vabi] t[AbWI] ta[ai]
{"AVWI,Vabi,aAWi,bI", -1.0, 4, {6,81,17,90}}   //   r[AVWI] += -1.0 W[Vabi] t[aAWi] tb[bI]
{"AVWI,Vabi,AaWi,bI", 2.0, 4, {6,81,17,90}}   //   r[AVWI] += 2.0 W[Vabi] t[AaWi] tb[bI]
{"AVWI,Vabi,AbWi,aI", -1.0, 4, {6,81,17,90}}   //   r[AVWI] += -1.0 W[Vabi] t[AbWi] tb[aI]
{"AVWI,Vabi,AaWI,bi", -1.0, 4, {6,81,17,90}}   //   r[AVWI] += -1.0 W[Vabi] t[AaWI] tb[bi]
{"AVWI,Vabi,AbWI,ai", 1.0, 4, {6,81,17,90}}   //   r[AVWI] += 1.0 W[Vabi] t[AbWI] tb[ai]
{"AVWI,VWai,AaiI", -2.0, 3, {6,86,18}}   //   r[AVWI] += -2.0 W[VWai] t[AaiI]
{"AVWI,IWVi,Ai", -2.0, 3, {6,63,89}}   //   r[AVWI] += -2.0 W[IWVi] ta[Ai]
{"AVWI,VWai,Ai,aI", -2.0, 4, {6,86,89,90}}   //   r[AVWI] += -2.0 W[VWai] ta[Ai] tb[aI]
{"AVWI,AVWa,aI", 2.0, 3, {6,76,90}}   //   r[AVWI] += 2.0 W[AVWa] tb[aI]
{"AVWI,av,Av,aVWI", -1.0, 4, {6,29,22,20}}   //   r[AVWI] += -1.0 f_A[av] t[Av] t[aVWI]
{"AVWI,av,aW,AVvI", -1.0, 4, {6,29,22,20}}   //   r[AVWI] += -1.0 f_A[av] t[aW] t[AVvI]
{"AVWI,ai,aW,AViI", -1.0, 4, {6,30,22,15}}   //   r[AVWI] += -1.0 f[ai] t[aW] t[AViI]
{"AVWI,aivw,vw,aW,AViI", 0.5, 5, {6,24,21,22,15}}   //   r[AVWI] += 0.5 W[aivw] I[vw] t[aW] t[AViI]
{"AVWI,Aa,aVWI", 1.0, 3, {6,50,20}}   //   r[AVWI] += 1.0 f[Aa] t[aVWI]
{"AVWI,Aavw,vw,aVWI", -0.5, 4, {6,26,21,20}}   //   r[AVWI] += -0.5 W[Aavw] I[vw] t[aVWI]
{"AVWI,Wv,AVvI", -1.0, 3, {6,69,20}}   //   r[AVWI] += -1.0 f_A[Wv] t[AVvI]
{"AVWI,ai,aVWI,Ai", -1.0, 4, {6,30,20,89}}   //   r[AVWI] += -1.0 f[ai] t[aVWI] ta[Ai]
{"AVWI,aivw,vw,aVWI,Ai", 0.5, 5, {6,24,21,20,89}}   //   r[AVWI] += 0.5 W[aivw] I[vw] t[aVWI] ta[Ai]
{"AVWI,Wi,AViI", -1.0, 3, {6,70,15}}   //   r[AVWI] += -1.0 f_A[Wi] t[AViI]
{"AVWI,iv,Vi,AvWI", -1.0, 4, {6,31,13,20}}   //   r[AVWI] += -1.0 f_B[iv] t[Vi] t[AvWI]
{"AVWI,iv,vI,AVWi", -1.0, 4, {6,31,13,20}}   //   r[AVWI] += -1.0 f_B[iv] t[vI] t[AVWi]
{"AVWI,ai,Vi,AaWI", -1.0, 4, {6,30,13,17}}   //   r[AVWI] += -1.0 f[ai] t[Vi] t[AaWI]
{"AVWI,aivw,vw,Vi,AaWI", -0.5, 5, {6,24,21,13,17}}   //   r[AVWI] += -0.5 W[aivw] I[vw] t[Vi] t[AaWI]
{"AVWI,Vv,AvWI", 1.0, 3, {6,83,20}}   //   r[AVWI] += 1.0 f_B[Vv] t[AvWI]
{"AVWI,Ii,AVWi", -1.0, 3, {6,51,20}}   //   r[AVWI] += -1.0 f[Ii] t[AVWi]
{"AVWI,Iivw,vw,AVWi", -0.5, 4, {6,23,21,20}}   //   r[AVWI] += -0.5 W[Iivw] I[vw] t[AVWi]
{"AVWI,ai,AVWi,aI", -1.0, 4, {6,30,20,90}}   //   r[AVWI] += -1.0 f[ai] t[AVWi] tb[aI]
{"AVWI,aivw,vw,AVWi,aI", -0.5, 5, {6,24,21,20,90}}   //   r[AVWI] += -0.5 W[aivw] I[vw] t[AVWi] tb[aI]
{"AVWI,Va,AaWI", 1.0, 3, {6,84,17}}   //   r[AVWI] += 1.0 f_B[Va] t[AaWI]
{"AVWI,AiIv,VW,vi", -2.0, 4, {6,25,21,13}}   //   r[AVWI] += -2.0 W[AiIv] I[VW] t[vi]
{"AVWI,Iivw,VW,wi,Av", 2.0, 5, {6,23,21,13,22}}   //   r[AVWI] += 2.0 W[Iivw] I[VW] t[wi] t[Av]
{"AVWI,aivw,VW,wi,Av,aI", 2.0, 6, {6,24,21,13,22,89}}   //   r[AVWI] += 2.0 W[aivw] I[VW] t[wi] t[Av] ta[aI]
{"AVWI,ijvw,VW,vj,AwIi", 1.0, 5, {6,23,21,13,15}}   //   r[AVWI] += 1.0 W[ijvw] I[VW] t[vj] t[AwIi]
{"AVWI,ijvw,VW,vi,AwIj", -1.0, 5, {6,23,21,13,15}}   //   r[AVWI] += -1.0 W[ijvw] I[VW] t[vi] t[AwIj]
{"AVWI,aivw,VW,wi,aAvI", -1.0, 5, {6,24,21,13,17}}   //   r[AVWI] += -1.0 W[aivw] I[VW] t[wi] t[aAvI]
{"AVWI,aivw,VW,wi,AavI", 1.0, 5, {6,24,21,13,17}}   //   r[AVWI] += 1.0 W[aivw] I[VW] t[wi] t[AavI]
{"AVWI,aijv,VW,vj,AaIi", 2.0, 5, {6,25,21,13,18}}   //   r[AVWI] += 2.0 W[aijv] I[VW] t[vj] t[AaIi]
{"AVWI,aijv,VW,vi,AajI", 2.0, 5, {6,25,21,13,18}}   //   r[AVWI] += 2.0 W[aijv] I[VW] t[vi] t[AajI]
{"AVWI,aijv,VW,vi,AaIj", -4.0, 5, {6,25,21,13,18}}   //   r[AVWI] += -4.0 W[aijv] I[VW] t[vi] t[AaIj]
{"AVWI,Aiav,VW,vi,aI", -2.0, 5, {6,33,21,13,89}}   //   r[AVWI] += -2.0 W[Aiav] I[VW] t[vi] ta[aI]
{"AVWI,Iijv,VW,vi,Aj", 2.0, 5, {6,34,21,13,89}}   //   r[AVWI] += 2.0 W[Iijv] I[VW] t[vi] ta[Aj]
{"AVWI,aijv,VW,vi,Aj,aI", 2.0, 6, {6,25,21,13,89,89}}   //   r[AVWI] += 2.0 W[aijv] I[VW] t[vi] ta[Aj] ta[aI]
{"AVWI,AIav,VW,av", 2.0, 4, {6,33,21,22}}   //   r[AVWI] += 2.0 W[AIav] I[VW] t[av]
{"AVWI,AaIv,VW,av", -2.0, 4, {6,27,21,22}}   //   r[AVWI] += -2.0 W[AaIv] I[VW] t[av]
{"AVWI,Iavw,VW,Av,aw", 2.0, 5, {6,38,21,22,22}}   //   r[AVWI] += 2.0 W[Iavw] I[VW] t[Av] t[aw]
{"AVWI,Iavw,VW,Aw,av", -2.0, 5, {6,38,21,22,22}}   //   r[AVWI] += -2.0 W[Iavw] I[VW] t[Aw] t[av]
{"AVWI,abvw,VW,Av,aw,bI", -2.0, 6, {6,26,21,22,22,89}}   //   r[AVWI] += -2.0 W[abvw] I[VW] t[Av] t[aw] ta[bI]
{"AVWI,abvw,VW,Av,bw,aI", 2.0, 6, {6,26,21,22,22,89}}   //   r[AVWI] += 2.0 W[abvw] I[VW] t[Av] t[bw] ta[aI]
{"AVWI,aivw,VW,av,AwIi", -1.0, 5, {6,24,21,22,15}}   //   r[AVWI] += -1.0 W[aivw] I[VW] t[av] t[AwIi]
{"AVWI,aivw,VW,Av,awIi", 1.0, 5, {6,24,21,22,15}}   //   r[AVWI] += 1.0 W[aivw] I[VW] t[Av] t[awIi]
{"AVWI,abvw,VW,aw,bAvI", 1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += 1.0 W[abvw] I[VW] t[aw] t[bAvI]
{"AVWI,abvw,VW,aw,AbvI", -1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += -1.0 W[abvw] I[VW] t[aw] t[AbvI]
{"AVWI,abvw,VW,av,bAwI", -1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += -1.0 W[abvw] I[VW] t[av] t[bAwI]
{"AVWI,abvw,VW,av,AbwI", 1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += 1.0 W[abvw] I[VW] t[av] t[AbwI]
{"AVWI,abvw,VW,Av,bawI", 1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += 1.0 W[abvw] I[VW] t[Av] t[bawI]
{"AVWI,abvw,VW,Av,abwI", -1.0, 5, {6,26,21,22,17}}   //   r[AVWI] += -1.0 W[abvw] I[VW] t[Av] t[abwI]
{"AVWI,abiv,VW,av,AbiI", -2.0, 5, {6,27,21,22,18}}   //   r[AVWI] += -2.0 W[abiv] I[VW] t[av] t[AbiI]
{"AVWI,abiv,VW,av,AbIi", 2.0, 5, {6,27,21,22,18}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[av] t[AbIi]
{"AVWI,abiv,VW,bv,AaiI", 2.0, 5, {6,27,21,22,18}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[bv] t[AaiI]
{"AVWI,abiv,VW,bv,AaIi", -4.0, 5, {6,27,21,22,18}}   //   r[AVWI] += -4.0 W[abiv] I[VW] t[bv] t[AaIi]
{"AVWI,abiv,VW,Av,abIi", -2.0, 5, {6,27,21,22,18}}   //   r[AVWI] += -2.0 W[abiv] I[VW] t[Av] t[abIi]
{"AVWI,abiv,VW,Av,abiI", 4.0, 5, {6,27,21,22,18}}   //   r[AVWI] += 4.0 W[abiv] I[VW] t[Av] t[abiI]
{"AVWI,Aabv,VW,av,bI", -2.0, 5, {6,35,21,22,89}}   //   r[AVWI] += -2.0 W[Aabv] I[VW] t[av] ta[bI]
{"AVWI,Aabv,VW,bv,aI", 2.0, 5, {6,35,21,22,89}}   //   r[AVWI] += 2.0 W[Aabv] I[VW] t[bv] ta[aI]
{"AVWI,Iaiv,VW,av,Ai", 2.0, 5, {6,39,21,22,89}}   //   r[AVWI] += 2.0 W[Iaiv] I[VW] t[av] ta[Ai]
{"AVWI,Iaiv,VW,Av,ai", -2.0, 5, {6,39,21,22,89}}   //   r[AVWI] += -2.0 W[Iaiv] I[VW] t[Av] ta[ai]
{"AVWI,Iavi,VW,av,Ai", -2.0, 5, {6,40,21,22,89}}   //   r[AVWI] += -2.0 W[Iavi] I[VW] t[av] ta[Ai]
{"AVWI,Iavi,VW,Av,ai", 2.0, 5, {6,40,21,22,89}}   //   r[AVWI] += 2.0 W[Iavi] I[VW] t[Av] ta[ai]
{"AVWI,abiv,VW,av,Ai,bI", -2.0, 6, {6,27,21,22,89,89}}   //   r[AVWI] += -2.0 W[abiv] I[VW] t[av] ta[Ai] ta[bI]
{"AVWI,abiv,VW,bv,Ai,aI", 2.0, 6, {6,27,21,22,89,89}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[bv] ta[Ai] ta[aI]
{"AVWI,abiv,VW,Av,ai,bI", 2.0, 6, {6,27,21,22,89,89}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[Av] ta[ai] ta[bI]
{"AVWI,abiv,VW,Av,aI,bi", -2.0, 6, {6,27,21,22,89,89}}   //   r[AVWI] += -2.0 W[abiv] I[VW] t[Av] ta[aI] ta[bi]
{"AVWI,abiv,VW,Av,bI,ai", 2.0, 6, {6,27,21,22,89,90}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[Av] ta[bI] tb[ai]
{"AVWI,Iavi,VW,Av,ai", 2.0, 5, {6,40,21,22,90}}   //   r[AVWI] += 2.0 W[Iavi] I[VW] t[Av] tb[ai]
{"AVWI,Iivw,VW,Awvi", 1.0, 4, {6,23,21,20}}   //   r[AVWI] += 1.0 W[Iivw] I[VW] t[Awvi]
{"AVWI,aivw,VW,Awvi,aI", 1.0, 5, {6,24,21,20,89}}   //   r[AVWI] += 1.0 W[aivw] I[VW] t[Awvi] ta[aI]
{"AVWI,Aiav,VW,avIi", -1.0, 4, {6,33,21,15}}   //   r[AVWI] += -1.0 W[Aiav] I[VW] t[avIi]
{"AVWI,Iijv,VW,Avji", 1.0, 4, {6,34,21,15}}   //   r[AVWI] += 1.0 W[Iijv] I[VW] t[Avji]
{"AVWI,aijv,VW,Avji,aI", 1.0, 5, {6,25,21,15,89}}   //   r[AVWI] += 1.0 W[aijv] I[VW] t[Avji] ta[aI]
{"AVWI,aijv,VW,avIi,Aj", 1.0, 5, {6,25,21,15,89}}   //   r[AVWI] += 1.0 W[aijv] I[VW] t[avIi] ta[Aj]
{"AVWI,aijv,VW,AvIi,aj", -1.0, 5, {6,25,21,15,89}}   //   r[AVWI] += -1.0 W[aijv] I[VW] t[AvIi] ta[aj]
{"AVWI,aijv,VW,AvIj,ai", 1.0, 5, {6,25,21,15,90}}   //   r[AVWI] += 1.0 W[aijv] I[VW] t[AvIj] tb[ai]
{"AVWI,aijv,VW,AvIi,aj", -1.0, 5, {6,25,21,15,90}}   //   r[AVWI] += -1.0 W[aijv] I[VW] t[AvIi] tb[aj]
{"AVWI,Iavw,VW,Aavw", 4.0, 4, {6,38,21,16}}   //   r[AVWI] += 4.0 W[Iavw] I[VW] t[Aavw]
{"AVWI,abvw,VW,Aavw,bI", -4.0, 5, {6,26,21,16,89}}   //   r[AVWI] += -4.0 W[abvw] I[VW] t[Aavw] ta[bI]
{"AVWI,Aabv,VW,abvI", -1.0, 4, {6,35,21,17}}   //   r[AVWI] += -1.0 W[Aabv] I[VW] t[abvI]
{"AVWI,Aabv,VW,bavI", 1.0, 4, {6,35,21,17}}   //   r[AVWI] += 1.0 W[Aabv] I[VW] t[bavI]
{"AVWI,Iavi,VW,aAvi", -1.0, 4, {6,40,21,17}}   //   r[AVWI] += -1.0 W[Iavi] I[VW] t[aAvi]
{"AVWI,Iavi,VW,Aavi", 2.0, 4, {6,40,21,17}}   //   r[AVWI] += 2.0 W[Iavi] I[VW] t[Aavi]
{"AVWI,Iaiv,VW,aAvi", 1.0, 4, {6,39,21,17}}   //   r[AVWI] += 1.0 W[Iaiv] I[VW] t[aAvi]
{"AVWI,Iaiv,VW,Aavi", -1.0, 4, {6,39,21,17}}   //   r[AVWI] += -1.0 W[Iaiv] I[VW] t[Aavi]
{"AVWI,abiv,VW,bAvi,aI", 1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[bAvi] ta[aI]
{"AVWI,abiv,VW,aAvi,bI", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[aAvi] ta[bI]
{"AVWI,abiv,VW,Abvi,aI", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[Abvi] ta[aI]
{"AVWI,abiv,VW,Aavi,bI", 2.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[Aavi] ta[bI]
{"AVWI,abiv,VW,abvI,Ai", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[abvI] ta[Ai]
{"AVWI,abiv,VW,aAvI,bi", 1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[aAvI] ta[bi]
{"AVWI,abiv,VW,bavI,Ai", 1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[bavI] ta[Ai]
{"AVWI,abiv,VW,bAvI,ai", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[bAvI] ta[ai]
{"AVWI,abiv,VW,AavI,bi", -1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[AavI] ta[bi]
{"AVWI,abiv,VW,AbvI,ai", 1.0, 5, {6,27,21,17,89}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[AbvI] ta[ai]
{"AVWI,abiv,VW,bAvI,ai", -1.0, 5, {6,27,21,17,90}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[bAvI] tb[ai]
{"AVWI,abiv,VW,AbvI,ai", 1.0, 5, {6,27,21,17,90}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[AbvI] tb[ai]
{"AVWI,Aabi,VW,abIi", 2.0, 4, {6,45,21,18}}   //   r[AVWI] += 2.0 W[Aabi] I[VW] t[abIi]
{"AVWI,Aabi,VW,abiI", -4.0, 4, {6,45,21,18}}   //   r[AVWI] += -4.0 W[Aabi] I[VW] t[abiI]
{"AVWI,Iaij,VW,Aaji", -2.0, 4, {6,46,21,18}}   //   r[AVWI] += -2.0 W[Iaij] I[VW] t[Aaji]
{"AVWI,Iaij,VW,Aaij", 4.0, 4, {6,46,21,18}}   //   r[AVWI] += 4.0 W[Iaij] I[VW] t[Aaij]
{"AVWI,abij,VW,Aaji,bI", 4.0, 5, {6,28,21,18,89}}   //   r[AVWI] += 4.0 W[abij] I[VW] t[Aaji] ta[bI]
{"AVWI,abij,VW,Aaij,bI", -2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += -2.0 W[abij] I[VW] t[Aaij] ta[bI]
{"AVWI,abij,VW,abIj,Ai", 4.0, 5, {6,28,21,18,89}}   //   r[AVWI] += 4.0 W[abij] I[VW] t[abIj] ta[Ai]
{"AVWI,abij,VW,AajI,bi", -2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += -2.0 W[abij] I[VW] t[AajI] ta[bi]
{"AVWI,abij,VW,abIi,Aj", -2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += -2.0 W[abij] I[VW] t[abIi] ta[Aj]
{"AVWI,abij,VW,AaiI,bj", 2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += 2.0 W[abij] I[VW] t[AaiI] ta[bj]
{"AVWI,abij,VW,AaIj,bi", 2.0, 5, {6,28,21,18,89}}   //   r[AVWI] += 2.0 W[abij] I[VW] t[AaIj] ta[bi]
{"AVWI,abij,VW,AaIi,bj", -4.0, 5, {6,28,21,18,89}}   //   r[AVWI] += -4.0 W[abij] I[VW] t[AaIi] ta[bj]
{"AVWI,abij,VW,AaiI,bj", 2.0, 5, {6,28,21,18,90}}   //   r[AVWI] += 2.0 W[abij] I[VW] t[AaiI] tb[bj]
{"AVWI,abij,VW,AaIj,bi", 2.0, 5, {6,28,21,18,90}}   //   r[AVWI] += 2.0 W[abij] I[VW] t[AaIj] tb[bi]
{"AVWI,abij,VW,AaIi,bj", -4.0, 5, {6,28,21,18,90}}   //   r[AVWI] += -4.0 W[abij] I[VW] t[AaIi] tb[bj]
{"AVWI,AIai,VW,ai", 2.0, 4, {6,43,21,89}}   //   r[AVWI] += 2.0 W[AIai] I[VW] ta[ai]
{"AVWI,AaIi,VW,ai", -2.0, 4, {6,28,21,89}}   //   r[AVWI] += -2.0 W[AaIi] I[VW] ta[ai]
{"AVWI,Aabi,VW,ai,bI", -2.0, 5, {6,45,21,89,89}}   //   r[AVWI] += -2.0 W[Aabi] I[VW] ta[ai] ta[bI]
{"AVWI,Aabi,VW,aI,bi", 2.0, 5, {6,45,21,89,89}}   //   r[AVWI] += 2.0 W[Aabi] I[VW] ta[aI] ta[bi]
{"AVWI,Iaij,VW,Ai,aj", 2.0, 5, {6,46,21,89,89}}   //   r[AVWI] += 2.0 W[Iaij] I[VW] ta[Ai] ta[aj]
{"AVWI,Iaij,VW,Aj,ai", -2.0, 5, {6,46,21,89,89}}   //   r[AVWI] += -2.0 W[Iaij] I[VW] ta[Aj] ta[ai]
{"AVWI,abij,VW,Ai,aj,bI", -2.0, 6, {6,28,21,89,89,89}}   //   r[AVWI] += -2.0 W[abij] I[VW] ta[Ai] ta[aj] ta[bI]
{"AVWI,abij,VW,Ai,aI,bj", 2.0, 6, {6,28,21,89,89,89}}   //   r[AVWI] += 2.0 W[abij] I[VW] ta[Ai] ta[aI] ta[bj]
{"AVWI,abij,VW,Ai,aI,bj", 2.0, 6, {6,28,21,89,89,90}}   //   r[AVWI] += 2.0 W[abij] I[VW] ta[Ai] ta[aI] tb[bj]
{"AVWI,Aabi,VW,bI,ai", -2.0, 5, {6,45,21,89,90}}   //   r[AVWI] += -2.0 W[Aabi] I[VW] ta[bI] tb[ai]
{"AVWI,Iaij,VW,Ai,aj", 2.0, 5, {6,46,21,89,90}}   //   r[AVWI] += 2.0 W[Iaij] I[VW] ta[Ai] tb[aj]
{"AVWI,AaIi,VW,ai", -2.0, 4, {6,28,21,90}}   //   r[AVWI] += -2.0 W[AaIi] I[VW] tb[ai]
{"AVWI,AI,VW", -2.0, 3, {6,30,21}}   //   r[AVWI] += -2.0 f[AI] I[VW]
{"AVWI,AIvw,VW,vw", 1.0, 4, {6,24,21,21}}   //   r[AVWI] += 1.0 W[AIvw] I[VW] I[vw]
{"AVWI,Iv,VW,Av", 2.0, 4, {6,49,21,22}}   //   r[AVWI] += 2.0 f_A[Iv] I[VW] t[Av]
{"AVWI,av,VW,Av,aI", 2.0, 5, {6,29,21,22,89}}   //   r[AVWI] += 2.0 f_A[av] I[VW] t[Av] ta[aI]
{"AVWI,av,VW,aAvI", -1.0, 4, {6,29,21,17}}   //   r[AVWI] += -1.0 f_A[av] I[VW] t[aAvI]
{"AVWI,av,VW,AavI", 1.0, 4, {6,29,21,17}}   //   r[AVWI] += 1.0 f_A[av] I[VW] t[AavI]
{"AVWI,ai,VW,AaiI", 2.0, 4, {6,30,21,18}}   //   r[AVWI] += 2.0 f[ai] I[VW] t[AaiI]
{"AVWI,aivw,VW,vw,AaiI", -1.0, 5, {6,24,21,21,18}}   //   r[AVWI] += -1.0 W[aivw] I[VW] I[vw] t[AaiI]
{"AVWI,ai,VW,AaIi", -4.0, 4, {6,30,21,18}}   //   r[AVWI] += -4.0 f[ai] I[VW] t[AaIi]
{"AVWI,Aa,VW,aI", -2.0, 4, {6,50,21,89}}   //   r[AVWI] += -2.0 f[Aa] I[VW] ta[aI]
{"AVWI,Aavw,VW,vw,aI", 1.0, 5, {6,26,21,21,89}}   //   r[AVWI] += 1.0 W[Aavw] I[VW] I[vw] ta[aI]
{"AVWI,Ii,VW,Ai", 2.0, 4, {6,51,21,89}}   //   r[AVWI] += 2.0 f[Ii] I[VW] ta[Ai]
{"AVWI,Iivw,VW,vw,Ai", -1.0, 5, {6,23,21,21,89}}   //   r[AVWI] += -1.0 W[Iivw] I[VW] I[vw] ta[Ai]
{"AVWI,ai,VW,Ai,aI", 2.0, 5, {6,30,21,89,89}}   //   r[AVWI] += 2.0 f[ai] I[VW] ta[Ai] ta[aI]
{"AVWI,aivw,VW,vw,Ai,aI", -1.0, 6, {6,24,21,21,89,89}}   //   r[AVWI] += -1.0 W[aivw] I[VW] I[vw] ta[Ai] ta[aI]
{"AVWI,iv,VW,AvIi", -1.0, 4, {6,31,21,15}}   //   r[AVWI] += -1.0 f_B[iv] I[VW] t[AvIi]
{"AV,AiVv,vi", 1.0, 3, {7,24,13}}   //   r[AV] += 1.0 W[AiVv] t[vi]
{"AV,Aiav,vi,aV", 1.0, 4, {7,33,13,22}}   //   r[AV] += 1.0 W[Aiav] t[vi] t[aV]
{"AV,Vivw,wi,Av", -1.0, 4, {7,54,13,22}}   //   r[AV] += -1.0 W[Vivw] t[wi] t[Av]
{"AV,aivw,wi,Av,aV", -1.0, 5, {7,24,13,22,22}}   //   r[AV] += -1.0 W[aivw] t[wi] t[Av] t[aV]
{"AV,aijv,vi,aV,Aj", -1.0, 5, {7,25,13,22,89}}   //   r[AV] += -1.0 W[aijv] t[vi] t[aV] ta[Aj]
{"AV,ijvw,vj,AwVi", -0.5, 4, {7,23,13,20}}   //   r[AV] += -0.5 W[ijvw] t[vj] t[AwVi]
{"AV,ijvw,vi,AwVj", 0.5, 4, {7,23,13,20}}   //   r[AV] += 0.5 W[ijvw] t[vi] t[AwVj]
{"AV,aivw,wi,AaVv", 2.0, 4, {7,24,13,16}}   //   r[AV] += 2.0 W[aivw] t[wi] t[AaVv]
{"AV,aijv,vj,AaVi", -0.5, 4, {7,25,13,17}}   //   r[AV] += -0.5 W[aijv] t[vj] t[AaVi]
{"AV,aijv,vi,aAVj", -0.5, 4, {7,25,13,17}}   //   r[AV] += -0.5 W[aijv] t[vi] t[aAVj]
{"AV,aijv,vi,AaVj", 1.0, 4, {7,25,13,17}}   //   r[AV] += 1.0 W[aijv] t[vi] t[AaVj]
{"AV,Vijv,vi,Aj", -1.0, 4, {7,55,13,89}}   //   r[AV] += -1.0 W[Vijv] t[vi] ta[Aj]
{"AV,AVav,av", -1.0, 3, {7,62,22}}   //   r[AV] += -1.0 W[AVav] t[av]
{"AV,AaVv,av", 1.0, 3, {7,26,22}}   //   r[AV] += 1.0 W[AaVv] t[av]
{"AV,Aabv,av,bV", 1.0, 4, {7,35,22,22}}   //   r[AV] += 1.0 W[Aabv] t[av] t[bV]
{"AV,Aabv,aV,bv", -1.0, 4, {7,35,22,22}}   //   r[AV] += -1.0 W[Aabv] t[aV] t[bv]
{"AV,Vavw,Av,aw", -1.0, 4, {7,59,22,22}}   //   r[AV] += -1.0 W[Vavw] t[Av] t[aw]
{"AV,Vavw,Aw,av", 1.0, 4, {7,59,22,22}}   //   r[AV] += 1.0 W[Vavw] t[Aw] t[av]
{"AV,abvw,Av,aw,bV", 1.0, 5, {7,26,22,22,22}}   //   r[AV] += 1.0 W[abvw] t[Av] t[aw] t[bV]
{"AV,abvw,Av,aV,bw", -1.0, 5, {7,26,22,22,22}}   //   r[AV] += -1.0 W[abvw] t[Av] t[aV] t[bw]
{"AV,abiv,av,bV,Ai", 1.0, 5, {7,27,22,22,89}}   //   r[AV] += 1.0 W[abiv] t[av] t[bV] ta[Ai]
{"AV,abiv,aV,bv,Ai", -1.0, 5, {7,27,22,22,89}}   //   r[AV] += -1.0 W[abiv] t[aV] t[bv] ta[Ai]
{"AV,abiv,Av,aV,bi", 1.0, 5, {7,27,22,22,89}}   //   r[AV] += 1.0 W[abiv] t[Av] t[aV] ta[bi]
{"AV,abiv,Av,bV,ai", -1.0, 5, {7,27,22,22,89}}   //   r[AV] += -1.0 W[abiv] t[Av] t[bV] ta[ai]
{"AV,abiv,Av,bV,ai", -1.0, 5, {7,27,22,22,90}}   //   r[AV] += -1.0 W[abiv] t[Av] t[bV] tb[ai]
{"AV,aivw,av,AwVi", 0.5, 4, {7,24,22,20}}   //   r[AV] += 0.5 W[aivw] t[av] t[AwVi]
{"AV,aivw,Av,awVi", -0.5, 4, {7,24,22,20}}   //   r[AV] += -0.5 W[aivw] t[Av] t[awVi]
{"AV,aivw,aV,Awvi", -0.5, 4, {7,24,22,20}}   //   r[AV] += -0.5 W[aivw] t[aV] t[Awvi]
{"AV,aijv,aV,Avji", -0.5, 4, {7,25,22,15}}   //   r[AV] += -0.5 W[aijv] t[aV] t[Avji]
{"AV,abvw,aw,AbVv", -2.0, 4, {7,26,22,16}}   //   r[AV] += -2.0 W[abvw] t[aw] t[AbVv]
{"AV,abvw,av,AbVw", 2.0, 4, {7,26,22,16}}   //   r[AV] += 2.0 W[abvw] t[av] t[AbVw]
{"AV,abvw,Av,abVw", -2.0, 4, {7,26,22,16}}   //   r[AV] += -2.0 W[abvw] t[Av] t[abVw]
{"AV,abvw,aV,Abvw", -2.0, 4, {7,26,22,16}}   //   r[AV] += -2.0 W[abvw] t[aV] t[Abvw]
{"AV,abiv,av,bAVi", 0.5, 4, {7,27,22,17}}   //   r[AV] += 0.5 W[abiv] t[av] t[bAVi]
{"AV,abiv,av,AbVi", -0.5, 4, {7,27,22,17}}   //   r[AV] += -0.5 W[abiv] t[av] t[AbVi]
{"AV,abiv,bv,aAVi", -0.5, 4, {7,27,22,17}}   //   r[AV] += -0.5 W[abiv] t[bv] t[aAVi]
{"AV,abiv,bv,AaVi", 1.0, 4, {7,27,22,17}}   //   r[AV] += 1.0 W[abiv] t[bv] t[AaVi]
{"AV,abiv,Av,abVi", 0.5, 4, {7,27,22,17}}   //   r[AV] += 0.5 W[abiv] t[Av] t[abVi]
{"AV,abiv,Av,baVi", -1.0, 4, {7,27,22,17}}   //   r[AV] += -1.0 W[abiv] t[Av] t[baVi]
{"AV,abiv,bV,aAvi", 0.5, 4, {7,27,22,17}}   //   r[AV] += 0.5 W[abiv] t[bV] t[aAvi]
{"AV,abiv,bV,Aavi", -1.0, 4, {7,27,22,17}}   //   r[AV] += -1.0 W[abiv] t[bV] t[Aavi]
{"AV,abiv,aV,bAvi", -0.5, 4, {7,27,22,17}}   //   r[AV] += -0.5 W[abiv] t[aV] t[bAvi]
{"AV,abiv,aV,Abvi", 0.5, 4, {7,27,22,17}}   //   r[AV] += 0.5 W[abiv] t[aV] t[Abvi]
{"AV,abij,aV,Abji", 1.0, 4, {7,28,22,18}}   //   r[AV] += 1.0 W[abij] t[aV] t[Abji]
{"AV,abij,aV,Abij", -2.0, 4, {7,28,22,18}}   //   r[AV] += -2.0 W[abij] t[aV] t[Abij]
{"AV,Aabi,aV,bi", -1.0, 4, {7,45,22,89}}   //   r[AV] += -1.0 W[Aabi] t[aV] ta[bi]
{"AV,Aabi,bV,ai", 1.0, 4, {7,45,22,89}}   //   r[AV] += 1.0 W[Aabi] t[bV] ta[ai]
{"AV,Vaiv,av,Ai", -1.0, 4, {7,60,22,89}}   //   r[AV] += -1.0 W[Vaiv] t[av] ta[Ai]
{"AV,Vaiv,Av,ai", 1.0, 4, {7,60,22,89}}   //   r[AV] += 1.0 W[Vaiv] t[Av] ta[ai]
{"AV,Vavi,av,Ai", 1.0, 4, {7,61,22,89}}   //   r[AV] += 1.0 W[Vavi] t[av] ta[Ai]
{"AV,Vavi,Av,ai", -1.0, 4, {7,61,22,89}}   //   r[AV] += -1.0 W[Vavi] t[Av] ta[ai]
{"AV,abij,aV,Ai,bj", -1.0, 5, {7,28,22,89,89}}   //   r[AV] += -1.0 W[abij] t[aV] ta[Ai] ta[bj]
{"AV,abij,aV,Aj,bi", 1.0, 5, {7,28,22,89,89}}   //   r[AV] += 1.0 W[abij] t[aV] ta[Aj] ta[bi]
{"AV,abij,aV,Ai,bj", -1.0, 5, {7,28,22,89,90}}   //   r[AV] += -1.0 W[abij] t[aV] ta[Ai] tb[bj]
{"AV,Aabi,bV,ai", 1.0, 4, {7,45,22,90}}   //   r[AV] += 1.0 W[Aabi] t[bV] tb[ai]
{"AV,Vavi,Av,ai", -1.0, 4, {7,61,22,90}}   //   r[AV] += -1.0 W[Vavi] t[Av] tb[ai]
{"AV,Aiav,avVi", 0.5, 3, {7,33,20}}   //   r[AV] += 0.5 W[Aiav] t[avVi]
{"AV,Vivw,Awvi", -0.5, 3, {7,54,20}}   //   r[AV] += -0.5 W[Vivw] t[Awvi]
{"AV,aijv,avVi,Aj", -0.5, 4, {7,25,20,89}}   //   r[AV] += -0.5 W[aijv] t[avVi] ta[Aj]
{"AV,aijv,AvVi,aj", 0.5, 4, {7,25,20,89}}   //   r[AV] += 0.5 W[aijv] t[AvVi] ta[aj]
{"AV,aijv,AvVj,ai", -0.5, 4, {7,25,20,90}}   //   r[AV] += -0.5 W[aijv] t[AvVj] tb[ai]
{"AV,aijv,AvVi,aj", 0.5, 4, {7,25,20,90}}   //   r[AV] += 0.5 W[aijv] t[AvVi] tb[aj]
{"AV,Vijv,Avji", -0.5, 3, {7,55,15}}   //   r[AV] += -0.5 W[Vijv] t[Avji]
{"AV,Aabv,abVv", -2.0, 3, {7,35,16}}   //   r[AV] += -2.0 W[Aabv] t[abVv]
{"AV,Vavw,Aavw", -2.0, 3, {7,59,16}}   //   r[AV] += -2.0 W[Vavw] t[Aavw]
{"AV,abiv,abVv,Ai", -2.0, 4, {7,27,16,89}}   //   r[AV] += -2.0 W[abiv] t[abVv] ta[Ai]
{"AV,abiv,AaVv,bi", -2.0, 4, {7,27,16,89}}   //   r[AV] += -2.0 W[abiv] t[AaVv] ta[bi]
{"AV,abiv,AbVv,ai", 2.0, 4, {7,27,16,89}}   //   r[AV] += 2.0 W[abiv] t[AbVv] ta[ai]
{"AV,abiv,AbVv,ai", 2.0, 4, {7,27,16,90}}   //   r[AV] += 2.0 W[abiv] t[AbVv] tb[ai]
{"AV,Aabi,abVi", -0.5, 3, {7,45,17}}   //   r[AV] += -0.5 W[Aabi] t[abVi]
{"AV,Aabi,baVi", 1.0, 3, {7,45,17}}   //   r[AV] += 1.0 W[Aabi] t[baVi]
{"AV,Vavi,aAvi", 0.5, 3, {7,61,17}}   //   r[AV] += 0.5 W[Vavi] t[aAvi]
{"AV,Vavi,Aavi", -1.0, 3, {7,61,17}}   //   r[AV] += -1.0 W[Vavi] t[Aavi]
{"AV,Vaiv,aAvi", -0.5, 3, {7,60,17}}   //   r[AV] += -0.5 W[Vaiv] t[aAvi]
{"AV,Vaiv,Aavi", 0.5, 3, {7,60,17}}   //   r[AV] += 0.5 W[Vaiv] t[Aavi]
{"AV,abij,abVj,Ai", -1.0, 4, {7,28,17,89}}   //   r[AV] += -1.0 W[abij] t[abVj] ta[Ai]
{"AV,abij,aAVj,bi", 0.5, 4, {7,28,17,89}}   //   r[AV] += 0.5 W[abij] t[aAVj] ta[bi]
{"AV,abij,abVi,Aj", 0.5, 4, {7,28,17,89}}   //   r[AV] += 0.5 W[abij] t[abVi] ta[Aj]
{"AV,abij,aAVi,bj", -0.5, 4, {7,28,17,89}}   //   r[AV] += -0.5 W[abij] t[aAVi] ta[bj]
{"AV,abij,AaVj,bi", -0.5, 4, {7,28,17,89}}   //   r[AV] += -0.5 W[abij] t[AaVj] ta[bi]
{"AV,abij,AaVi,bj", 1.0, 4, {7,28,17,89}}   //   r[AV] += 1.0 W[abij] t[AaVi] ta[bj]
{"AV,abij,aAVi,bj", -0.5, 4, {7,28,17,90}}   //   r[AV] += -0.5 W[abij] t[aAVi] tb[bj]
{"AV,abij,AaVj,bi", -0.5, 4, {7,28,17,90}}   //   r[AV] += -0.5 W[abij] t[AaVj] tb[bi]
{"AV,abij,AaVi,bj", 1.0, 4, {7,28,17,90}}   //   r[AV] += 1.0 W[abij] t[AaVi] tb[bj]
{"AV,Vaij,Aaji", 1.0, 3, {7,67,18}}   //   r[AV] += 1.0 W[Vaij] t[Aaji]
{"AV,Vaij,Aaij", -2.0, 3, {7,67,18}}   //   r[AV] += -2.0 W[Vaij] t[Aaij]
{"AV,AVai,ai", -1.0, 3, {7,65,89}}   //   r[AV] += -1.0 W[AVai] ta[ai]
{"AV,AaVi,ai", 1.0, 3, {7,32,89}}   //   r[AV] += 1.0 W[AaVi] ta[ai]
{"AV,Vaij,Ai,aj", -1.0, 4, {7,67,89,89}}   //   r[AV] += -1.0 W[Vaij] ta[Ai] ta[aj]
{"AV,Vaij,Aj,ai", 1.0, 4, {7,67,89,89}}   //   r[AV] += 1.0 W[Vaij] ta[Aj] ta[ai]
{"AV,Vaij,Ai,aj", -1.0, 4, {7,67,89,90}}   //   r[AV] += -1.0 W[Vaij] ta[Ai] tb[aj]
{"AV,AaVi,ai", 1.0, 3, {7,32,90}}   //   r[AV] += 1.0 W[AaVi] tb[ai]
{"AV,AV", 1.0, 2, {7,29}}   //   r[AV] += 1.0 f_A[AV]
{"AV,Aa,aV", 1.0, 3, {7,50,22}}   //   r[AV] += 1.0 f[Aa] t[aV]
{"AV,Aavw,vw,aV", -0.5, 4, {7,26,21,22}}   //   r[AV] += -0.5 W[Aavw] I[vw] t[aV]
{"AV,Vv,Av", -1.0, 3, {7,69,22}}   //   r[AV] += -1.0 f_A[Vv] t[Av]
{"AV,av,Av,aV", -1.0, 4, {7,29,22,22}}   //   r[AV] += -1.0 f_A[av] t[Av] t[aV]
{"AV,ai,aV,Ai", -1.0, 4, {7,30,22,89}}   //   r[AV] += -1.0 f[ai] t[aV] ta[Ai]
{"AV,aivw,vw,aV,Ai", 0.5, 5, {7,24,21,22,89}}   //   r[AV] += 0.5 W[aivw] I[vw] t[aV] ta[Ai]
{"AV,av,AaVv", 2.0, 3, {7,29,16}}   //   r[AV] += 2.0 f_A[av] t[AaVv]
{"AV,ai,aAVi", -0.5, 3, {7,30,17}}   //   r[AV] += -0.5 f[ai] t[aAVi]
{"AV,aivw,vw,aAVi", 0.25, 4, {7,24,21,17}}   //   r[AV] += 0.25 W[aivw] I[vw] t[aAVi]
{"AV,ai,AaVi", 1.0, 3, {7,30,17}}   //   r[AV] += 1.0 f[ai] t[AaVi]
{"AV,Vi,Ai", -1.0, 3, {7,70,89}}   //   r[AV] += -1.0 f_A[Vi] ta[Ai]
{"AV,iv,AvVi", 0.5, 3, {7,31,20}}   //   r[AV] += 0.5 f_B[iv] t[AvVi]
{"VI,Vivw,vwIi", 2.0, 3, {8,54,14}}   //   r[VI] += 2.0 W[Vivw] t[vwIi]
{"VI,Iijv,Vvij", 2.0, 3, {8,34,14}}   //   r[VI] += 2.0 W[Iijv] t[Vvij]
{"VI,ijvw,Vvij,wI", 2.0, 4, {8,23,14,13}}   //   r[VI] += 2.0 W[ijvw] t[Vvij] t[wI]
{"VI,ijvw,vwIi,Vj", 2.0, 4, {8,23,14,13}}   //   r[VI] += 2.0 W[ijvw] t[vwIi] t[Vj]
{"VI,ijvw,VvIj,wi", -2.0, 4, {8,23,14,13}}   //   r[VI] += -2.0 W[ijvw] t[VvIj] t[wi]
{"VI,ijvw,VvIi,wj", 2.0, 4, {8,23,14,13}}   //   r[VI] += 2.0 W[ijvw] t[VvIi] t[wj]
{"VI,aivw,VwIi,av", 2.0, 4, {8,24,14,22}}   //   r[VI] += 2.0 W[aivw] t[VwIi] t[av]
{"VI,aijv,VvIi,aj", 2.0, 4, {8,25,14,89}}   //   r[VI] += 2.0 W[aijv] t[VvIi] ta[aj]
{"VI,aijv,Vvij,aI", 2.0, 4, {8,25,14,90}}   //   r[VI] += 2.0 W[aijv] t[Vvij] tb[aI]
{"VI,aijv,VvIj,ai", -2.0, 4, {8,25,14,90}}   //   r[VI] += -2.0 W[aijv] t[VvIj] tb[ai]
{"VI,aijv,VvIi,aj", 2.0, 4, {8,25,14,90}}   //   r[VI] += 2.0 W[aijv] t[VvIi] tb[aj]
{"VI,IViv,vi", -1.0, 3, {8,64,13}}   //   r[VI] += -1.0 W[IViv] t[vi]
{"VI,IiVv,vi", 1.0, 3, {8,23,13}}   //   r[VI] += 1.0 W[IiVv] t[vi]
{"VI,Vivw,vI,wi", 1.0, 4, {8,54,13,13}}   //   r[VI] += 1.0 W[Vivw] t[vI] t[wi]
{"VI,Vivw,vi,wI", -1.0, 4, {8,54,13,13}}   //   r[VI] += -1.0 W[Vivw] t[vi] t[wI]
{"VI,Iijv,Vj,vi", -1.0, 4, {8,34,13,13}}   //   r[VI] += -1.0 W[Iijv] t[Vj] t[vi]
{"VI,Iijv,Vi,vj", 1.0, 4, {8,34,13,13}}   //   r[VI] += 1.0 W[Iijv] t[Vi] t[vj]
{"VI,ijvw,Vi,vj,wI", 1.0, 5, {8,23,13,13,13}}   //   r[VI] += 1.0 W[ijvw] t[Vi] t[vj] t[wI]
{"VI,ijvw,Vi,vI,wj", -1.0, 5, {8,23,13,13,13}}   //   r[VI] += -1.0 W[ijvw] t[Vi] t[vI] t[wj]
{"VI,aivw,Vi,wI,av", -1.0, 5, {8,24,13,13,22}}   //   r[VI] += -1.0 W[aivw] t[Vi] t[wI] t[av]
{"VI,aijv,Vi,vI,aj", -1.0, 5, {8,25,13,13,89}}   //   r[VI] += -1.0 W[aijv] t[Vi] t[vI] ta[aj]
{"VI,aijv,Vi,vj,aI", 1.0, 5, {8,25,13,13,90}}   //   r[VI] += 1.0 W[aijv] t[Vi] t[vj] tb[aI]
{"VI,aijv,Vj,vi,aI", -1.0, 5, {8,25,13,13,90}}   //   r[VI] += -1.0 W[aijv] t[Vj] t[vi] tb[aI]
{"VI,aijv,Vj,vI,ai", 1.0, 5, {8,25,13,13,90}}   //   r[VI] += 1.0 W[aijv] t[Vj] t[vI] tb[ai]
{"VI,aijv,Vi,vI,aj", -1.0, 5, {8,25,13,13,90}}   //   r[VI] += -1.0 W[aijv] t[Vi] t[vI] tb[aj]
{"VI,Vavw,vI,aw", 1.0, 4, {8,59,13,22}}   //   r[VI] += 1.0 W[Vavw] t[vI] t[aw]
{"VI,Iaiv,Vi,av", -1.0, 4, {8,39,13,22}}   //   r[VI] += -1.0 W[Iaiv] t[Vi] t[av]
{"VI,abiv,Vi,bv,aI", -1.0, 5, {8,27,13,22,90}}   //   r[VI] += -1.0 W[abiv] t[Vi] t[bv] tb[aI]
{"VI,aivw,wi,aVvI", 0.5, 4, {8,24,13,20}}   //   r[VI] += 0.5 W[aivw] t[wi] t[aVvI]
{"VI,aivw,Vi,awvI", -0.5, 4, {8,24,13,20}}   //   r[VI] += -0.5 W[aivw] t[Vi] t[awvI]
{"VI,aivw,wI,aVvi", -0.5, 4, {8,24,13,20}}   //   r[VI] += -0.5 W[aivw] t[wI] t[aVvi]
{"VI,aijv,vj,aVIi", 0.5, 4, {8,25,13,15}}   //   r[VI] += 0.5 W[aijv] t[vj] t[aVIi]
{"VI,aijv,vi,aVIj", -0.5, 4, {8,25,13,15}}   //   r[VI] += -0.5 W[aijv] t[vi] t[aVIj]
{"VI,aijv,Vi,avIj", 0.5, 4, {8,25,13,15}}   //   r[VI] += 0.5 W[aijv] t[Vi] t[avIj]
{"VI,aijv,Vj,avIi", -0.5, 4, {8,25,13,15}}   //   r[VI] += -0.5 W[aijv] t[Vj] t[avIi]
{"VI,aijv,vj,aViI", -0.5, 4, {8,25,13,15}}   //   r[VI] += -0.5 W[aijv] t[vj] t[aViI]
{"VI,aijv,vi,aVjI", 1.0, 4, {8,25,13,15}}   //   r[VI] += 1.0 W[aijv] t[vi] t[aVjI]
{"VI,aijv,Vi,avjI", -1.0, 4, {8,25,13,15}}   //   r[VI] += -1.0 W[aijv] t[Vi] t[avjI]
{"VI,aijv,Vj,aviI", 0.5, 4, {8,25,13,15}}   //   r[VI] += 0.5 W[aijv] t[Vj] t[aviI]
{"VI,aijv,vI,aVij", 0.5, 4, {8,25,13,15}}   //   r[VI] += 0.5 W[aijv] t[vI] t[aVij]
{"VI,aijv,vI,aVji", -1.0, 4, {8,25,13,15}}   //   r[VI] += -1.0 W[aijv] t[vI] t[aVji]
{"VI,abiv,Vi,bavI", -0.5, 4, {8,27,13,17}}   //   r[VI] += -0.5 W[abiv] t[Vi] t[bavI]
{"VI,abij,Vi,abjI", 1.0, 4, {8,28,13,18}}   //   r[VI] += 1.0 W[abij] t[Vi] t[abjI]
{"VI,abij,Vi,abIj", -2.0, 4, {8,28,13,18}}   //   r[VI] += -2.0 W[abij] t[Vi] t[abIj]
{"VI,Vavi,vI,ai", 1.0, 4, {8,61,13,89}}   //   r[VI] += 1.0 W[Vavi] t[vI] ta[ai]
{"VI,Iaij,Vi,aj", -1.0, 4, {8,46,13,89}}   //   r[VI] += -1.0 W[Iaij] t[Vi] ta[aj]
{"VI,abij,Vi,bj,aI", -1.0, 5, {8,28,13,89,90}}   //   r[VI] += -1.0 W[abij] t[Vi] ta[bj] tb[aI]
{"VI,Viav,vi,aI", 1.0, 4, {8,75,13,90}}   //   r[VI] += 1.0 W[Viav] t[vi] tb[aI]
{"VI,Vavi,vi,aI", -1.0, 4, {8,61,13,90}}   //   r[VI] += -1.0 W[Vavi] t[vi] tb[aI]
{"VI,Viav,vI,ai", -1.0, 4, {8,75,13,90}}   //   r[VI] += -1.0 W[Viav] t[vI] tb[ai]
{"VI,Vavi,vI,ai", 1.0, 4, {8,61,13,90}}   //   r[VI] += 1.0 W[Vavi] t[vI] tb[ai]
{"VI,Iaij,Vj,ai", 1.0, 4, {8,46,13,90}}   //   r[VI] += 1.0 W[Iaij] t[Vj] tb[ai]
{"VI,Iaij,Vi,aj", -1.0, 4, {8,46,13,90}}   //   r[VI] += -1.0 W[Iaij] t[Vi] tb[aj]
{"VI,abij,Vi,aI,bj", -1.0, 5, {8,28,13,90,90}}   //   r[VI] += -1.0 W[abij] t[Vi] tb[aI] tb[bj]
{"VI,abij,Vi,aj,bI", 1.0, 5, {8,28,13,90,90}}   //   r[VI] += 1.0 W[abij] t[Vi] tb[aj] tb[bI]
{"VI,IaVv,av", 1.0, 3, {8,38,22}}   //   r[VI] += 1.0 W[IaVv] t[av]
{"VI,abvw,aw,bVvI", -0.5, 4, {8,26,22,20}}   //   r[VI] += -0.5 W[abvw] t[aw] t[bVvI]
{"VI,abvw,av,bVwI", 0.5, 4, {8,26,22,20}}   //   r[VI] += 0.5 W[abvw] t[av] t[bVwI]
{"VI,abiv,bv,aVIi", -0.5, 4, {8,27,22,15}}   //   r[VI] += -0.5 W[abiv] t[bv] t[aVIi]
{"VI,abiv,av,bViI", -0.5, 4, {8,27,22,15}}   //   r[VI] += -0.5 W[abiv] t[av] t[bViI]
{"VI,abiv,bv,aViI", 1.0, 4, {8,27,22,15}}   //   r[VI] += 1.0 W[abiv] t[bv] t[aViI]
{"VI,Vabv,av,bI", 1.0, 4, {8,77,22,90}}   //   r[VI] += 1.0 W[Vabv] t[av] tb[bI]
{"VI,Vavw,avwI", 0.5, 3, {8,59,20}}   //   r[VI] += 0.5 W[Vavw] t[avwI]
{"VI,Iaiv,aVvi", -0.5, 3, {8,39,20}}   //   r[VI] += -0.5 W[Iaiv] t[aVvi]
{"VI,abiv,aVvI,bi", -0.5, 4, {8,27,20,89}}   //   r[VI] += -0.5 W[abiv] t[aVvI] ta[bi]
{"VI,abiv,bVvI,ai", 0.5, 4, {8,27,20,89}}   //   r[VI] += 0.5 W[abiv] t[bVvI] ta[ai]
{"VI,abiv,bVvi,aI", -0.5, 4, {8,27,20,90}}   //   r[VI] += -0.5 W[abiv] t[bVvi] tb[aI]
{"VI,abiv,bVvI,ai", 0.5, 4, {8,27,20,90}}   //   r[VI] += 0.5 W[abiv] t[bVvI] tb[ai]
{"VI,Vavi,avIi", -0.5, 3, {8,61,15}}   //   r[VI] += -0.5 W[Vavi] t[avIi]
{"VI,Viav,avIi", 0.5, 3, {8,75,15}}   //   r[VI] += 0.5 W[Viav] t[avIi]
{"VI,Vavi,aviI", 1.0, 3, {8,61,15}}   //   r[VI] += 1.0 W[Vavi] t[aviI]
{"VI,Viav,aviI", -0.5, 3, {8,75,15}}   //   r[VI] += -0.5 W[Viav] t[aviI]
{"VI,Iaij,aVij", 0.5, 3, {8,46,15}}   //   r[VI] += 0.5 W[Iaij] t[aVij]
{"VI,Iaij,aVji", -1.0, 3, {8,46,15}}   //   r[VI] += -1.0 W[Iaij] t[aVji]
{"VI,abij,aVIi,bj", -0.5, 4, {8,28,15,89}}   //   r[VI] += -0.5 W[abij] t[aVIi] ta[bj]
{"VI,abij,aVjI,bi", -0.5, 4, {8,28,15,89}}   //   r[VI] += -0.5 W[abij] t[aVjI] ta[bi]
{"VI,abij,aViI,bj", 1.0, 4, {8,28,15,89}}   //   r[VI] += 1.0 W[abij] t[aViI] ta[bj]
{"VI,abij,aVij,bI", -1.0, 4, {8,28,15,90}}   //   r[VI] += -1.0 W[abij] t[aVij] tb[bI]
{"VI,abij,aVji,bI", 0.5, 4, {8,28,15,90}}   //   r[VI] += 0.5 W[abij] t[aVji] tb[bI]
{"VI,abij,aVIj,bi", 0.5, 4, {8,28,15,90}}   //   r[VI] += 0.5 W[abij] t[aVIj] tb[bi]
{"VI,abij,aVIi,bj", -0.5, 4, {8,28,15,90}}   //   r[VI] += -0.5 W[abij] t[aVIi] tb[bj]
{"VI,abij,aVjI,bi", -0.5, 4, {8,28,15,90}}   //   r[VI] += -0.5 W[abij] t[aVjI] tb[bi]
{"VI,abij,aViI,bj", 1.0, 4, {8,28,15,90}}   //   r[VI] += 1.0 W[abij] t[aViI] tb[bj]
{"VI,Vabv,abvI", 0.5, 3, {8,77,17}}   //   r[VI] += 0.5 W[Vabv] t[abvI]
{"VI,Vabi,abIi", -1.0, 3, {8,81,18}}   //   r[VI] += -1.0 W[Vabi] t[abIi]
{"VI,Vabi,abiI", 2.0, 3, {8,81,18}}   //   r[VI] += 2.0 W[Vabi] t[abiI]
{"VI,IaVi,ai", 1.0, 3, {8,40,89}}   //   r[VI] += 1.0 W[IaVi] ta[ai]
{"VI,Vabi,ai,bI", 1.0, 4, {8,81,89,90}}   //   r[VI] += 1.0 W[Vabi] ta[ai] tb[bI]
{"VI,IVia,ai", -1.0, 3, {8,80,90}}   //   r[VI] += -1.0 W[IVia] tb[ai]
{"VI,IaVi,ai", 1.0, 3, {8,40,90}}   //   r[VI] += 1.0 W[IaVi] tb[ai]
{"VI,Vabi,ai,bI", 1.0, 4, {8,81,90,90}}   //   r[VI] += 1.0 W[Vabi] tb[ai] tb[bI]
{"VI,Vabi,aI,bi", -1.0, 4, {8,81,90,90}}   //   r[VI] += -1.0 W[Vabi] tb[aI] tb[bi]
{"VI,av,aVvI", 0.5, 3, {8,29,20}}   //   r[VI] += 0.5 f_A[av] t[aVvI]
{"VI,ai,aViI", 1.0, 3, {8,30,15}}   //   r[VI] += 1.0 f[ai] t[aViI]
{"VI,IV", 1.0, 2, {8,31}}   //   r[VI] += 1.0 f_B[IV]
{"VI,iv,VvIi", 2.0, 3, {8,31,14}}   //   r[VI] += 2.0 f_B[iv] t[VvIi]
{"VI,Vv,vI", 1.0, 3, {8,83,13}}   //   r[VI] += 1.0 f_B[Vv] t[vI]
{"VI,Ii,Vi", -1.0, 3, {8,51,13}}   //   r[VI] += -1.0 f[Ii] t[Vi]
{"VI,Iivw,vw,Vi", -0.5, 4, {8,23,21,13}}   //   r[VI] += -0.5 W[Iivw] I[vw] t[Vi]
{"VI,iv,Vi,vI", -1.0, 4, {8,31,13,13}}   //   r[VI] += -1.0 f_B[iv] t[Vi] t[vI]
{"VI,ai,Vi,aI", -1.0, 4, {8,30,13,90}}   //   r[VI] += -1.0 f[ai] t[Vi] tb[aI]
{"VI,aivw,vw,Vi,aI", -0.5, 5, {8,24,21,13,90}}   //   r[VI] += -0.5 W[aivw] I[vw] t[Vi] tb[aI]
{"VI,ai,aVIi", -0.5, 3, {8,30,15}}   //   r[VI] += -0.5 f[ai] t[aVIi]
{"VI,aivw,vw,aVIi", -0.25, 4, {8,24,21,15}}   //   r[VI] += -0.25 W[aivw] I[vw] t[aVIi]
{"VI,Va,aI", 1.0, 3, {8,84,90}}   //   r[VI] += 1.0 f_B[Va] tb[aI]
{"VWIJ,IJVW", 0.5, 2, {9,23}}   //   r[VWIJ] += 0.5 W[IJVW]
{"VWIJ,VWvw,vwIJ", 1.0, 3, {9,71,14}}   //   r[VWIJ] += 1.0 W[VWvw] t[vwIJ]
{"VWIJ,JViv,WvIi", 1.0, 3, {9,64,14}}   //   r[VWIJ] += 1.0 W[JViv] t[WvIi]
{"VWIJ,JWiv,VvIi", -1.0, 3, {9,64,14}}   //   r[VWIJ] += -1.0 W[JWiv] t[VvIi]
{"VWIJ,JiVv,WvIi", -1.0, 3, {9,23,14}}   //   r[VWIJ] += -1.0 W[JiVv] t[WvIi]
{"VWIJ,JiWv,VvIi", 1.0, 3, {9,23,14}}   //   r[VWIJ] += 1.0 W[JiWv] t[VvIi]
{"VWIJ,IJij,VWij", 1.0, 3, {9,44,14}}   //   r[VWIJ] += 1.0 W[IJij] t[VWij]
{"VWIJ,ijvw,Vvij,WwIJ", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2.0 W[ijvw] t[Vvij] t[WwIJ]
{"VWIJ,ijvw,VvIJ,Wwij", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2.0 W[ijvw] t[VvIJ] t[Wwij]
{"VWIJ,ijvw,VWij,vwIJ", 1.0, 4, {9,23,14,14}}   //   r[VWIJ] += 1.0 W[ijvw] t[VWij] t[vwIJ]
{"VWIJ,ijvw,VWIi,vwJj", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2.0 W[ijvw] t[VWIi] t[vwJj]
{"VWIJ,ijvw,VvJj,WwIi", 2.0, 4, {9,23,14,14}}   //   r[VWIJ] += 2.0 W[ijvw] t[VvJj] t[WwIi]
{"VWIJ,ijvw,VvJi,WwIj", -2.0, 4, {9,23,14,14}}   //   r[VWIJ] += -2.0 W[ijvw] t[VvJi] t[WwIj]
{"VWIJ,Vivw,WwJi,vI", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1.0 W[Vivw] t[WwJi] t[vI]
{"VWIJ,Vivw,WvJi,wI", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1.0 W[Vivw] t[WvJi] t[wI]
{"VWIJ,Wivw,VwJi,vI", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1.0 W[Wivw] t[VwJi] t[vI]
{"VWIJ,Wivw,VvJi,wI", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1.0 W[Wivw] t[VvJi] t[wI]
{"VWIJ,Jijv,VWij,vI", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1.0 W[Jijv] t[VWij] t[vI]
{"VWIJ,Vivw,vwIJ,Wi", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1.0 W[Vivw] t[vwIJ] t[Wi]
{"VWIJ,Vivw,WwIJ,vi", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1.0 W[Vivw] t[WwIJ] t[vi]
{"VWIJ,Vivw,WvIJ,wi", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1.0 W[Vivw] t[WvIJ] t[wi]
{"VWIJ,Wivw,vwIJ,Vi", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1.0 W[Wivw] t[vwIJ] t[Vi]
{"VWIJ,Wivw,VwIJ,vi", -1.0, 4, {9,54,14,13}}   //   r[VWIJ] += -1.0 W[Wivw] t[VwIJ] t[vi]
{"VWIJ,Wivw,VvIJ,wi", 1.0, 4, {9,54,14,13}}   //   r[VWIJ] += 1.0 W[Wivw] t[VvIJ] t[wi]
{"VWIJ,Jijv,VvIi,Wj", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1.0 W[Jijv] t[VvIi] t[Wj]
{"VWIJ,Jijv,WvIi,Vj", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1.0 W[Jijv] t[WvIi] t[Vj]
{"VWIJ,Jijv,VWIi,vj", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1.0 W[Jijv] t[VWIi] t[vj]
{"VWIJ,Jijv,VvIj,Wi", 1.0, 4, {9,34,14,13}}   //   r[VWIJ] += 1.0 W[Jijv] t[VvIj] t[Wi]
{"VWIJ,Jijv,WvIj,Vi", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1.0 W[Jijv] t[WvIj] t[Vi]
{"VWIJ,Jijv,VWIj,vi", -1.0, 4, {9,34,14,13}}   //   r[VWIJ] += -1.0 W[Jijv] t[VWIj] t[vi]
{"VWIJ,ijvw,VWij,vI,wJ", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[VWij] t[vI] t[wJ]
{"VWIJ,ijvw,VvJj,Wi,wI", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[VvJj] t[Wi] t[wI]
{"VWIJ,ijvw,WvJj,Vi,wI", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[WvJj] t[Vi] t[wI]
{"VWIJ,ijvw,VvJi,Wj,wI", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[VvJi] t[Wj] t[wI]
{"VWIJ,ijvw,WvJi,Vj,wI", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[WvJi] t[Vj] t[wI]
{"VWIJ,ijvw,VWJi,vI,wj", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[VWJi] t[vI] t[wj]
{"VWIJ,ijvw,VWJi,vj,wI", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[VWJi] t[vj] t[wI]
{"VWIJ,ijvw,vwIJ,Vi,Wj", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[vwIJ] t[Vi] t[Wj]
{"VWIJ,ijvw,VvIJ,Wi,wj", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[VvIJ] t[Wi] t[wj]
{"VWIJ,ijvw,VvIJ,Wj,wi", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[VvIJ] t[Wj] t[wi]
{"VWIJ,ijvw,WvIJ,Vi,wj", 1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[WvIJ] t[Vi] t[wj]
{"VWIJ,ijvw,WvIJ,Vj,wi", -1.0, 5, {9,23,14,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[WvIJ] t[Vj] t[wi]
{"VWIJ,aivw,VWJi,wI,av", 1.0, 5, {9,24,14,13,22}}   //   r[VWIJ] += 1.0 W[aivw] t[VWJi] t[wI] t[av]
{"VWIJ,aivw,VwIJ,Wi,av", -1.0, 5, {9,24,14,13,22}}   //   r[VWIJ] += -1.0 W[aivw] t[VwIJ] t[Wi] t[av]
{"VWIJ,aivw,WwIJ,Vi,av", 1.0, 5, {9,24,14,13,22}}   //   r[VWIJ] += 1.0 W[aivw] t[WwIJ] t[Vi] t[av]
{"VWIJ,aijv,VWJi,vI,aj", 1.0, 5, {9,25,14,13,89}}   //   r[VWIJ] += 1.0 W[aijv] t[VWJi] t[vI] ta[aj]
{"VWIJ,aijv,VvIJ,Wi,aj", -1.0, 5, {9,25,14,13,89}}   //   r[VWIJ] += -1.0 W[aijv] t[VvIJ] t[Wi] ta[aj]
{"VWIJ,aijv,WvIJ,Vi,aj", 1.0, 5, {9,25,14,13,89}}   //   r[VWIJ] += 1.0 W[aijv] t[WvIJ] t[Vi] ta[aj]
{"VWIJ,aijv,VWij,vJ,aI", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1.0 W[aijv] t[VWij] t[vJ] tb[aI]
{"VWIJ,aijv,VvJj,Wi,aI", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1.0 W[aijv] t[VvJj] t[Wi] tb[aI]
{"VWIJ,aijv,WvJj,Vi,aI", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1.0 W[aijv] t[WvJj] t[Vi] tb[aI]
{"VWIJ,aijv,VvJi,Wj,aI", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1.0 W[aijv] t[VvJi] t[Wj] tb[aI]
{"VWIJ,aijv,WvJi,Vj,aI", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1.0 W[aijv] t[WvJi] t[Vj] tb[aI]
{"VWIJ,aijv,VWJj,vi,aI", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1.0 W[aijv] t[VWJj] t[vi] tb[aI]
{"VWIJ,aijv,VWJi,vj,aI", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1.0 W[aijv] t[VWJi] t[vj] tb[aI]
{"VWIJ,aijv,VWJj,vI,ai", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1.0 W[aijv] t[VWJj] t[vI] tb[ai]
{"VWIJ,aijv,VWJi,vI,aj", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1.0 W[aijv] t[VWJi] t[vI] tb[aj]
{"VWIJ,aijv,VvIJ,Wj,ai", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1.0 W[aijv] t[VvIJ] t[Wj] tb[ai]
{"VWIJ,aijv,WvIJ,Vj,ai", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1.0 W[aijv] t[WvIJ] t[Vj] tb[ai]
{"VWIJ,aijv,VvIJ,Wi,aj", -1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += -1.0 W[aijv] t[VvIJ] t[Wi] tb[aj]
{"VWIJ,aijv,WvIJ,Vi,aj", 1.0, 5, {9,25,14,13,90}}   //   r[VWIJ] += 1.0 W[aijv] t[WvIJ] t[Vi] tb[aj]
{"VWIJ,Vavw,WvIJ,aw", -1.0, 4, {9,59,14,22}}   //   r[VWIJ] += -1.0 W[Vavw] t[WvIJ] t[aw]
{"VWIJ,Wavw,VvIJ,aw", 1.0, 4, {9,59,14,22}}   //   r[VWIJ] += 1.0 W[Wavw] t[VvIJ] t[aw]
{"VWIJ,Jaiv,VWIi,av", -1.0, 4, {9,39,14,22}}   //   r[VWIJ] += -1.0 W[Jaiv] t[VWIi] t[av]
{"VWIJ,abiv,VWJi,bv,aI", 1.0, 5, {9,27,14,22,90}}   //   r[VWIJ] += 1.0 W[abiv] t[VWJi] t[bv] tb[aI]
{"VWIJ,aivw,VwJi,aWvI", -0.5, 4, {9,24,14,20}}   //   r[VWIJ] += -0.5 W[aivw] t[VwJi] t[aWvI]
{"VWIJ,aivw,WwJi,aVvI", 0.5, 4, {9,24,14,20}}   //   r[VWIJ] += 0.5 W[aivw] t[WwJi] t[aVvI]
{"VWIJ,aivw,VWJi,awvI", 0.5, 4, {9,24,14,20}}   //   r[VWIJ] += 0.5 W[aivw] t[VWJi] t[awvI]
{"VWIJ,aivw,VwIJ,aWvi", -0.5, 4, {9,24,14,20}}   //   r[VWIJ] += -0.5 W[aivw] t[VwIJ] t[aWvi]
{"VWIJ,aivw,WwIJ,aVvi", 0.5, 4, {9,24,14,20}}   //   r[VWIJ] += 0.5 W[aivw] t[WwIJ] t[aVvi]
{"VWIJ,aijv,Vvij,aWIJ", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 0.5 W[aijv] t[Vvij] t[aWIJ]
{"VWIJ,aijv,Wvij,aVIJ", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -0.5 W[aijv] t[Wvij] t[aVIJ]
{"VWIJ,aijv,VWij,avIJ", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -0.5 W[aijv] t[VWij] t[avIJ]
{"VWIJ,aijv,VvJj,aWIi", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -0.5 W[aijv] t[VvJj] t[aWIi]
{"VWIJ,aijv,WvJj,aVIi", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 0.5 W[aijv] t[WvJj] t[aVIi]
{"VWIJ,aijv,VvJi,aWIj", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 0.5 W[aijv] t[VvJi] t[aWIj]
{"VWIJ,aijv,WvJi,aVIj", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -0.5 W[aijv] t[WvJi] t[aVIj]
{"VWIJ,aijv,VWJi,avIj", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -0.5 W[aijv] t[VWJi] t[avIj]
{"VWIJ,aijv,VWJj,avIi", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 0.5 W[aijv] t[VWJj] t[avIi]
{"VWIJ,aijv,VvJj,aWiI", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 0.5 W[aijv] t[VvJj] t[aWiI]
{"VWIJ,aijv,WvJj,aViI", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -0.5 W[aijv] t[WvJj] t[aViI]
{"VWIJ,aijv,VvJi,aWjI", -1.0, 4, {9,25,14,15}}   //   r[VWIJ] += -1.0 W[aijv] t[VvJi] t[aWjI]
{"VWIJ,aijv,WvJi,aVjI", 1.0, 4, {9,25,14,15}}   //   r[VWIJ] += 1.0 W[aijv] t[WvJi] t[aVjI]
{"VWIJ,aijv,VWJi,avjI", 1.0, 4, {9,25,14,15}}   //   r[VWIJ] += 1.0 W[aijv] t[VWJi] t[avjI]
{"VWIJ,aijv,VWJj,aviI", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -0.5 W[aijv] t[VWJj] t[aviI]
{"VWIJ,aijv,VvIJ,aWij", 0.5, 4, {9,25,14,15}}   //   r[VWIJ] += 0.5 W[aijv] t[VvIJ] t[aWij]
{"VWIJ,aijv,WvIJ,aVij", -0.5, 4, {9,25,14,15}}   //   r[VWIJ] += -0.5 W[aijv] t[WvIJ] t[aVij]
{"VWIJ,aijv,VvIJ,aWji", -1.0, 4, {9,25,14,15}}   //   r[VWIJ] += -1.0 W[aijv] t[VvIJ] t[aWji]
{"VWIJ,aijv,WvIJ,aVji", 1.0, 4, {9,25,14,15}}   //   r[VWIJ] += 1.0 W[aijv] t[WvIJ] t[aVji]
{"VWIJ,abiv,VWJi,bavI", 0.5, 4, {9,27,14,17}}   //   r[VWIJ] += 0.5 W[abiv] t[VWJi] t[bavI]
{"VWIJ,abij,VWij,abIJ", 1.0, 4, {9,28,14,18}}   //   r[VWIJ] += 1.0 W[abij] t[VWij] t[abIJ]
{"VWIJ,abij,VWJi,abjI", -1.0, 4, {9,28,14,18}}   //   r[VWIJ] += -1.0 W[abij] t[VWJi] t[abjI]
{"VWIJ,abij,VWJi,abIj", 2.0, 4, {9,28,14,18}}   //   r[VWIJ] += 2.0 W[abij] t[VWJi] t[abIj]
{"VWIJ,Vavi,WvIJ,ai", -1.0, 4, {9,61,14,89}}   //   r[VWIJ] += -1.0 W[Vavi] t[WvIJ] ta[ai]
{"VWIJ,Wavi,VvIJ,ai", 1.0, 4, {9,61,14,89}}   //   r[VWIJ] += 1.0 W[Wavi] t[VvIJ] ta[ai]
{"VWIJ,Jaij,VWIi,aj", -1.0, 4, {9,46,14,89}}   //   r[VWIJ] += -1.0 W[Jaij] t[VWIi] ta[aj]
{"VWIJ,abij,VWJi,bj,aI", 1.0, 5, {9,28,14,89,90}}   //   r[VWIJ] += 1.0 W[abij] t[VWJi] ta[bj] tb[aI]
{"VWIJ,Viav,WvJi,aI", 1.0, 4, {9,75,14,90}}   //   r[VWIJ] += 1.0 W[Viav] t[WvJi] tb[aI]
{"VWIJ,Vavi,WvJi,aI", -1.0, 4, {9,61,14,90}}   //   r[VWIJ] += -1.0 W[Vavi] t[WvJi] tb[aI]
{"VWIJ,Wiav,VvJi,aI", -1.0, 4, {9,75,14,90}}   //   r[VWIJ] += -1.0 W[Wiav] t[VvJi] tb[aI]
{"VWIJ,Wavi,VvJi,aI", 1.0, 4, {9,61,14,90}}   //   r[VWIJ] += 1.0 W[Wavi] t[VvJi] tb[aI]
{"VWIJ,Jaij,VWij,aI", -1.0, 4, {9,46,14,90}}   //   r[VWIJ] += -1.0 W[Jaij] t[VWij] tb[aI]
{"VWIJ,Viav,WvIJ,ai", 1.0, 4, {9,75,14,90}}   //   r[VWIJ] += 1.0 W[Viav] t[WvIJ] tb[ai]
{"VWIJ,Vavi,WvIJ,ai", -1.0, 4, {9,61,14,90}}   //   r[VWIJ] += -1.0 W[Vavi] t[WvIJ] tb[ai]
{"VWIJ,Wiav,VvIJ,ai", -1.0, 4, {9,75,14,90}}   //   r[VWIJ] += -1.0 W[Wiav] t[VvIJ] tb[ai]
{"VWIJ,Wavi,VvIJ,ai", 1.0, 4, {9,61,14,90}}   //   r[VWIJ] += 1.0 W[Wavi] t[VvIJ] tb[ai]
{"VWIJ,Jaij,VWIj,ai", 1.0, 4, {9,46,14,90}}   //   r[VWIJ] += 1.0 W[Jaij] t[VWIj] tb[ai]
{"VWIJ,Jaij,VWIi,aj", -1.0, 4, {9,46,14,90}}   //   r[VWIJ] += -1.0 W[Jaij] t[VWIi] tb[aj]
{"VWIJ,abij,VWij,aI,bJ", 1.0, 5, {9,28,14,90,90}}   //   r[VWIJ] += 1.0 W[abij] t[VWij] tb[aI] tb[bJ]
{"VWIJ,abij,VWJi,aI,bj", 1.0, 5, {9,28,14,90,90}}   //   r[VWIJ] += 1.0 W[abij] t[VWJi] tb[aI] tb[bj]
{"VWIJ,abij,VWJi,aj,bI", -1.0, 5, {9,28,14,90,90}}   //   r[VWIJ] += -1.0 W[abij] t[VWJi] tb[aj] tb[bI]
{"VWIJ,JWVv,vI", -0.5, 3, {9,58,13}}   //   r[VWIJ] += -0.5 W[JWVv] t[vI]
{"VWIJ,JVWv,vI", 0.5, 3, {9,58,13}}   //   r[VWIJ] += 0.5 W[JVWv] t[vI]
{"VWIJ,IJiV,Wi", 0.5, 3, {9,34,13}}   //   r[VWIJ] += 0.5 W[IJiV] t[Wi]
{"VWIJ,IJiW,Vi", -0.5, 3, {9,34,13}}   //   r[VWIJ] += -0.5 W[IJiW] t[Vi]
{"VWIJ,VWvw,vJ,wI", -0.5, 4, {9,71,13,13}}   //   r[VWIJ] += -0.5 W[VWvw] t[vJ] t[wI]
{"VWIJ,JViv,Wi,vI", -0.5, 4, {9,64,13,13}}   //   r[VWIJ] += -0.5 W[JViv] t[Wi] t[vI]
{"VWIJ,JWiv,Vi,vI", 0.5, 4, {9,64,13,13}}   //   r[VWIJ] += 0.5 W[JWiv] t[Vi] t[vI]
{"VWIJ,JiVv,Wi,vI", 0.5, 4, {9,23,13,13}}   //   r[VWIJ] += 0.5 W[JiVv] t[Wi] t[vI]
{"VWIJ,JiWv,Vi,vI", -0.5, 4, {9,23,13,13}}   //   r[VWIJ] += -0.5 W[JiWv] t[Vi] t[vI]
{"VWIJ,IJij,Vj,Wi", -0.5, 4, {9,44,13,13}}   //   r[VWIJ] += -0.5 W[IJij] t[Vj] t[Wi]
{"VWIJ,Vivw,Wi,vI,wJ", -0.5, 5, {9,54,13,13,13}}   //   r[VWIJ] += -0.5 W[Vivw] t[Wi] t[vI] t[wJ]
{"VWIJ,Wivw,Vi,vI,wJ", 0.5, 5, {9,54,13,13,13}}   //   r[VWIJ] += 0.5 W[Wivw] t[Vi] t[vI] t[wJ]
{"VWIJ,Jijv,Vi,Wj,vI", 0.5, 5, {9,34,13,13,13}}   //   r[VWIJ] += 0.5 W[Jijv] t[Vi] t[Wj] t[vI]
{"VWIJ,Jijv,Vj,Wi,vI", -0.5, 5, {9,34,13,13,13}}   //   r[VWIJ] += -0.5 W[Jijv] t[Vj] t[Wi] t[vI]
{"VWIJ,ijvw,Vi,Wj,vI,wJ", 0.5, 6, {9,23,13,13,13,13}}   //   r[VWIJ] += 0.5 W[ijvw] t[Vi] t[Wj] t[vI] t[wJ]
{"VWIJ,aijv,Vj,Wi,vJ,aI", 0.5, 6, {9,25,13,13,13,90}}   //   r[VWIJ] += 0.5 W[aijv] t[Vj] t[Wi] t[vJ] tb[aI]
{"VWIJ,aijv,Vi,Wj,vJ,aI", -0.5, 6, {9,25,13,13,13,90}}   //   r[VWIJ] += -0.5 W[aijv] t[Vi] t[Wj] t[vJ] tb[aI]
{"VWIJ,aivw,Vi,wJ,aWvI", 0.25, 5, {9,24,13,13,20}}   //   r[VWIJ] += 0.25 W[aivw] t[Vi] t[wJ] t[aWvI]
{"VWIJ,aivw,Wi,wJ,aVvI", -0.25, 5, {9,24,13,13,20}}   //   r[VWIJ] += -0.25 W[aivw] t[Wi] t[wJ] t[aVvI]
{"VWIJ,aijv,Vi,vj,aWIJ", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Vi] t[vj] t[aWIJ]
{"VWIJ,aijv,Wi,vj,aVIJ", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Wi] t[vj] t[aVIJ]
{"VWIJ,aijv,Vj,vi,aWIJ", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Vj] t[vi] t[aWIJ]
{"VWIJ,aijv,Wj,vi,aVIJ", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Wj] t[vi] t[aVIJ]
{"VWIJ,aijv,Vi,Wj,avIJ", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Vi] t[Wj] t[avIJ]
{"VWIJ,aijv,Vj,Wi,avIJ", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Vj] t[Wi] t[avIJ]
{"VWIJ,aijv,Vj,vJ,aWIi", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Vj] t[vJ] t[aWIi]
{"VWIJ,aijv,Vi,vJ,aWIj", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Vi] t[vJ] t[aWIj]
{"VWIJ,aijv,Wj,vJ,aVIi", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Wj] t[vJ] t[aVIi]
{"VWIJ,aijv,Wi,vJ,aVIj", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Wi] t[vJ] t[aVIj]
{"VWIJ,aijv,Vj,vJ,aWiI", -0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Vj] t[vJ] t[aWiI]
{"VWIJ,aijv,Vi,vJ,aWjI", 0.5, 5, {9,25,13,13,15}}   //   r[VWIJ] += 0.5 W[aijv] t[Vi] t[vJ] t[aWjI]
{"VWIJ,aijv,Wj,vJ,aViI", 0.25, 5, {9,25,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Wj] t[vJ] t[aViI]
{"VWIJ,aijv,Wi,vJ,aVjI", -0.5, 5, {9,25,13,13,15}}   //   r[VWIJ] += -0.5 W[aijv] t[Wi] t[vJ] t[aVjI]
{"VWIJ,abij,Vi,Wj,abJI", -0.5, 5, {9,28,13,13,18}}   //   r[VWIJ] += -0.5 W[abij] t[Vi] t[Wj] t[abJI]
{"VWIJ,Viav,Wi,vJ,aI", -0.5, 5, {9,75,13,13,90}}   //   r[VWIJ] += -0.5 W[Viav] t[Wi] t[vJ] tb[aI]
{"VWIJ,Vavi,Wi,vJ,aI", 0.5, 5, {9,61,13,13,90}}   //   r[VWIJ] += 0.5 W[Vavi] t[Wi] t[vJ] tb[aI]
{"VWIJ,Wiav,Vi,vJ,aI", 0.5, 5, {9,75,13,13,90}}   //   r[VWIJ] += 0.5 W[Wiav] t[Vi] t[vJ] tb[aI]
{"VWIJ,Wavi,Vi,vJ,aI", -0.5, 5, {9,61,13,13,90}}   //   r[VWIJ] += -0.5 W[Wavi] t[Vi] t[vJ] tb[aI]
{"VWIJ,Jaij,Vj,Wi,aI", 0.5, 5, {9,46,13,13,90}}   //   r[VWIJ] += 0.5 W[Jaij] t[Vj] t[Wi] tb[aI]
{"VWIJ,Jaij,Vi,Wj,aI", -0.5, 5, {9,46,13,13,90}}   //   r[VWIJ] += -0.5 W[Jaij] t[Vi] t[Wj] tb[aI]
{"VWIJ,abij,Vi,Wj,aI,bJ", 0.5, 6, {9,28,13,13,90,90}}   //   r[VWIJ] += 0.5 W[abij] t[Vi] t[Wj] tb[aI] tb[bJ]
{"VWIJ,abiv,Vi,bv,aWIJ", -0.25, 5, {9,27,13,22,15}}   //   r[VWIJ] += -0.25 W[abiv] t[Vi] t[bv] t[aWIJ]
{"VWIJ,abiv,Wi,bv,aVIJ", 0.25, 5, {9,27,13,22,15}}   //   r[VWIJ] += 0.25 W[abiv] t[Wi] t[bv] t[aVIJ]
{"VWIJ,Vavw,vJ,aWwI", -0.25, 4, {9,59,13,20}}   //   r[VWIJ] += -0.25 W[Vavw] t[vJ] t[aWwI]
{"VWIJ,Wavw,vJ,aVwI", 0.25, 4, {9,59,13,20}}   //   r[VWIJ] += 0.25 W[Wavw] t[vJ] t[aVwI]
{"VWIJ,Jaiv,Vi,aWvI", 0.25, 4, {9,39,13,20}}   //   r[VWIJ] += 0.25 W[Jaiv] t[Vi] t[aWvI]
{"VWIJ,Jaiv,Wi,aVvI", -0.25, 4, {9,39,13,20}}   //   r[VWIJ] += -0.25 W[Jaiv] t[Wi] t[aVvI]
{"VWIJ,abiv,Vi,bWvJ,aI", -0.25, 5, {9,27,13,20,90}}   //   r[VWIJ] += -0.25 W[abiv] t[Vi] t[bWvJ] tb[aI]
{"VWIJ,abiv,Wi,bVvJ,aI", 0.25, 5, {9,27,13,20,90}}   //   r[VWIJ] += 0.25 W[abiv] t[Wi] t[bVvJ] tb[aI]
{"VWIJ,Viav,vi,aWIJ", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 0.25 W[Viav] t[vi] t[aWIJ]
{"VWIJ,Vavi,vi,aWIJ", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -0.25 W[Vavi] t[vi] t[aWIJ]
{"VWIJ,Vavi,Wi,avIJ", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 0.25 W[Vavi] t[Wi] t[avIJ]
{"VWIJ,Viav,Wi,avIJ", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -0.25 W[Viav] t[Wi] t[avIJ]
{"VWIJ,Wiav,vi,aVIJ", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -0.25 W[Wiav] t[vi] t[aVIJ]
{"VWIJ,Wavi,vi,aVIJ", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 0.25 W[Wavi] t[vi] t[aVIJ]
{"VWIJ,Wavi,Vi,avIJ", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -0.25 W[Wavi] t[Vi] t[avIJ]
{"VWIJ,Wiav,Vi,avIJ", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 0.25 W[Wiav] t[Vi] t[avIJ]
{"VWIJ,Viav,vJ,aWIi", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -0.25 W[Viav] t[vJ] t[aWIi]
{"VWIJ,Vavi,vJ,aWIi", 0.25, 4, {9,61,13,15}}   //   r[VWIJ] += 0.25 W[Vavi] t[vJ] t[aWIi]
{"VWIJ,Wiav,vJ,aVIi", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 0.25 W[Wiav] t[vJ] t[aVIi]
{"VWIJ,Wavi,vJ,aVIi", -0.25, 4, {9,61,13,15}}   //   r[VWIJ] += -0.25 W[Wavi] t[vJ] t[aVIi]
{"VWIJ,Jaij,Vj,aWIi", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 0.25 W[Jaij] t[Vj] t[aWIi]
{"VWIJ,Jaij,Wj,aVIi", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -0.25 W[Jaij] t[Wj] t[aVIi]
{"VWIJ,Jaij,Vi,aWIj", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -0.25 W[Jaij] t[Vi] t[aWIj]
{"VWIJ,Jaij,Wi,aVIj", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 0.25 W[Jaij] t[Wi] t[aVIj]
{"VWIJ,Viav,vJ,aWiI", 0.25, 4, {9,75,13,15}}   //   r[VWIJ] += 0.25 W[Viav] t[vJ] t[aWiI]
{"VWIJ,Vavi,vJ,aWiI", -0.5, 4, {9,61,13,15}}   //   r[VWIJ] += -0.5 W[Vavi] t[vJ] t[aWiI]
{"VWIJ,Wiav,vJ,aViI", -0.25, 4, {9,75,13,15}}   //   r[VWIJ] += -0.25 W[Wiav] t[vJ] t[aViI]
{"VWIJ,Wavi,vJ,aViI", 0.5, 4, {9,61,13,15}}   //   r[VWIJ] += 0.5 W[Wavi] t[vJ] t[aViI]
{"VWIJ,Jaij,Vj,aWiI", -0.25, 4, {9,46,13,15}}   //   r[VWIJ] += -0.25 W[Jaij] t[Vj] t[aWiI]
{"VWIJ,Jaij,Wj,aViI", 0.25, 4, {9,46,13,15}}   //   r[VWIJ] += 0.25 W[Jaij] t[Wj] t[aViI]
{"VWIJ,Jaij,Vi,aWjI", 0.5, 4, {9,46,13,15}}   //   r[VWIJ] += 0.5 W[Jaij] t[Vi] t[aWjI]
{"VWIJ,Jaij,Wi,aVjI", -0.5, 4, {9,46,13,15}}   //   r[VWIJ] += -0.5 W[Jaij] t[Wi] t[aVjI]
{"VWIJ,abij,Vi,aWIJ,bj", -0.25, 5, {9,28,13,15,89}}   //   r[VWIJ] += -0.25 W[abij] t[Vi] t[aWIJ] ta[bj]
{"VWIJ,abij,Wi,aVIJ,bj", 0.25, 5, {9,28,13,15,89}}   //   r[VWIJ] += 0.25 W[abij] t[Wi] t[aVIJ] ta[bj]
{"VWIJ,abij,Vi,bWJj,aI", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 0.25 W[abij] t[Vi] t[bWJj] tb[aI]
{"VWIJ,abij,Vi,aWJj,bI", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -0.25 W[abij] t[Vi] t[aWJj] tb[bI]
{"VWIJ,abij,Wi,bVJj,aI", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -0.25 W[abij] t[Wi] t[bVJj] tb[aI]
{"VWIJ,abij,Wi,aVJj,bI", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 0.25 W[abij] t[Wi] t[aVJj] tb[bI]
{"VWIJ,abij,Vi,bWjJ,aI", -0.5, 5, {9,28,13,15,90}}   //   r[VWIJ] += -0.5 W[abij] t[Vi] t[bWjJ] tb[aI]
{"VWIJ,abij,Vi,aWjJ,bI", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 0.25 W[abij] t[Vi] t[aWjJ] tb[bI]
{"VWIJ,abij,Wi,bVjJ,aI", 0.5, 5, {9,28,13,15,90}}   //   r[VWIJ] += 0.5 W[abij] t[Wi] t[bVjJ] tb[aI]
{"VWIJ,abij,Wi,aVjJ,bI", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -0.25 W[abij] t[Wi] t[aVjJ] tb[bI]
{"VWIJ,abij,Vi,bWIJ,aj", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 0.25 W[abij] t[Vi] t[bWIJ] tb[aj]
{"VWIJ,abij,Vi,aWIJ,bj", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -0.25 W[abij] t[Vi] t[aWIJ] tb[bj]
{"VWIJ,abij,Wi,bVIJ,aj", -0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += -0.25 W[abij] t[Wi] t[bVIJ] tb[aj]
{"VWIJ,abij,Wi,aVIJ,bj", 0.25, 5, {9,28,13,15,90}}   //   r[VWIJ] += 0.25 W[abij] t[Wi] t[aVIJ] tb[bj]
{"VWIJ,Vabi,Wi,abIJ", 0.5, 4, {9,81,13,18}}   //   r[VWIJ] += 0.5 W[Vabi] t[Wi] t[abIJ]
{"VWIJ,Wabi,Vi,abIJ", -0.5, 4, {9,81,13,18}}   //   r[VWIJ] += -0.5 W[Wabi] t[Vi] t[abIJ]
{"VWIJ,VWva,vJ,aI", -0.5, 4, {9,87,13,90}}   //   r[VWIJ] += -0.5 W[VWva] t[vJ] tb[aI]
{"VWIJ,VWav,vJ,aI", 0.5, 4, {9,85,13,90}}   //   r[VWIJ] += 0.5 W[VWav] t[vJ] tb[aI]
{"VWIJ,JVia,Wi,aI", -0.5, 4, {9,80,13,90}}   //   r[VWIJ] += -0.5 W[JVia] t[Wi] tb[aI]
{"VWIJ,JWia,Vi,aI", 0.5, 4, {9,80,13,90}}   //   r[VWIJ] += 0.5 W[JWia] t[Vi] tb[aI]
{"VWIJ,JaVi,Wi,aI", 0.5, 4, {9,40,13,90}}   //   r[VWIJ] += 0.5 W[JaVi] t[Wi] tb[aI]
{"VWIJ,JaWi,Vi,aI", -0.5, 4, {9,40,13,90}}   //   r[VWIJ] += -0.5 W[JaWi] t[Vi] tb[aI]
{"VWIJ,Vabi,Wi,aJ,bI", -0.5, 5, {9,81,13,90,90}}   //   r[VWIJ] += -0.5 W[Vabi] t[Wi] tb[aJ] tb[bI]
{"VWIJ,Wabi,Vi,aJ,bI", 0.5, 5, {9,81,13,90,90}}   //   r[VWIJ] += 0.5 W[Wabi] t[Vi] tb[aJ] tb[bI]
{"VWIJ,Vabv,av,bWIJ", 0.25, 4, {9,77,22,15}}   //   r[VWIJ] += 0.25 W[Vabv] t[av] t[bWIJ]
{"VWIJ,Wabv,av,bVIJ", -0.25, 4, {9,77,22,15}}   //   r[VWIJ] += -0.25 W[Wabv] t[av] t[bVIJ]
{"VWIJ,JaVv,aWvI", -0.25, 3, {9,38,20}}   //   r[VWIJ] += -0.25 W[JaVv] t[aWvI]
{"VWIJ,JaWv,aVvI", 0.25, 3, {9,38,20}}   //   r[VWIJ] += 0.25 W[JaWv] t[aVvI]
{"VWIJ,abvw,aVwJ,bWvI", 0.125, 4, {9,26,20,20}}   //   r[VWIJ] += 0.125 W[abvw] t[aVwJ] t[bWvI]
{"VWIJ,abvw,aVvJ,bWwI", -0.125, 4, {9,26,20,20}}   //   r[VWIJ] += -0.125 W[abvw] t[aVvJ] t[bWwI]
{"VWIJ,abiv,bVvi,aWIJ", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -0.125 W[abiv] t[bVvi] t[aWIJ]
{"VWIJ,abiv,bWvi,aVIJ", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 0.125 W[abiv] t[bWvi] t[aVIJ]
{"VWIJ,abiv,bVvJ,aWIi", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 0.125 W[abiv] t[bVvJ] t[aWIi]
{"VWIJ,abiv,bWvJ,aVIi", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -0.125 W[abiv] t[bWvJ] t[aVIi]
{"VWIJ,abiv,aVvJ,bWiI", 0.125, 4, {9,27,20,15}}   //   r[VWIJ] += 0.125 W[abiv] t[aVvJ] t[bWiI]
{"VWIJ,abiv,aWvJ,bViI", -0.125, 4, {9,27,20,15}}   //   r[VWIJ] += -0.125 W[abiv] t[aWvJ] t[bViI]
{"VWIJ,abiv,bVvJ,aWiI", -0.25, 4, {9,27,20,15}}   //   r[VWIJ] += -0.25 W[abiv] t[bVvJ] t[aWiI]
{"VWIJ,abiv,bWvJ,aViI", 0.25, 4, {9,27,20,15}}   //   r[VWIJ] += 0.25 W[abiv] t[bWvJ] t[aViI]
{"VWIJ,Vabv,aWvJ,bI", 0.25, 4, {9,77,20,90}}   //   r[VWIJ] += 0.25 W[Vabv] t[aWvJ] tb[bI]
{"VWIJ,Wabv,aVvJ,bI", -0.25, 4, {9,77,20,90}}   //   r[VWIJ] += -0.25 W[Wabv] t[aVvJ] tb[bI]
{"VWIJ,VWav,avIJ", 0.25, 3, {9,85,15}}   //   r[VWIJ] += 0.25 W[VWav] t[avIJ]
{"VWIJ,VWva,avIJ", -0.25, 3, {9,87,15}}   //   r[VWIJ] += -0.25 W[VWva] t[avIJ]
{"VWIJ,JVia,aWIi", -0.25, 3, {9,80,15}}   //   r[VWIJ] += -0.25 W[JVia] t[aWIi]
{"VWIJ,JWia,aVIi", 0.25, 3, {9,80,15}}   //   r[VWIJ] += 0.25 W[JWia] t[aVIi]
{"VWIJ,JaVi,aWIi", 0.25, 3, {9,40,15}}   //   r[VWIJ] += 0.25 W[JaVi] t[aWIi]
{"VWIJ,JaWi,aVIi", -0.25, 3, {9,40,15}}   //   r[VWIJ] += -0.25 W[JaWi] t[aVIi]
{"VWIJ,JVia,aWiI", 0.25, 3, {9,80,15}}   //   r[VWIJ] += 0.25 W[JVia] t[aWiI]
{"VWIJ,JWia,aViI", -0.25, 3, {9,80,15}}   //   r[VWIJ] += -0.25 W[JWia] t[aViI]
{"VWIJ,JaVi,aWiI", -0.5, 3, {9,40,15}}   //   r[VWIJ] += -0.5 W[JaVi] t[aWiI]
{"VWIJ,JaWi,aViI", 0.5, 3, {9,40,15}}   //   r[VWIJ] += 0.5 W[JaWi] t[aViI]
{"VWIJ,abij,aVij,bWIJ", -0.25, 4, {9,28,15,15}}   //   r[VWIJ] += -0.25 W[abij] t[aVij] t[bWIJ]
{"VWIJ,abij,aVIJ,bWji", 0.25, 4, {9,28,15,15}}   //   r[VWIJ] += 0.25 W[abij] t[aVIJ] t[bWji]
{"VWIJ,abij,aVji,bWIJ", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 0.125 W[abij] t[aVji] t[bWIJ]
{"VWIJ,abij,aVIJ,bWij", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -0.125 W[abij] t[aVIJ] t[bWij]
{"VWIJ,abij,aVJj,bWIi", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 0.125 W[abij] t[aVJj] t[bWIi]
{"VWIJ,abij,aVJi,bWIj", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -0.125 W[abij] t[aVJi] t[bWIj]
{"VWIJ,abij,aVjJ,bWIi", -0.125, 4, {9,28,15,15}}   //   r[VWIJ] += -0.125 W[abij] t[aVjJ] t[bWIi]
{"VWIJ,abij,aVIj,bWiJ", 0.125, 4, {9,28,15,15}}   //   r[VWIJ] += 0.125 W[abij] t[aVIj] t[bWiJ]
{"VWIJ,abij,aViJ,bWIj", 0.25, 4, {9,28,15,15}}   //   r[VWIJ] += 0.25 W[abij] t[aViJ] t[bWIj]
{"VWIJ,abij,aVIi,bWjJ", -0.25, 4, {9,28,15,15}}   //   r[VWIJ] += -0.25 W[abij] t[aVIi] t[bWjJ]
{"VWIJ,abij,aVjJ,bWiI", 0.25, 4, {9,28,15,15}}   //   r[VWIJ] += 0.25 W[abij] t[aVjJ] t[bWiI]
{"VWIJ,abij,aViJ,bWjI", -0.5, 4, {9,28,15,15}}   //   r[VWIJ] += -0.5 W[abij] t[aViJ] t[bWjI]
{"VWIJ,Vabi,bWIJ,ai", 0.25, 4, {9,81,15,89}}   //   r[VWIJ] += 0.25 W[Vabi] t[bWIJ] ta[ai]
{"VWIJ,Wabi,bVIJ,ai", -0.25, 4, {9,81,15,89}}   //   r[VWIJ] += -0.25 W[Wabi] t[bVIJ] ta[ai]
{"VWIJ,Vabi,aWJi,bI", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -0.25 W[Vabi] t[aWJi] tb[bI]
{"VWIJ,Vabi,bWJi,aI", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 0.25 W[Vabi] t[bWJi] tb[aI]
{"VWIJ,Wabi,aVJi,bI", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 0.25 W[Wabi] t[aVJi] tb[bI]
{"VWIJ,Wabi,bVJi,aI", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -0.25 W[Wabi] t[bVJi] tb[aI]
{"VWIJ,Vabi,aWiJ,bI", 0.5, 4, {9,81,15,90}}   //   r[VWIJ] += 0.5 W[Vabi] t[aWiJ] tb[bI]
{"VWIJ,Vabi,bWiJ,aI", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -0.25 W[Vabi] t[bWiJ] tb[aI]
{"VWIJ,Wabi,aViJ,bI", -0.5, 4, {9,81,15,90}}   //   r[VWIJ] += -0.5 W[Wabi] t[aViJ] tb[bI]
{"VWIJ,Wabi,bViJ,aI", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 0.25 W[Wabi] t[bViJ] tb[aI]
{"VWIJ,Vabi,aWIJ,bi", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -0.25 W[Vabi] t[aWIJ] tb[bi]
{"VWIJ,Vabi,bWIJ,ai", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 0.25 W[Vabi] t[bWIJ] tb[ai]
{"VWIJ,Wabi,aVIJ,bi", 0.25, 4, {9,81,15,90}}   //   r[VWIJ] += 0.25 W[Wabi] t[aVIJ] tb[bi]
{"VWIJ,Wabi,bVIJ,ai", -0.25, 4, {9,81,15,90}}   //   r[VWIJ] += -0.25 W[Wabi] t[bVIJ] tb[ai]
{"VWIJ,VWab,abIJ", 0.5, 3, {9,88,18}}   //   r[VWIJ] += 0.5 W[VWab] t[abIJ]
{"VWIJ,JWVa,aI", -0.5, 3, {9,78,90}}   //   r[VWIJ] += -0.5 W[JWVa] tb[aI]
{"VWIJ,JVWa,aI", 0.5, 3, {9,78,90}}   //   r[VWIJ] += 0.5 W[JVWa] tb[aI]
{"VWIJ,VWab,aJ,bI", -0.5, 4, {9,88,90,90}}   //   r[VWIJ] += -0.5 W[VWab] tb[aJ] tb[bI]
{"VWIJ,Vv,WvIJ", -1.0, 3, {9,83,14}}   //   r[VWIJ] += -1.0 f_B[Vv] t[WvIJ]
{"VWIJ,Wv,VvIJ", 1.0, 3, {9,83,14}}   //   r[VWIJ] += 1.0 f_B[Wv] t[VvIJ]
{"VWIJ,Ji,VWIi", -1.0, 3, {9,51,14}}   //   r[VWIJ] += -1.0 f[Ji] t[VWIi]
{"VWIJ,Jivw,vw,VWIi", -0.5, 4, {9,23,21,14}}   //   r[VWIJ] += -0.5 W[Jivw] I[vw] t[VWIi]
{"VWIJ,iv,VWJi,vI", 1.0, 4, {9,31,14,13}}   //   r[VWIJ] += 1.0 f_B[iv] t[VWJi] t[vI]
{"VWIJ,iv,VvIJ,Wi", -1.0, 4, {9,31,14,13}}   //   r[VWIJ] += -1.0 f_B[iv] t[VvIJ] t[Wi]
{"VWIJ,iv,WvIJ,Vi", 1.0, 4, {9,31,14,13}}   //   r[VWIJ] += 1.0 f_B[iv] t[WvIJ] t[Vi]
{"VWIJ,ai,VWJi,aI", 1.0, 4, {9,30,14,90}}   //   r[VWIJ] += 1.0 f[ai] t[VWJi] tb[aI]
{"VWIJ,aivw,vw,VWJi,aI", 0.5, 5, {9,24,21,14,90}}   //   r[VWIJ] += 0.5 W[aivw] I[vw] t[VWJi] tb[aI]
{"VWIJ,ai,Vi,aWIJ", -0.25, 4, {9,30,13,15}}   //   r[VWIJ] += -0.25 f[ai] t[Vi] t[aWIJ]
{"VWIJ,aivw,vw,Vi,aWIJ", -0.125, 5, {9,24,21,13,15}}   //   r[VWIJ] += -0.125 W[aivw] I[vw] t[Vi] t[aWIJ]
{"VWIJ,ai,Wi,aVIJ", 0.25, 4, {9,30,13,15}}   //   r[VWIJ] += 0.25 f[ai] t[Wi] t[aVIJ]
{"VWIJ,aivw,vw,Wi,aVIJ", 0.125, 5, {9,24,21,13,15}}   //   r[VWIJ] += 0.125 W[aivw] I[vw] t[Wi] t[aVIJ]
{"VWIJ,Va,aWIJ", 0.25, 3, {9,84,15}}   //   r[VWIJ] += 0.25 f_B[Va] t[aWIJ]
{"VWIJ,Wa,aVIJ", -0.25, 3, {9,84,15}}   //   r[VWIJ] += -0.25 f_B[Wa] t[aVIJ]

Complete

==> anc/CCSD_CCSDT/CCSD_os_8_r12t1211_eqns_permu-R_pre.txt <==
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.500000000000006, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.500000000000006, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.500000000000006, 0.0, 0.0
1.0, 0.500000000000006, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.49999999999999983, -0.0, -0.0
1.0, 0.49999999999999983, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.49999999999999983, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.49999999999999983, -0.0, -0.0
1.0, 0.49999999999999983, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 1.999999999999994, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 1.999999999999994, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0


==> anc/CCSD_CCSDT/CCSD_os_8_r12t12_eqns_before_permu-R.txt <==
Method CCSD
Tensors
0   {"r", "", USAGE_Residual}
1   {"r", "eecc", USAGE_Residual}
2   {"r", "eeac", USAGE_Residual}
3   {"r", "eeaa", USAGE_Residual}
4   {"r", "ec", USAGE_Residual}
5   {"r", "eacc", USAGE_Residual}
6   {"r", "eaac", USAGE_Residual}
7   {"r", "ea", USAGE_Residual}
8   {"r", "ac", USAGE_Residual}
9   {"r", "aacc", USAGE_Residual}
10   {"t", "ec", USAGE_Amplitude}
11   {"t", "eaac", USAGE_Amplitude}
12   {"t", "aacc", USAGE_Amplitude}
13   {"t", "ac", USAGE_Amplitude}
14   {"t", "ea", USAGE_Amplitude}
15   {"t", "eacc", USAGE_Amplitude}
16   {"t", "eeaa", USAGE_Amplitude}
17   {"t", "eeac", USAGE_Amplitude}
18   {"t", "eecc", USAGE_Amplitude}
19   {"t", "ec", USAGE_Hamiltonian}
20   {"t", "eaac", USAGE_Hamiltonian}
21   {"I", "aa", USAGE_Hamiltonian}
22   {"W", "ccaa", USAGE_Hamiltonian}
23   {"W", "ecaa", USAGE_Hamiltonian}
24   {"W", "ecca", USAGE_Hamiltonian}
25   {"W", "eeaa", USAGE_Hamiltonian}
26   {"W", "eeca", USAGE_Hamiltonian}
27   {"W", "eecc", USAGE_Hamiltonian}
28   {"f_A", "ea", USAGE_Hamiltonian}
29   {"f", "ec", USAGE_Hamiltonian}
30   {"f_B", "ca", USAGE_Hamiltonian}
31   {"W", "eeac", USAGE_Hamiltonian}
32   {"W", "ecea", USAGE_Hamiltonian}
33   {"W", "ccca", USAGE_Hamiltonian}
34   {"W", "eeea", USAGE_Hamiltonian}
35   {"W", "eeae", USAGE_Hamiltonian}
36   {"W", "ecac", USAGE_Hamiltonian}
37   {"W", "ceaa", USAGE_Hamiltonian}
38   {"W", "ceca", USAGE_Hamiltonian}
39   {"W", "ceac", USAGE_Hamiltonian}
40   {"W", "ccac", USAGE_Hamiltonian}
41   {"W", "eeee", USAGE_Hamiltonian}
42   {"W", "ecec", USAGE_Hamiltonian}
43   {"W", "cccc", USAGE_Hamiltonian}
44   {"W", "eeec", USAGE_Hamiltonian}
45   {"W", "cecc", USAGE_Hamiltonian}
46   {"W", "eece", USAGE_Hamiltonian}
47   {"W", "eccc", USAGE_Hamiltonian}
48   {"f_A", "ca", USAGE_Hamiltonian}
49   {"f", "ee", USAGE_Hamiltonian}
50   {"f", "cc", USAGE_Hamiltonian}
51   {"f_B", "ea", USAGE_Hamiltonian}
52   {"W", "eaaa", USAGE_Hamiltonian}
53   {"W", "acaa", USAGE_Hamiltonian}
54   {"W", "acca", USAGE_Hamiltonian}
55   {"W", "eaac", USAGE_Hamiltonian}
56   {"W", "eaca", USAGE_Hamiltonian}
57   {"W", "caaa", USAGE_Hamiltonian}
58   {"W", "aeaa", USAGE_Hamiltonian}
59   {"W", "aeca", USAGE_Hamiltonian}
60   {"W", "aeac", USAGE_Hamiltonian}
61   {"W", "eaea", USAGE_Hamiltonian}
62   {"W", "caac", USAGE_Hamiltonian}
63   {"W", "caca", USAGE_Hamiltonian}
64   {"W", "eaec", USAGE_Hamiltonian}
65   {"W", "cacc", USAGE_Hamiltonian}
66   {"W", "aecc", USAGE_Hamiltonian}
67   {"W", "eacc", USAGE_Hamiltonian}
68   {"f_A", "aa", USAGE_Hamiltonian}
69   {"f_A", "ac", USAGE_Hamiltonian}
70   {"W", "aaaa", USAGE_Hamiltonian}
71   {"W", "aaca", USAGE_Hamiltonian}
72   {"W", "aaac", USAGE_Hamiltonian}
73   {"W", "aacc", USAGE_Hamiltonian}
74   {"W", "acea", USAGE_Hamiltonian}
75   {"W", "eaae", USAGE_Hamiltonian}
76   {"W", "aeea", USAGE_Hamiltonian}
77   {"W", "caae", USAGE_Hamiltonian}
78   {"W", "eaee", USAGE_Hamiltonian}
79   {"W", "cace", USAGE_Hamiltonian}
80   {"W", "aeec", USAGE_Hamiltonian}
81   {"W", "eace", USAGE_Hamiltonian}
82   {"f_B", "aa", USAGE_Hamiltonian}
83   {"f_B", "ae", USAGE_Hamiltonian}
84   {"W", "aaea", USAGE_Hamiltonian}
85   {"W", "aaec", USAGE_Hamiltonian}
86   {"W", "aaae", USAGE_Hamiltonian}
87   {"W", "aaee", USAGE_Hamiltonian}
88   {"ta", "ec", USAGE_Intermediate}
89   {"tb", "ec", USAGE_Intermediate}
Equations 4515
{"AI,AI", 1.0, 2, {88,19}}   //   ta[AI] += 1 t[AI]
{"AI,AWVI,VW", -0.25, 3, {88,20,21}}   //   ta[AI] += -1/4 t[AWVI] I[VW]
{"AI,AI", 1.0, 2, {89,19}}   //   tb[AI] += 1 t[AI]
{"AI,AWVI,VW", 0.25, 3, {89,20,21}}   //   tb[AI] += 1/4 t[AWVI] I[VW]
{",ijvw,vwij", 1.0, 3, {0,22,12}}   //   r[] += 1 W[ijvw] t[vwij]
{",ijvw,vj,wi", -0.5, 4, {0,22,13,13}}   //   r[] += -1/2 W[ijvw] t[vj] t[wi]
{",ijvw,vi,wj", 0.5, 4, {0,22,13,13}}   //   r[] += 1/2 W[ijvw] t[vi] t[wj]
{",aivw,wi,av", 1.0, 4, {0,23,13,14}}   //   r[] += 1 W[aivw] t[wi] t[av]
{",aijv,vi,aj", 1.0, 4, {0,24,13,88}}   //   r[] += 1 W[aijv] t[vi] ta[aj]
{",aijv,vj,ai", -1.0, 4, {0,24,13,89}}   //   r[] += -1 W[aijv] t[vj] tb[ai]
{",aijv,vi,aj", 1.0, 4, {0,24,13,89}}   //   r[] += 1 W[aijv] t[vi] tb[aj]
{",abvw,aw,bv", -0.5, 4, {0,25,14,14}}   //   r[] += -1/2 W[abvw] t[aw] t[bv]
{",abvw,av,bw", 0.5, 4, {0,25,14,14}}   //   r[] += 1/2 W[abvw] t[av] t[bw]
{",abiv,av,bi", -1.0, 4, {0,26,14,88}}   //   r[] += -1 W[abiv] t[av] ta[bi]
{",abiv,bv,ai", 1.0, 4, {0,26,14,88}}   //   r[] += 1 W[abiv] t[bv] ta[ai]
{",abiv,bv,ai", 1.0, 4, {0,26,14,89}}   //   r[] += 1 W[abiv] t[bv] tb[ai]
{",aivw,awvi", 0.5, 3, {0,23,20}}   //   r[] += 1/2 W[aivw] t[awvi]
{",aijv,avji", 1.0, 3, {0,24,15}}   //   r[] += 1 W[aijv] t[avji]
{",aijv,avij", -0.5, 3, {0,24,15}}   //   r[] += -1/2 W[aijv] t[avij]
{",abvw,abvw", 1.0, 3, {0,25,16}}   //   r[] += 1 W[abvw] t[abvw]
{",abiv,bavi", 1.0, 3, {0,26,17}}   //   r[] += 1 W[abiv] t[bavi]
{",abiv,abvi", -0.5, 3, {0,26,17}}   //   r[] += -1/2 W[abiv] t[abvi]
{",abij,abij", 2.0, 3, {0,27,18}}   //   r[] += 2 W[abij] t[abij]
{",abij,abji", -1.0, 3, {0,27,18}}   //   r[] += -1 W[abij] t[abji]
{",abij,aj,bi", -0.5, 4, {0,27,88,88}}   //   r[] += -1/2 W[abij] ta[aj] ta[bi]
{",abij,ai,bj", 0.5, 4, {0,27,88,88}}   //   r[] += 1/2 W[abij] ta[ai] ta[bj]
{",abij,ai,bj", 1.0, 4, {0,27,88,89}}   //   r[] += 1 W[abij] ta[ai] tb[bj]
{",abij,aj,bi", -0.5, 4, {0,27,89,89}}   //   r[] += -1/2 W[abij] tb[aj] tb[bi]
{",abij,ai,bj", 0.5, 4, {0,27,89,89}}   //   r[] += 1/2 W[abij] tb[ai] tb[bj]
{",av,av", 1.0, 3, {0,28,14}}   //   r[] += 1 f_A[av] t[av]
{",ai,ai", 1.0, 3, {0,29,88}}   //   r[] += 1 f[ai] ta[ai]
{",aivw,vw,ai", -0.5, 4, {0,23,21,88}}   //   r[] += -1/2 W[aivw] I[vw] ta[ai]
{",iv,vi", 1.0, 3, {0,30,13}}   //   r[] += 1 f_B[iv] t[vi]
{",ai,ai", 1.0, 3, {0,29,89}}   //   r[] += 1 f[ai] tb[ai]
{",aivw,vw,ai", 0.5, 4, {0,23,21,89}}   //   r[] += 1/2 W[aivw] I[vw] tb[ai]
{"ABIJ,ABIJ", 1.0, 2, {1,27}}   //   r[ABIJ] += 1 W[ABIJ]
{"ABIJ,ABvw,vwIJ", 0.3333333333333333, 3, {1,25,12}}   //   r[ABIJ] += 1/3 W[ABvw] t[vwIJ]
{"ABIJ,ijvw,vwJi,ABIj", 1.0, 4, {1,22,12,18}}   //   r[ABIJ] += 1 W[ijvw] t[vwJi] t[ABIj]
{"ABIJ,ijvw,vwIi,ABjJ", 1.0, 4, {1,22,12,18}}   //   r[ABIJ] += 1 W[ijvw] t[vwIi] t[ABjJ]
{"ABIJ,ijvw,vwIJ,ABij", 0.3333333333333333, 4, {1,22,12,18}}   //   r[ABIJ] += 1/3 W[ijvw] t[vwIJ] t[ABij]
{"ABIJ,Aivw,vwIJ,Bi", -0.3333333333333333, 4, {1,23,12,89}}   //   r[ABIJ] += -1/3 W[Aivw] t[vwIJ] tb[Bi]
{"ABIJ,Bivw,vwIJ,Ai", 0.3333333333333333, 4, {1,23,12,89}}   //   r[ABIJ] += 1/3 W[Bivw] t[vwIJ] tb[Ai]
{"ABIJ,ijvw,vwIJ,Ai,Bj", 0.3333333333333333, 5, {1,22,12,89,89}}   //   r[ABIJ] += 1/3 W[ijvw] t[vwIJ] tb[Ai] tb[Bj]
{"ABIJ,ABvJ,vI", 0.5, 3, {1,31,13}}   //   r[ABIJ] += 1/2 W[ABvJ] t[vI]
{"ABIJ,ABIv,vJ", 0.5, 3, {1,26,13}}   //   r[ABIJ] += 1/2 W[ABIv] t[vJ]
{"ABIJ,ABvw,vJ,wI", -0.16666666666666666, 4, {1,25,13,13}}   //   r[ABIJ] += -1/6 W[ABvw] t[vJ] t[wI]
{"ABIJ,ABvw,vI,wJ", 0.16666666666666666, 4, {1,25,13,13}}   //   r[ABIJ] += 1/6 W[ABvw] t[vI] t[wJ]
{"ABIJ,ijvw,vJ,wi,ABIj", 0.5, 5, {1,22,13,13,18}}   //   r[ABIJ] += 1/2 W[ijvw] t[vJ] t[wi] t[ABIj]
{"ABIJ,ijvw,vJ,wj,ABIi", -0.5, 5, {1,22,13,13,18}}   //   r[ABIJ] += -1/2 W[ijvw] t[vJ] t[wj] t[ABIi]
{"ABIJ,ijvw,vI,wi,ABjJ", 0.5, 5, {1,22,13,13,18}}   //   r[ABIJ] += 1/2 W[ijvw] t[vI] t[wi] t[ABjJ]
{"ABIJ,ijvw,vI,wj,ABiJ", -0.5, 5, {1,22,13,13,18}}   //   r[ABIJ] += -1/2 W[ijvw] t[vI] t[wj] t[ABiJ]
{"ABIJ,ijvw,vI,wJ,ABji", -0.16666666666666666, 5, {1,22,13,13,18}}   //   r[ABIJ] += -1/6 W[ijvw] t[vI] t[wJ] t[ABji]
{"ABIJ,ijvw,vI,wJ,ABij", 0.16666666666666666, 5, {1,22,13,13,18}}   //   r[ABIJ] += 1/6 W[ijvw] t[vI] t[wJ] t[ABij]
{"ABIJ,Aivw,vI,wJ,Bi", -0.16666666666666666, 5, {1,23,13,13,89}}   //   r[ABIJ] += -1/6 W[Aivw] t[vI] t[wJ] tb[Bi]
{"ABIJ,Aivw,vJ,wI,Bi", 0.16666666666666666, 5, {1,23,13,13,89}}   //   r[ABIJ] += 1/6 W[Aivw] t[vJ] t[wI] tb[Bi]
{"ABIJ,Bivw,vI,wJ,Ai", 0.16666666666666666, 5, {1,23,13,13,89}}   //   r[ABIJ] += 1/6 W[Bivw] t[vI] t[wJ] tb[Ai]
{"ABIJ,Bivw,vJ,wI,Ai", -0.16666666666666666, 5, {1,23,13,13,89}}   //   r[ABIJ] += -1/6 W[Bivw] t[vJ] t[wI] tb[Ai]
{"ABIJ,ijvw,vI,wJ,Ai,Bj", 0.16666666666666666, 6, {1,22,13,13,89,89}}   //   r[ABIJ] += 1/6 W[ijvw] t[vI] t[wJ] tb[Ai] tb[Bj]
{"ABIJ,ijvw,vI,wJ,Aj,Bi", -0.16666666666666666, 6, {1,22,13,13,89,89}}   //   r[ABIJ] += -1/6 W[ijvw] t[vI] t[wJ] tb[Aj] tb[Bi]
{"ABIJ,AJvw,vI,Bw", -0.3333333333333333, 4, {1,23,13,14}}   //   r[ABIJ] += -1/3 W[AJvw] t[vI] t[Bw]
{"ABIJ,BIvw,vJ,Aw", -0.3333333333333333, 4, {1,23,13,14}}   //   r[ABIJ] += -1/3 W[BIvw] t[vJ] t[Aw]
{"ABIJ,AIvw,vJ,Bw", -0.16666666666666666, 4, {1,23,13,14}}   //   r[ABIJ] += -1/6 W[AIvw] t[vJ] t[Bw]
{"ABIJ,BJvw,vI,Aw", -0.16666666666666666, 4, {1,23,13,14}}   //   r[ABIJ] += -1/6 W[BJvw] t[vI] t[Aw]
{"ABIJ,aivw,wi,Av,BaJI", -0.5, 5, {1,23,13,14,18}}   //   r[ABIJ] += -1/2 W[aivw] t[wi] t[Av] t[BaJI]
{"ABIJ,aivw,wi,Bv,AaIJ", -0.5, 5, {1,23,13,14,18}}   //   r[ABIJ] += -1/2 W[aivw] t[wi] t[Bv] t[AaIJ]
{"ABIJ,aivw,wJ,av,ABIi", -0.5, 5, {1,23,13,14,18}}   //   r[ABIJ] += -1/2 W[aivw] t[wJ] t[av] t[ABIi]
{"ABIJ,aivw,wJ,Av,BaiI", 0.3333333333333333, 5, {1,23,13,14,18}}   //   r[ABIJ] += 1/3 W[aivw] t[wJ] t[Av] t[BaiI]
{"ABIJ,aivw,wI,av,ABiJ", -0.5, 5, {1,23,13,14,18}}   //   r[ABIJ] += -1/2 W[aivw] t[wI] t[av] t[ABiJ]
{"ABIJ,aivw,wI,Bv,AaiJ", 0.3333333333333333, 5, {1,23,13,14,18}}   //   r[ABIJ] += 1/3 W[aivw] t[wI] t[Bv] t[AaiJ]
{"ABIJ,aivw,wI,Av,BaiJ", 0.16666666666666666, 5, {1,23,13,14,18}}   //   r[ABIJ] += 1/6 W[aivw] t[wI] t[Av] t[BaiJ]
{"ABIJ,aivw,wJ,Bv,AaiI", 0.16666666666666666, 5, {1,23,13,14,18}}   //   r[ABIJ] += 1/6 W[aivw] t[wJ] t[Bv] t[AaiI]
{"ABIJ,Bavw,vJ,Aw,aI", -0.3333333333333333, 5, {1,25,13,14,88}}   //   r[ABIJ] += -1/3 W[Bavw] t[vJ] t[Aw] ta[aI]
{"ABIJ,Aavw,vI,Bw,aJ", -0.3333333333333333, 5, {1,25,13,14,88}}   //   r[ABIJ] += -1/3 W[Aavw] t[vI] t[Bw] ta[aJ]
{"ABIJ,Bavw,vI,Aw,aJ", -0.16666666666666666, 5, {1,25,13,14,88}}   //   r[ABIJ] += -1/6 W[Bavw] t[vI] t[Aw] ta[aJ]
{"ABIJ,Aavw,vJ,Bw,aI", -0.16666666666666666, 5, {1,25,13,14,88}}   //   r[ABIJ] += -1/6 W[Aavw] t[vJ] t[Bw] ta[aI]
{"ABIJ,aivw,wJ,Av,aI,Bi", 0.3333333333333333, 6, {1,23,13,14,88,89}}   //   r[ABIJ] += 1/3 W[aivw] t[wJ] t[Av] ta[aI] tb[Bi]
{"ABIJ,aivw,wI,Bv,aJ,Ai", 0.3333333333333333, 6, {1,23,13,14,88,89}}   //   r[ABIJ] += 1/3 W[aivw] t[wI] t[Bv] ta[aJ] tb[Ai]
{"ABIJ,aivw,wI,Av,aJ,Bi", 0.16666666666666666, 6, {1,23,13,14,88,89}}   //   r[ABIJ] += 1/6 W[aivw] t[wI] t[Av] ta[aJ] tb[Bi]
{"ABIJ,aivw,wJ,Bv,aI,Ai", 0.16666666666666666, 6, {1,23,13,14,88,89}}   //   r[ABIJ] += 1/6 W[aivw] t[wJ] t[Bv] ta[aI] tb[Ai]
{"ABIJ,Jivw,wI,Bv,Ai", 0.3333333333333333, 5, {1,22,13,14,89}}   //   r[ABIJ] += 1/3 W[Jivw] t[wI] t[Bv] tb[Ai]
{"ABIJ,Iivw,wJ,Av,Bi", 0.3333333333333333, 5, {1,22,13,14,89}}   //   r[ABIJ] += 1/3 W[Iivw] t[wJ] t[Av] tb[Bi]
{"ABIJ,Iivw,wJ,Bv,Ai", 0.16666666666666666, 5, {1,22,13,14,89}}   //   r[ABIJ] += 1/6 W[Iivw] t[wJ] t[Bv] tb[Ai]
{"ABIJ,Jivw,wI,Av,Bi", 0.16666666666666666, 5, {1,22,13,14,89}}   //   r[ABIJ] += 1/6 W[Jivw] t[wI] t[Av] tb[Bi]
{"ABIJ,Bivw,wi,AvIJ", 0.25, 4, {1,23,13,15}}   //   r[ABIJ] += 1/4 W[Bivw] t[wi] t[AvIJ]
{"ABIJ,Bivw,vi,AwIJ", -0.25, 4, {1,23,13,15}}   //   r[ABIJ] += -1/4 W[Bivw] t[vi] t[AwIJ]
{"ABIJ,Bivw,wJ,AvIi", -0.25, 4, {1,23,13,15}}   //   r[ABIJ] += -1/4 W[Bivw] t[wJ] t[AvIi]
{"ABIJ,Bivw,vJ,AwIi", 0.25, 4, {1,23,13,15}}   //   r[ABIJ] += 1/4 W[Bivw] t[vJ] t[AwIi]
{"ABIJ,Aivw,wi,BvJI", 0.25, 4, {1,23,13,15}}   //   r[ABIJ] += 1/4 W[Aivw] t[wi] t[BvJI]
{"ABIJ,Aivw,vi,BwJI", -0.25, 4, {1,23,13,15}}   //   r[ABIJ] += -1/4 W[Aivw] t[vi] t[BwJI]
{"ABIJ,Aivw,wJ,BviI", -0.08333333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += -1/12 W[Aivw] t[wJ] t[BviI]
{"ABIJ,Aivw,vJ,BwiI", 0.08333333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += 1/12 W[Aivw] t[vJ] t[BwiI]
{"ABIJ,Bivw,wJ,AviI", 0.08333333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += 1/12 W[Bivw] t[wJ] t[AviI]
{"ABIJ,Bivw,vJ,AwiI", -0.08333333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += -1/12 W[Bivw] t[vJ] t[AwiI]
{"ABIJ,Aivw,wI,BvJi", -0.25, 4, {1,23,13,15}}   //   r[ABIJ] += -1/4 W[Aivw] t[wI] t[BvJi]
{"ABIJ,Aivw,vI,BwJi", 0.25, 4, {1,23,13,15}}   //   r[ABIJ] += 1/4 W[Aivw] t[vI] t[BwJi]
{"ABIJ,Aivw,wI,BviJ", 0.08333333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += 1/12 W[Aivw] t[wI] t[BviJ]
{"ABIJ,Aivw,vI,BwiJ", -0.08333333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += -1/12 W[Aivw] t[vI] t[BwiJ]
{"ABIJ,Bivw,wI,AviJ", -0.08333333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += -1/12 W[Bivw] t[wI] t[AviJ]
{"ABIJ,Bivw,vI,AwiJ", 0.08333333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += 1/12 W[Bivw] t[vI] t[AwiJ]
{"ABIJ,ijvw,vj,AwIJ,Bi", 0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += 1/4 W[ijvw] t[vj] t[AwIJ] tb[Bi]
{"ABIJ,ijvw,vi,AwIJ,Bj", -0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += -1/4 W[ijvw] t[vi] t[AwIJ] tb[Bj]
{"ABIJ,ijvw,vJ,AwIj,Bi", -0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += -1/4 W[ijvw] t[vJ] t[AwIj] tb[Bi]
{"ABIJ,ijvw,vJ,AwIi,Bj", 0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += 1/4 W[ijvw] t[vJ] t[AwIi] tb[Bj]
{"ABIJ,ijvw,vj,BwJI,Ai", 0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += 1/4 W[ijvw] t[vj] t[BwJI] tb[Ai]
{"ABIJ,ijvw,vi,BwJI,Aj", -0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += -1/4 W[ijvw] t[vi] t[BwJI] tb[Aj]
{"ABIJ,ijvw,vJ,AwjI,Bi", 0.08333333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += 1/12 W[ijvw] t[vJ] t[AwjI] tb[Bi]
{"ABIJ,ijvw,vJ,BwjI,Ai", -0.08333333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += -1/12 W[ijvw] t[vJ] t[BwjI] tb[Ai]
{"ABIJ,ijvw,vJ,AwiI,Bj", -0.08333333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += -1/12 W[ijvw] t[vJ] t[AwiI] tb[Bj]
{"ABIJ,ijvw,vJ,BwiI,Aj", 0.08333333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += 1/12 W[ijvw] t[vJ] t[BwiI] tb[Aj]
{"ABIJ,ijvw,vI,BwJj,Ai", -0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += -1/4 W[ijvw] t[vI] t[BwJj] tb[Ai]
{"ABIJ,ijvw,vI,BwJi,Aj", 0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += 1/4 W[ijvw] t[vI] t[BwJi] tb[Aj]
{"ABIJ,ijvw,vI,AwjJ,Bi", -0.08333333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += -1/12 W[ijvw] t[vI] t[AwjJ] tb[Bi]
{"ABIJ,ijvw,vI,BwjJ,Ai", 0.08333333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += 1/12 W[ijvw] t[vI] t[BwjJ] tb[Ai]
{"ABIJ,ijvw,vI,AwiJ,Bj", 0.08333333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += 1/12 W[ijvw] t[vI] t[AwiJ] tb[Bj]
{"ABIJ,ijvw,vI,BwiJ,Aj", -0.08333333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += -1/12 W[ijvw] t[vI] t[BwiJ] tb[Aj]
{"ABIJ,Bavw,vJ,aAwI", 0.25, 4, {1,25,13,17}}   //   r[ABIJ] += 1/4 W[Bavw] t[vJ] t[aAwI]
{"ABIJ,Bavw,vJ,AawI", -0.16666666666666666, 4, {1,25,13,17}}   //   r[ABIJ] += -1/6 W[Bavw] t[vJ] t[AawI]
{"ABIJ,Jivw,wi,BAvI", -0.25, 4, {1,22,13,17}}   //   r[ABIJ] += -1/4 W[Jivw] t[wi] t[BAvI]
{"ABIJ,Aavw,vI,aBwJ", 0.25, 4, {1,25,13,17}}   //   r[ABIJ] += 1/4 W[Aavw] t[vI] t[aBwJ]
{"ABIJ,Aavw,vI,BawJ", -0.16666666666666666, 4, {1,25,13,17}}   //   r[ABIJ] += -1/6 W[Aavw] t[vI] t[BawJ]
{"ABIJ,Jivw,wI,BAvi", 0.16666666666666666, 4, {1,22,13,17}}   //   r[ABIJ] += 1/6 W[Jivw] t[wI] t[BAvi]
{"ABIJ,Iivw,wi,ABvJ", -0.25, 4, {1,22,13,17}}   //   r[ABIJ] += -1/4 W[Iivw] t[wi] t[ABvJ]
{"ABIJ,Iivw,wJ,ABvi", 0.16666666666666666, 4, {1,22,13,17}}   //   r[ABIJ] += 1/6 W[Iivw] t[wJ] t[ABvi]
{"ABIJ,Bavw,vI,AawJ", -0.08333333333333333, 4, {1,25,13,17}}   //   r[ABIJ] += -1/12 W[Bavw] t[vI] t[AawJ]
{"ABIJ,Aavw,vJ,BawI", -0.08333333333333333, 4, {1,25,13,17}}   //   r[ABIJ] += -1/12 W[Aavw] t[vJ] t[BawI]
{"ABIJ,Iivw,wJ,BAvi", 0.08333333333333333, 4, {1,22,13,17}}   //   r[ABIJ] += 1/12 W[Iivw] t[wJ] t[BAvi]
{"ABIJ,Jivw,wI,ABvi", 0.08333333333333333, 4, {1,22,13,17}}   //   r[ABIJ] += 1/12 W[Jivw] t[wI] t[ABvi]
{"ABIJ,aivw,wi,ABvJ,aI", -0.25, 5, {1,23,13,17,88}}   //   r[ABIJ] += -1/4 W[aivw] t[wi] t[ABvJ] ta[aI]
{"ABIJ,aivw,wJ,ABvi,aI", 0.16666666666666666, 5, {1,23,13,17,88}}   //   r[ABIJ] += 1/6 W[aivw] t[wJ] t[ABvi] ta[aI]
{"ABIJ,aivw,wi,BAvI,aJ", -0.25, 5, {1,23,13,17,88}}   //   r[ABIJ] += -1/4 W[aivw] t[wi] t[BAvI] ta[aJ]
{"ABIJ,aivw,wI,BAvi,aJ", 0.16666666666666666, 5, {1,23,13,17,88}}   //   r[ABIJ] += 1/6 W[aivw] t[wI] t[BAvi] ta[aJ]
{"ABIJ,aivw,wI,ABvi,aJ", 0.08333333333333333, 5, {1,23,13,17,88}}   //   r[ABIJ] += 1/12 W[aivw] t[wI] t[ABvi] ta[aJ]
{"ABIJ,aivw,wJ,BAvi,aI", 0.08333333333333333, 5, {1,23,13,17,88}}   //   r[ABIJ] += 1/12 W[aivw] t[wJ] t[BAvi] ta[aI]
{"ABIJ,aivw,wJ,aAvI,Bi", -0.25, 5, {1,23,13,17,89}}   //   r[ABIJ] += -1/4 W[aivw] t[wJ] t[aAvI] tb[Bi]
{"ABIJ,aivw,wJ,AavI,Bi", 0.16666666666666666, 5, {1,23,13,17,89}}   //   r[ABIJ] += 1/6 W[aivw] t[wJ] t[AavI] tb[Bi]
{"ABIJ,aivw,wI,aBvJ,Ai", -0.25, 5, {1,23,13,17,89}}   //   r[ABIJ] += -1/4 W[aivw] t[wI] t[aBvJ] tb[Ai]
{"ABIJ,aivw,wI,BavJ,Ai", 0.16666666666666666, 5, {1,23,13,17,89}}   //   r[ABIJ] += 1/6 W[aivw] t[wI] t[BavJ] tb[Ai]
{"ABIJ,aivw,wI,AavJ,Bi", 0.08333333333333333, 5, {1,23,13,17,89}}   //   r[ABIJ] += 1/12 W[aivw] t[wI] t[AavJ] tb[Bi]
{"ABIJ,aivw,wJ,BavI,Ai", 0.08333333333333333, 5, {1,23,13,17,89}}   //   r[ABIJ] += 1/12 W[aivw] t[wJ] t[BavI] tb[Ai]
{"ABIJ,Aiav,vi,BaJI", 1.0, 4, {1,32,13,18}}   //   r[ABIJ] += 1 W[Aiav] t[vi] t[BaJI]
{"ABIJ,Aavi,vi,BaJI", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -1/2 W[Aavi] t[vi] t[BaJI]
{"ABIJ,Biav,vi,AaIJ", 1.0, 4, {1,32,13,18}}   //   r[ABIJ] += 1 W[Biav] t[vi] t[AaIJ]
{"ABIJ,Bavi,vi,AaIJ", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -1/2 W[Bavi] t[vi] t[AaIJ]
{"ABIJ,Aiav,vJ,BaiI", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -1/2 W[Aiav] t[vJ] t[BaiI]
{"ABIJ,Biav,vJ,AaIi", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -1/2 W[Biav] t[vJ] t[AaIi]
{"ABIJ,Bavi,vJ,AaiI", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -1/2 W[Bavi] t[vJ] t[AaiI]
{"ABIJ,Bavi,vJ,AaIi", 1.0, 4, {1,31,13,18}}   //   r[ABIJ] += 1 W[Bavi] t[vJ] t[AaIi]
{"ABIJ,Jijv,vi,ABIj", -1.0, 4, {1,33,13,18}}   //   r[ABIJ] += -1 W[Jijv] t[vi] t[ABIj]
{"ABIJ,Jijv,vj,ABIi", 0.5, 4, {1,33,13,18}}   //   r[ABIJ] += 1/2 W[Jijv] t[vj] t[ABIi]
{"ABIJ,Aiav,vI,BaJi", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -1/2 W[Aiav] t[vI] t[BaJi]
{"ABIJ,Aavi,vI,BaiJ", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -1/2 W[Aavi] t[vI] t[BaiJ]
{"ABIJ,Aavi,vI,BaJi", 1.0, 4, {1,31,13,18}}   //   r[ABIJ] += 1 W[Aavi] t[vI] t[BaJi]
{"ABIJ,Biav,vI,AaiJ", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -1/2 W[Biav] t[vI] t[AaiJ]
{"ABIJ,Jijv,vI,ABij", 0.5, 4, {1,33,13,18}}   //   r[ABIJ] += 1/2 W[Jijv] t[vI] t[ABij]
{"ABIJ,Iijv,vi,ABjJ", -1.0, 4, {1,33,13,18}}   //   r[ABIJ] += -1 W[Iijv] t[vi] t[ABjJ]
{"ABIJ,Iijv,vj,ABiJ", 0.5, 4, {1,33,13,18}}   //   r[ABIJ] += 1/2 W[Iijv] t[vj] t[ABiJ]
{"ABIJ,Iijv,vJ,ABji", 0.5, 4, {1,33,13,18}}   //   r[ABIJ] += 1/2 W[Iijv] t[vJ] t[ABji]
{"ABIJ,aijv,vi,ABjJ,aI", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[ABjJ] ta[aI]
{"ABIJ,aijv,vJ,ABji,aI", 0.3333333333333333, 5, {1,24,13,18,88}}   //   r[ABIJ] += 1/3 W[aijv] t[vJ] t[ABji] ta[aI]
{"ABIJ,aijv,vi,ABIj,aJ", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[ABIj] ta[aJ]
{"ABIJ,aijv,vi,BaJI,Aj", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[BaJI] ta[Aj]
{"ABIJ,aijv,vi,AaIJ,Bj", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[AaIJ] ta[Bj]
{"ABIJ,aijv,vJ,BaiI,Aj", 0.3333333333333333, 5, {1,24,13,18,88}}   //   r[ABIJ] += 1/3 W[aijv] t[vJ] t[BaiI] ta[Aj]
{"ABIJ,aijv,vJ,ABIi,aj", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -1/2 W[aijv] t[vJ] t[ABIi] ta[aj]
{"ABIJ,aijv,vI,ABij,aJ", 0.3333333333333333, 5, {1,24,13,18,88}}   //   r[ABIJ] += 1/3 W[aijv] t[vI] t[ABij] ta[aJ]
{"ABIJ,aijv,vI,AaiJ,Bj", 0.3333333333333333, 5, {1,24,13,18,88}}   //   r[ABIJ] += 1/3 W[aijv] t[vI] t[AaiJ] ta[Bj]
{"ABIJ,aijv,vI,ABiJ,aj", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -1/2 W[aijv] t[vI] t[ABiJ] ta[aj]
{"ABIJ,aijv,vI,ABji,aJ", 0.16666666666666666, 5, {1,24,13,18,88}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] t[ABji] ta[aJ]
{"ABIJ,aijv,vI,BaiJ,Aj", 0.16666666666666666, 5, {1,24,13,18,88}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] t[BaiJ] ta[Aj]
{"ABIJ,aijv,vJ,ABij,aI", 0.16666666666666666, 5, {1,24,13,18,88}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] t[ABij] ta[aI]
{"ABIJ,aijv,vJ,AaiI,Bj", 0.16666666666666666, 5, {1,24,13,18,88}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] t[AaiI] ta[Bj]
{"ABIJ,aijv,vj,ABiJ,aI", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vj] t[ABiJ] tb[aI]
{"ABIJ,aijv,vi,ABjJ,aI", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[ABjJ] tb[aI]
{"ABIJ,aijv,vJ,ABij,aI", -0.16666666666666666, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/6 W[aijv] t[vJ] t[ABij] tb[aI]
{"ABIJ,aijv,vJ,ABji,aI", 0.16666666666666666, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] t[ABji] tb[aI]
{"ABIJ,aijv,vj,ABIi,aJ", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vj] t[ABIi] tb[aJ]
{"ABIJ,aijv,vi,ABIj,aJ", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[ABIj] tb[aJ]
{"ABIJ,aijv,vj,BaJI,Ai", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vj] t[BaJI] tb[Ai]
{"ABIJ,aijv,vj,AaIJ,Bi", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vj] t[AaIJ] tb[Bi]
{"ABIJ,aijv,vi,BaJI,Aj", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[BaJI] tb[Aj]
{"ABIJ,aijv,vi,AaIJ,Bj", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vi] t[AaIJ] tb[Bj]
{"ABIJ,aijv,vJ,AajI,Bi", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vJ] t[AajI] tb[Bi]
{"ABIJ,aijv,vJ,AaIj,Bi", -1.0, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1 W[aijv] t[vJ] t[AaIj] tb[Bi]
{"ABIJ,aijv,vJ,ABIj,ai", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vJ] t[ABIj] tb[ai]
{"ABIJ,aijv,vJ,AaiI,Bj", -0.16666666666666666, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/6 W[aijv] t[vJ] t[AaiI] tb[Bj]
{"ABIJ,aijv,vJ,BaiI,Aj", 0.16666666666666666, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] t[BaiI] tb[Aj]
{"ABIJ,aijv,vJ,AaIi,Bj", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vJ] t[AaIi] tb[Bj]
{"ABIJ,aijv,vJ,ABIi,aj", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vJ] t[ABIi] tb[aj]
{"ABIJ,aijv,vI,ABij,aJ", 0.16666666666666666, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] t[ABij] tb[aJ]
{"ABIJ,aijv,vI,ABji,aJ", -0.16666666666666666, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/6 W[aijv] t[vI] t[ABji] tb[aJ]
{"ABIJ,aijv,vI,BajJ,Ai", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vI] t[BajJ] tb[Ai]
{"ABIJ,aijv,vI,BaJj,Ai", -1.0, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1 W[aijv] t[vI] t[BaJj] tb[Ai]
{"ABIJ,aijv,vI,ABjJ,ai", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vI] t[ABjJ] tb[ai]
{"ABIJ,aijv,vI,AaiJ,Bj", 0.16666666666666666, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] t[AaiJ] tb[Bj]
{"ABIJ,aijv,vI,BaiJ,Aj", -0.16666666666666666, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/6 W[aijv] t[vI] t[BaiJ] tb[Aj]
{"ABIJ,aijv,vI,BaJi,Aj", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 1/2 W[aijv] t[vI] t[BaJi] tb[Aj]
{"ABIJ,aijv,vI,ABiJ,aj", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1/2 W[aijv] t[vI] t[ABiJ] tb[aj]
{"ABIJ,ABav,vJ,aI", 0.3333333333333333, 4, {1,34,13,88}}   //   r[ABIJ] += 1/3 W[ABav] t[vJ] ta[aI]
{"ABIJ,ABva,vI,aJ", 0.3333333333333333, 4, {1,35,13,88}}   //   r[ABIJ] += 1/3 W[ABva] t[vI] ta[aJ]
{"ABIJ,AJvi,vI,Bi", -0.3333333333333333, 4, {1,36,13,88}}   //   r[ABIJ] += -1/3 W[AJvi] t[vI] ta[Bi]
{"ABIJ,BIvi,vJ,Ai", -0.3333333333333333, 4, {1,36,13,88}}   //   r[ABIJ] += -1/3 W[BIvi] t[vJ] ta[Ai]
{"ABIJ,ABav,vI,aJ", 0.16666666666666666, 4, {1,34,13,88}}   //   r[ABIJ] += 1/6 W[ABav] t[vI] ta[aJ]
{"ABIJ,ABva,vJ,aI", 0.16666666666666666, 4, {1,35,13,88}}   //   r[ABIJ] += 1/6 W[ABva] t[vJ] ta[aI]
{"ABIJ,AIvi,vJ,Bi", -0.16666666666666666, 4, {1,36,13,88}}   //   r[ABIJ] += -1/6 W[AIvi] t[vJ] ta[Bi]
{"ABIJ,BJvi,vI,Ai", -0.16666666666666666, 4, {1,36,13,88}}   //   r[ABIJ] += -1/6 W[BJvi] t[vI] ta[Ai]
{"ABIJ,Bavi,vJ,Ai,aI", -0.3333333333333333, 5, {1,31,13,88,88}}   //   r[ABIJ] += -1/3 W[Bavi] t[vJ] ta[Ai] ta[aI]
{"ABIJ,Aavi,vI,Bi,aJ", -0.3333333333333333, 5, {1,31,13,88,88}}   //   r[ABIJ] += -1/3 W[Aavi] t[vI] ta[Bi] ta[aJ]
{"ABIJ,Bavi,vI,Ai,aJ", -0.16666666666666666, 5, {1,31,13,88,88}}   //   r[ABIJ] += -1/6 W[Bavi] t[vI] ta[Ai] ta[aJ]
{"ABIJ,Aavi,vJ,Bi,aI", -0.16666666666666666, 5, {1,31,13,88,88}}   //   r[ABIJ] += -1/6 W[Aavi] t[vJ] ta[Bi] ta[aI]
{"ABIJ,aijv,vJ,Aj,aI,Bi", 0.3333333333333333, 6, {1,24,13,88,88,89}}   //   r[ABIJ] += 1/3 W[aijv] t[vJ] ta[Aj] ta[aI] tb[Bi]
{"ABIJ,aijv,vI,Bj,aJ,Ai", 0.3333333333333333, 6, {1,24,13,88,88,89}}   //   r[ABIJ] += 1/3 W[aijv] t[vI] ta[Bj] ta[aJ] tb[Ai]
{"ABIJ,aijv,vI,Aj,aJ,Bi", 0.16666666666666666, 6, {1,24,13,88,88,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] ta[Aj] ta[aJ] tb[Bi]
{"ABIJ,aijv,vJ,Bj,aI,Ai", 0.16666666666666666, 6, {1,24,13,88,88,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] ta[Bj] ta[aI] tb[Ai]
{"ABIJ,Aiav,vJ,aI,Bi", -0.3333333333333333, 5, {1,32,13,88,89}}   //   r[ABIJ] += -1/3 W[Aiav] t[vJ] ta[aI] tb[Bi]
{"ABIJ,Biav,vI,aJ,Ai", -0.3333333333333333, 5, {1,32,13,88,89}}   //   r[ABIJ] += -1/3 W[Biav] t[vI] ta[aJ] tb[Ai]
{"ABIJ,Jijv,vI,Bj,Ai", 0.3333333333333333, 5, {1,33,13,88,89}}   //   r[ABIJ] += 1/3 W[Jijv] t[vI] ta[Bj] tb[Ai]
{"ABIJ,Iijv,vJ,Aj,Bi", 0.3333333333333333, 5, {1,33,13,88,89}}   //   r[ABIJ] += 1/3 W[Iijv] t[vJ] ta[Aj] tb[Bi]
{"ABIJ,Aiav,vI,aJ,Bi", -0.16666666666666666, 5, {1,32,13,88,89}}   //   r[ABIJ] += -1/6 W[Aiav] t[vI] ta[aJ] tb[Bi]
{"ABIJ,Biav,vJ,aI,Ai", -0.16666666666666666, 5, {1,32,13,88,89}}   //   r[ABIJ] += -1/6 W[Biav] t[vJ] ta[aI] tb[Ai]
{"ABIJ,Iijv,vJ,Bj,Ai", 0.16666666666666666, 5, {1,33,13,88,89}}   //   r[ABIJ] += 1/6 W[Iijv] t[vJ] ta[Bj] tb[Ai]
{"ABIJ,Jijv,vI,Aj,Bi", 0.16666666666666666, 5, {1,33,13,88,89}}   //   r[ABIJ] += 1/6 W[Jijv] t[vI] ta[Aj] tb[Bi]
{"ABIJ,ABva,vJ,aI", -0.16666666666666666, 4, {1,35,13,89}}   //   r[ABIJ] += -1/6 W[ABva] t[vJ] tb[aI]
{"ABIJ,ABav,vJ,aI", 0.16666666666666666, 4, {1,34,13,89}}   //   r[ABIJ] += 1/6 W[ABav] t[vJ] tb[aI]
{"ABIJ,ABva,vI,aJ", 0.16666666666666666, 4, {1,35,13,89}}   //   r[ABIJ] += 1/6 W[ABva] t[vI] tb[aJ]
{"ABIJ,ABav,vI,aJ", -0.16666666666666666, 4, {1,34,13,89}}   //   r[ABIJ] += -1/6 W[ABav] t[vI] tb[aJ]
{"ABIJ,AJvi,vI,Bi", -0.16666666666666666, 4, {1,36,13,89}}   //   r[ABIJ] += -1/6 W[AJvi] t[vI] tb[Bi]
{"ABIJ,BJvi,vI,Ai", 0.16666666666666666, 4, {1,36,13,89}}   //   r[ABIJ] += 1/6 W[BJvi] t[vI] tb[Ai]
{"ABIJ,BiJv,vI,Ai", -0.5, 4, {1,24,13,89}}   //   r[ABIJ] += -1/2 W[BiJv] t[vI] tb[Ai]
{"ABIJ,AIvi,vJ,Bi", 0.16666666666666666, 4, {1,36,13,89}}   //   r[ABIJ] += 1/6 W[AIvi] t[vJ] tb[Bi]
{"ABIJ,BIvi,vJ,Ai", -0.16666666666666666, 4, {1,36,13,89}}   //   r[ABIJ] += -1/6 W[BIvi] t[vJ] tb[Ai]
{"ABIJ,AiIv,vJ,Bi", -0.5, 4, {1,24,13,89}}   //   r[ABIJ] += -1/2 W[AiIv] t[vJ] tb[Bi]
{"ABIJ,Aiav,vJ,Bi,aI", -0.16666666666666666, 5, {1,32,13,89,89}}   //   r[ABIJ] += -1/6 W[Aiav] t[vJ] tb[Bi] tb[aI]
{"ABIJ,Aavi,vJ,Bi,aI", 0.16666666666666666, 5, {1,31,13,89,89}}   //   r[ABIJ] += 1/6 W[Aavi] t[vJ] tb[Bi] tb[aI]
{"ABIJ,Biav,vJ,Ai,aI", 0.16666666666666666, 5, {1,32,13,89,89}}   //   r[ABIJ] += 1/6 W[Biav] t[vJ] tb[Ai] tb[aI]
{"ABIJ,Bavi,vJ,Ai,aI", -0.16666666666666666, 5, {1,31,13,89,89}}   //   r[ABIJ] += -1/6 W[Bavi] t[vJ] tb[Ai] tb[aI]
{"ABIJ,Aiav,vI,Bi,aJ", 0.16666666666666666, 5, {1,32,13,89,89}}   //   r[ABIJ] += 1/6 W[Aiav] t[vI] tb[Bi] tb[aJ]
{"ABIJ,Aavi,vI,Bi,aJ", -0.16666666666666666, 5, {1,31,13,89,89}}   //   r[ABIJ] += -1/6 W[Aavi] t[vI] tb[Bi] tb[aJ]
{"ABIJ,Biav,vI,Ai,aJ", -0.16666666666666666, 5, {1,32,13,89,89}}   //   r[ABIJ] += -1/6 W[Biav] t[vI] tb[Ai] tb[aJ]
{"ABIJ,Bavi,vI,Ai,aJ", 0.16666666666666666, 5, {1,31,13,89,89}}   //   r[ABIJ] += 1/6 W[Bavi] t[vI] tb[Ai] tb[aJ]
{"ABIJ,Jijv,vI,Ai,Bj", 0.16666666666666666, 5, {1,33,13,89,89}}   //   r[ABIJ] += 1/6 W[Jijv] t[vI] tb[Ai] tb[Bj]
{"ABIJ,Jijv,vI,Aj,Bi", -0.16666666666666666, 5, {1,33,13,89,89}}   //   r[ABIJ] += -1/6 W[Jijv] t[vI] tb[Aj] tb[Bi]
{"ABIJ,Iijv,vJ,Ai,Bj", -0.16666666666666666, 5, {1,33,13,89,89}}   //   r[ABIJ] += -1/6 W[Iijv] t[vJ] tb[Ai] tb[Bj]
{"ABIJ,Iijv,vJ,Aj,Bi", 0.16666666666666666, 5, {1,33,13,89,89}}   //   r[ABIJ] += 1/6 W[Iijv] t[vJ] tb[Aj] tb[Bi]
{"ABIJ,aijv,vJ,Aj,Bi,aI", 0.16666666666666666, 6, {1,24,13,89,89,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vJ] tb[Aj] tb[Bi] tb[aI]
{"ABIJ,aijv,vJ,Ai,Bj,aI", -0.16666666666666666, 6, {1,24,13,89,89,89}}   //   r[ABIJ] += -1/6 W[aijv] t[vJ] tb[Ai] tb[Bj] tb[aI]
{"ABIJ,aijv,vI,Aj,Bi,aJ", -0.16666666666666666, 6, {1,24,13,89,89,89}}   //   r[ABIJ] += -1/6 W[aijv] t[vI] tb[Aj] tb[Bi] tb[aJ]
{"ABIJ,aijv,vI,Ai,Bj,aJ", 0.16666666666666666, 6, {1,24,13,89,89,89}}   //   r[ABIJ] += 1/6 W[aijv] t[vI] tb[Ai] tb[Bj] tb[aJ]
{"ABIJ,BIJv,Av", -0.5, 3, {1,24,14}}   //   r[ABIJ] += -1/2 W[BIJv] t[Av]
{"ABIJ,AJIv,Bv", -0.5, 3, {1,24,14}}   //   r[ABIJ] += -1/2 W[AJIv] t[Bv]
{"ABIJ,IJvw,Aw,Bv", -0.16666666666666666, 4, {1,22,14,14}}   //   r[ABIJ] += -1/6 W[IJvw] t[Aw] t[Bv]
{"ABIJ,IJvw,Av,Bw", 0.16666666666666666, 4, {1,22,14,14}}   //   r[ABIJ] += 1/6 W[IJvw] t[Av] t[Bw]
{"ABIJ,abvw,Av,aw,BbJI", 0.5, 5, {1,25,14,14,18}}   //   r[ABIJ] += 1/2 W[abvw] t[Av] t[aw] t[BbJI]
{"ABIJ,abvw,Bv,aw,AbIJ", 0.5, 5, {1,25,14,14,18}}   //   r[ABIJ] += 1/2 W[abvw] t[Bv] t[aw] t[AbIJ]
{"ABIJ,abvw,Av,bw,BaJI", -0.5, 5, {1,25,14,14,18}}   //   r[ABIJ] += -1/2 W[abvw] t[Av] t[bw] t[BaJI]
{"ABIJ,abvw,Bv,bw,AaIJ", -0.5, 5, {1,25,14,14,18}}   //   r[ABIJ] += -1/2 W[abvw] t[Bv] t[bw] t[AaIJ]
{"ABIJ,abvw,Av,Bw,abJI", -0.16666666666666666, 5, {1,25,14,14,18}}   //   r[ABIJ] += -1/6 W[abvw] t[Av] t[Bw] t[abJI]
{"ABIJ,abvw,Av,Bw,abIJ", 0.16666666666666666, 5, {1,25,14,14,18}}   //   r[ABIJ] += 1/6 W[abvw] t[Av] t[Bw] t[abIJ]
{"ABIJ,Javw,Aw,Bv,aI", 0.16666666666666666, 5, {1,37,14,14,88}}   //   r[ABIJ] += 1/6 W[Javw] t[Aw] t[Bv] ta[aI]
{"ABIJ,Javw,Av,Bw,aI", -0.16666666666666666, 5, {1,37,14,14,88}}   //   r[ABIJ] += -1/6 W[Javw] t[Av] t[Bw] ta[aI]
{"ABIJ,Iavw,Aw,Bv,aJ", -0.16666666666666666, 5, {1,37,14,14,88}}   //   r[ABIJ] += -1/6 W[Iavw] t[Aw] t[Bv] ta[aJ]
{"ABIJ,Iavw,Av,Bw,aJ", 0.16666666666666666, 5, {1,37,14,14,88}}   //   r[ABIJ] += 1/6 W[Iavw] t[Av] t[Bw] ta[aJ]
{"ABIJ,abvw,Av,Bw,aI,bJ", 0.16666666666666666, 6, {1,25,14,14,88,88}}   //   r[ABIJ] += 1/6 W[abvw] t[Av] t[Bw] ta[aI] ta[bJ]
{"ABIJ,abvw,Av,Bw,aJ,bI", -0.16666666666666666, 6, {1,25,14,14,88,88}}   //   r[ABIJ] += -1/6 W[abvw] t[Av] t[Bw] ta[aJ] ta[bI]
{"ABIJ,Bavw,aw,AvIJ", 0.25, 4, {1,25,14,15}}   //   r[ABIJ] += 1/4 W[Bavw] t[aw] t[AvIJ]
{"ABIJ,Bavw,Aw,avIJ", -0.16666666666666666, 4, {1,25,14,15}}   //   r[ABIJ] += -1/6 W[Bavw] t[Aw] t[avIJ]
{"ABIJ,Jivw,Bv,AwIi", -0.25, 4, {1,22,14,15}}   //   r[ABIJ] += -1/4 W[Jivw] t[Bv] t[AwIi]
{"ABIJ,Aavw,aw,BvJI", 0.25, 4, {1,25,14,15}}   //   r[ABIJ] += 1/4 W[Aavw] t[aw] t[BvJI]
{"ABIJ,Aavw,Bw,avJI", -0.16666666666666666, 4, {1,25,14,15}}   //   r[ABIJ] += -1/6 W[Aavw] t[Bw] t[avJI]
{"ABIJ,Jivw,Bv,AwiI", 0.16666666666666666, 4, {1,22,14,15}}   //   r[ABIJ] += 1/6 W[Jivw] t[Bv] t[AwiI]
{"ABIJ,Iivw,Av,BwJi", -0.25, 4, {1,22,14,15}}   //   r[ABIJ] += -1/4 W[Iivw] t[Av] t[BwJi]
{"ABIJ,Iivw,Av,BwiJ", 0.16666666666666666, 4, {1,22,14,15}}   //   r[ABIJ] += 1/6 W[Iivw] t[Av] t[BwiJ]
{"ABIJ,Bavw,Aw,avJI", -0.08333333333333333, 4, {1,25,14,15}}   //   r[ABIJ] += -1/12 W[Bavw] t[Aw] t[avJI]
{"ABIJ,Aavw,Bw,avIJ", -0.08333333333333333, 4, {1,25,14,15}}   //   r[ABIJ] += -1/12 W[Aavw] t[Bw] t[avIJ]
{"ABIJ,Iivw,Bv,AwiJ", 0.08333333333333333, 4, {1,22,14,15}}   //   r[ABIJ] += 1/12 W[Iivw] t[Bv] t[AwiJ]
{"ABIJ,Jivw,Av,BwiI", 0.08333333333333333, 4, {1,22,14,15}}   //   r[ABIJ] += 1/12 W[Jivw] t[Av] t[BwiI]
{"ABIJ,aivw,Av,BwJi,aI", -0.25, 5, {1,23,14,15,88}}   //   r[ABIJ] += -1/4 W[aivw] t[Av] t[BwJi] ta[aI]
{"ABIJ,aivw,Av,BwiJ,aI", 0.16666666666666666, 5, {1,23,14,15,88}}   //   r[ABIJ] += 1/6 W[aivw] t[Av] t[BwiJ] ta[aI]
{"ABIJ,aivw,Bv,AwIi,aJ", -0.25, 5, {1,23,14,15,88}}   //   r[ABIJ] += -1/4 W[aivw] t[Bv] t[AwIi] ta[aJ]
{"ABIJ,aivw,Bv,AwiI,aJ", 0.16666666666666666, 5, {1,23,14,15,88}}   //   r[ABIJ] += 1/6 W[aivw] t[Bv] t[AwiI] ta[aJ]
{"ABIJ,aivw,Av,BwiI,aJ", 0.08333333333333333, 5, {1,23,14,15,88}}   //   r[ABIJ] += 1/12 W[aivw] t[Av] t[BwiI] ta[aJ]
{"ABIJ,aivw,Bv,AwiJ,aI", 0.08333333333333333, 5, {1,23,14,15,88}}   //   r[ABIJ] += 1/12 W[aivw] t[Bv] t[AwiJ] ta[aI]
{"ABIJ,aivw,av,AwIJ,Bi", -0.25, 5, {1,23,14,15,89}}   //   r[ABIJ] += -1/4 W[aivw] t[av] t[AwIJ] tb[Bi]
{"ABIJ,aivw,Av,awIJ,Bi", 0.16666666666666666, 5, {1,23,14,15,89}}   //   r[ABIJ] += 1/6 W[aivw] t[Av] t[awIJ] tb[Bi]
{"ABIJ,aivw,av,BwJI,Ai", -0.25, 5, {1,23,14,15,89}}   //   r[ABIJ] += -1/4 W[aivw] t[av] t[BwJI] tb[Ai]
{"ABIJ,aivw,Bv,awJI,Ai", 0.16666666666666666, 5, {1,23,14,15,89}}   //   r[ABIJ] += 1/6 W[aivw] t[Bv] t[awJI] tb[Ai]
{"ABIJ,aivw,Av,awJI,Bi", 0.08333333333333333, 5, {1,23,14,15,89}}   //   r[ABIJ] += 1/12 W[aivw] t[Av] t[awJI] tb[Bi]
{"ABIJ,aivw,Bv,awIJ,Ai", 0.08333333333333333, 5, {1,23,14,15,89}}   //   r[ABIJ] += 1/12 W[aivw] t[Bv] t[awIJ] tb[Ai]
{"ABIJ,Javw,aw,BAvI", -0.25, 4, {1,37,14,17}}   //   r[ABIJ] += -1/4 W[Javw] t[aw] t[BAvI]
{"ABIJ,Javw,Aw,BavI", 0.08333333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += 1/12 W[Javw] t[Aw] t[BavI]
{"ABIJ,Javw,Bw,aAvI", 0.25, 4, {1,37,14,17}}   //   r[ABIJ] += 1/4 W[Javw] t[Bw] t[aAvI]
{"ABIJ,Javw,Bw,AavI", -0.08333333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += -1/12 W[Javw] t[Bw] t[AavI]
{"ABIJ,Javw,av,BAwI", 0.25, 4, {1,37,14,17}}   //   r[ABIJ] += 1/4 W[Javw] t[av] t[BAwI]
{"ABIJ,Javw,Av,BawI", -0.08333333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += -1/12 W[Javw] t[Av] t[BawI]
{"ABIJ,Javw,Bv,aAwI", -0.25, 4, {1,37,14,17}}   //   r[ABIJ] += -1/4 W[Javw] t[Bv] t[aAwI]
{"ABIJ,Javw,Bv,AawI", 0.08333333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += 1/12 W[Javw] t[Bv] t[AawI]
{"ABIJ,Iavw,aw,ABvJ", -0.25, 4, {1,37,14,17}}   //   r[ABIJ] += -1/4 W[Iavw] t[aw] t[ABvJ]
{"ABIJ,Iavw,Aw,aBvJ", 0.25, 4, {1,37,14,17}}   //   r[ABIJ] += 1/4 W[Iavw] t[Aw] t[aBvJ]
{"ABIJ,Iavw,Aw,BavJ", -0.08333333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += -1/12 W[Iavw] t[Aw] t[BavJ]
{"ABIJ,Iavw,Bw,AavJ", 0.08333333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += 1/12 W[Iavw] t[Bw] t[AavJ]
{"ABIJ,Iavw,av,ABwJ", 0.25, 4, {1,37,14,17}}   //   r[ABIJ] += 1/4 W[Iavw] t[av] t[ABwJ]
{"ABIJ,Iavw,Av,aBwJ", -0.25, 4, {1,37,14,17}}   //   r[ABIJ] += -1/4 W[Iavw] t[Av] t[aBwJ]
{"ABIJ,Iavw,Av,BawJ", 0.08333333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += 1/12 W[Iavw] t[Av] t[BawJ]
{"ABIJ,Iavw,Bv,AawJ", -0.08333333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += -1/12 W[Iavw] t[Bv] t[AawJ]
{"ABIJ,abvw,aw,ABvJ,bI", 0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += 1/4 W[abvw] t[aw] t[ABvJ] ta[bI]
{"ABIJ,abvw,av,ABwJ,bI", -0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += -1/4 W[abvw] t[av] t[ABwJ] ta[bI]
{"ABIJ,abvw,Av,bBwJ,aI", -0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += -1/4 W[abvw] t[Av] t[bBwJ] ta[aI]
{"ABIJ,abvw,Av,aBwJ,bI", 0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += 1/4 W[abvw] t[Av] t[aBwJ] ta[bI]
{"ABIJ,abvw,Av,BbwJ,aI", 0.08333333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += 1/12 W[abvw] t[Av] t[BbwJ] ta[aI]
{"ABIJ,abvw,Av,BawJ,bI", -0.08333333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += -1/12 W[abvw] t[Av] t[BawJ] ta[bI]
{"ABIJ,abvw,Bv,AbwJ,aI", -0.08333333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += -1/12 W[abvw] t[Bv] t[AbwJ] ta[aI]
{"ABIJ,abvw,Bv,AawJ,bI", 0.08333333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += 1/12 W[abvw] t[Bv] t[AawJ] ta[bI]
{"ABIJ,abvw,aw,BAvI,bJ", 0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += 1/4 W[abvw] t[aw] t[BAvI] ta[bJ]
{"ABIJ,abvw,av,BAwI,bJ", -0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += -1/4 W[abvw] t[av] t[BAwI] ta[bJ]
{"ABIJ,abvw,Av,BbwI,aJ", -0.08333333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += -1/12 W[abvw] t[Av] t[BbwI] ta[aJ]
{"ABIJ,abvw,Av,BawI,bJ", 0.08333333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += 1/12 W[abvw] t[Av] t[BawI] ta[bJ]
{"ABIJ,abvw,Bv,bAwI,aJ", -0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += -1/4 W[abvw] t[Bv] t[bAwI] ta[aJ]
{"ABIJ,abvw,Bv,aAwI,bJ", 0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += 1/4 W[abvw] t[Bv] t[aAwI] ta[bJ]
{"ABIJ,abvw,Bv,AbwI,aJ", 0.08333333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += 1/12 W[abvw] t[Bv] t[AbwI] ta[aJ]
{"ABIJ,abvw,Bv,AawI,bJ", -0.08333333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += -1/12 W[abvw] t[Bv] t[AawI] ta[bJ]
{"ABIJ,Aabv,av,BbJI", 1.0, 4, {1,34,14,18}}   //   r[ABIJ] += 1 W[Aabv] t[av] t[BbJI]
{"ABIJ,Aabv,bv,BaJI", -0.5, 4, {1,34,14,18}}   //   r[ABIJ] += -1/2 W[Aabv] t[bv] t[BaJI]
{"ABIJ,Aabv,Bv,abJI", -0.5, 4, {1,34,14,18}}   //   r[ABIJ] += -1/2 W[Aabv] t[Bv] t[abJI]
{"ABIJ,Babv,av,AbIJ", 1.0, 4, {1,34,14,18}}   //   r[ABIJ] += 1 W[Babv] t[av] t[AbIJ]
{"ABIJ,Babv,bv,AaIJ", -0.5, 4, {1,34,14,18}}   //   r[ABIJ] += -1/2 W[Babv] t[bv] t[AaIJ]
{"ABIJ,Babv,Av,abIJ", -0.5, 4, {1,34,14,18}}   //   r[ABIJ] += -1/2 W[Babv] t[Av] t[abIJ]
{"ABIJ,Jaiv,av,ABIi", -1.0, 4, {1,38,14,18}}   //   r[ABIJ] += -1 W[Jaiv] t[av] t[ABIi]
{"ABIJ,Jaiv,Av,BaiI", 0.5, 4, {1,38,14,18}}   //   r[ABIJ] += 1/2 W[Jaiv] t[Av] t[BaiI]
{"ABIJ,Jaiv,Bv,AaIi", 0.5, 4, {1,38,14,18}}   //   r[ABIJ] += 1/2 W[Jaiv] t[Bv] t[AaIi]
{"ABIJ,Javi,av,ABIi", 0.5, 4, {1,39,14,18}}   //   r[ABIJ] += 1/2 W[Javi] t[av] t[ABIi]
{"ABIJ,Javi,Bv,AaiI", 0.5, 4, {1,39,14,18}}   //   r[ABIJ] += 1/2 W[Javi] t[Bv] t[AaiI]
{"ABIJ,Javi,Bv,AaIi", -1.0, 4, {1,39,14,18}}   //   r[ABIJ] += -1 W[Javi] t[Bv] t[AaIi]
{"ABIJ,Iaiv,av,ABiJ", -1.0, 4, {1,38,14,18}}   //   r[ABIJ] += -1 W[Iaiv] t[av] t[ABiJ]
{"ABIJ,Iaiv,Av,BaJi", 0.5, 4, {1,38,14,18}}   //   r[ABIJ] += 1/2 W[Iaiv] t[Av] t[BaJi]
{"ABIJ,Iaiv,Bv,AaiJ", 0.5, 4, {1,38,14,18}}   //   r[ABIJ] += 1/2 W[Iaiv] t[Bv] t[AaiJ]
{"ABIJ,Iavi,av,ABiJ", 0.5, 4, {1,39,14,18}}   //   r[ABIJ] += 1/2 W[Iavi] t[av] t[ABiJ]
{"ABIJ,Iavi,Av,BaiJ", 0.5, 4, {1,39,14,18}}   //   r[ABIJ] += 1/2 W[Iavi] t[Av] t[BaiJ]
{"ABIJ,Iavi,Av,BaJi", -1.0, 4, {1,39,14,18}}   //   r[ABIJ] += -1 W[Iavi] t[Av] t[BaJi]
{"ABIJ,abiv,av,ABiJ,bI", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[av] t[ABiJ] ta[bI]
{"ABIJ,abiv,bv,ABiJ,aI", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[ABiJ] ta[aI]
{"ABIJ,abiv,Av,BaiJ,bI", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[Av] t[BaiJ] ta[bI]
{"ABIJ,abiv,Av,BbiJ,aI", -0.16666666666666666, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/6 W[abiv] t[Av] t[BbiJ] ta[aI]
{"ABIJ,abiv,Av,BaJi,bI", -1.0, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1 W[abiv] t[Av] t[BaJi] ta[bI]
{"ABIJ,abiv,Av,BbJi,aI", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[Av] t[BbJi] ta[aI]
{"ABIJ,abiv,Bv,AbiJ,aI", 0.16666666666666666, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] t[AbiJ] ta[aI]
{"ABIJ,abiv,av,ABIi,bJ", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[av] t[ABIi] ta[bJ]
{"ABIJ,abiv,bv,ABIi,aJ", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[ABIi] ta[aJ]
{"ABIJ,abiv,Av,BbiI,aJ", 0.16666666666666666, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] t[BbiI] ta[aJ]
{"ABIJ,abiv,Bv,AaiI,bJ", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[Bv] t[AaiI] ta[bJ]
{"ABIJ,abiv,Bv,AbiI,aJ", -0.16666666666666666, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/6 W[abiv] t[Bv] t[AbiI] ta[aJ]
{"ABIJ,abiv,Bv,AaIi,bJ", -1.0, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1 W[abiv] t[Bv] t[AaIi] ta[bJ]
{"ABIJ,abiv,Bv,AbIi,aJ", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[Bv] t[AbIi] ta[aJ]
{"ABIJ,abiv,av,BbJI,Ai", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[av] t[BbJI] ta[Ai]
{"ABIJ,abiv,av,AbIJ,Bi", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[av] t[AbIJ] ta[Bi]
{"ABIJ,abiv,bv,BaJI,Ai", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[BaJI] ta[Ai]
{"ABIJ,abiv,bv,AaIJ,Bi", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[AaIJ] ta[Bi]
{"ABIJ,abiv,Av,abIJ,Bi", -0.16666666666666666, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/6 W[abiv] t[Av] t[abIJ] ta[Bi]
{"ABIJ,abiv,Av,BaJI,bi", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[Av] t[BaJI] ta[bi]
{"ABIJ,abiv,Av,abJI,Bi", 0.16666666666666666, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] t[abJI] ta[Bi]
{"ABIJ,abiv,Av,BbJI,ai", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/2 W[abiv] t[Av] t[BbJI] ta[ai]
{"ABIJ,abiv,Bv,abIJ,Ai", 0.16666666666666666, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] t[abIJ] ta[Ai]
{"ABIJ,abiv,Bv,abJI,Ai", -0.16666666666666666, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/6 W[abiv] t[Bv] t[abJI] ta[Ai]
{"ABIJ,abiv,Bv,AaIJ,bi", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 1/2 W[abiv] t[Bv] t[AaIJ] ta[bi]
{"ABIJ,abiv,Bv,AbIJ,ai", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1/2 W[abiv] t[Bv] t[AbIJ] ta[ai]
{"ABIJ,abiv,bv,ABiJ,aI", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[ABiJ] tb[aI]
{"ABIJ,abiv,Bv,AbiJ,aI", 0.3333333333333333, 5, {1,26,14,18,89}}   //   r[ABIJ] += 1/3 W[abiv] t[Bv] t[AbiJ] tb[aI]
{"ABIJ,abiv,bv,ABIi,aJ", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[ABIi] tb[aJ]
{"ABIJ,abiv,Av,BbiI,aJ", 0.3333333333333333, 5, {1,26,14,18,89}}   //   r[ABIJ] += 1/3 W[abiv] t[Av] t[BbiI] tb[aJ]
{"ABIJ,abiv,bv,BaJI,Ai", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[BaJI] tb[Ai]
{"ABIJ,abiv,bv,AaIJ,Bi", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[bv] t[AaIJ] tb[Bi]
{"ABIJ,abiv,Av,abJI,Bi", 0.3333333333333333, 5, {1,26,14,18,89}}   //   r[ABIJ] += 1/3 W[abiv] t[Av] t[abJI] tb[Bi]
{"ABIJ,abiv,Av,BbJI,ai", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[Av] t[BbJI] tb[ai]
{"ABIJ,abiv,Bv,abIJ,Ai", 0.3333333333333333, 5, {1,26,14,18,89}}   //   r[ABIJ] += 1/3 W[abiv] t[Bv] t[abIJ] tb[Ai]
{"ABIJ,abiv,Bv,AbIJ,ai", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -1/2 W[abiv] t[Bv] t[AbIJ] tb[ai]
{"ABIJ,abiv,Bv,AbiI,aJ", 0.16666666666666666, 5, {1,26,14,18,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] t[AbiI] tb[aJ]
{"ABIJ,abiv,Av,BbiJ,aI", 0.16666666666666666, 5, {1,26,14,18,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] t[BbiJ] tb[aI]
{"ABIJ,abiv,Av,abIJ,Bi", 0.16666666666666666, 5, {1,26,14,18,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] t[abIJ] tb[Bi]
{"ABIJ,abiv,Bv,abJI,Ai", 0.16666666666666666, 5, {1,26,14,18,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] t[abJI] tb[Ai]
{"ABIJ,AJav,Bv,aI", -0.16666666666666666, 4, {1,32,14,88}}   //   r[ABIJ] += -1/6 W[AJav] t[Bv] ta[aI]
{"ABIJ,BJav,Av,aI", 0.16666666666666666, 4, {1,32,14,88}}   //   r[ABIJ] += 1/6 W[BJav] t[Av] ta[aI]
{"ABIJ,BaJv,Av,aI", -0.5, 4, {1,26,14,88}}   //   r[ABIJ] += -1/2 W[BaJv] t[Av] ta[aI]
{"ABIJ,AIav,Bv,aJ", 0.16666666666666666, 4, {1,32,14,88}}   //   r[ABIJ] += 1/6 W[AIav] t[Bv] ta[aJ]
{"ABIJ,BIav,Av,aJ", -0.16666666666666666, 4, {1,32,14,88}}   //   r[ABIJ] += -1/6 W[BIav] t[Av] ta[aJ]
{"ABIJ,AaIv,Bv,aJ", -0.5, 4, {1,26,14,88}}   //   r[ABIJ] += -1/2 W[AaIv] t[Bv] ta[aJ]
{"ABIJ,IJiv,Av,Bi", -0.16666666666666666, 4, {1,33,14,88}}   //   r[ABIJ] += -1/6 W[IJiv] t[Av] ta[Bi]
{"ABIJ,IJiv,Bv,Ai", 0.16666666666666666, 4, {1,33,14,88}}   //   r[ABIJ] += 1/6 W[IJiv] t[Bv] ta[Ai]
{"ABIJ,IJvi,Av,Bi", 0.16666666666666666, 4, {1,40,14,88}}   //   r[ABIJ] += 1/6 W[IJvi] t[Av] ta[Bi]
{"ABIJ,IJvi,Bv,Ai", -0.16666666666666666, 4, {1,40,14,88}}   //   r[ABIJ] += -1/6 W[IJvi] t[Bv] ta[Ai]
{"ABIJ,Aabv,Bv,aJ,bI", -0.16666666666666666, 5, {1,34,14,88,88}}   //   r[ABIJ] += -1/6 W[Aabv] t[Bv] ta[aJ] ta[bI]
{"ABIJ,Aabv,Bv,aI,bJ", 0.16666666666666666, 5, {1,34,14,88,88}}   //   r[ABIJ] += 1/6 W[Aabv] t[Bv] ta[aI] ta[bJ]
{"ABIJ,Babv,Av,aJ,bI", 0.16666666666666666, 5, {1,34,14,88,88}}   //   r[ABIJ] += 1/6 W[Babv] t[Av] ta[aJ] ta[bI]
{"ABIJ,Babv,Av,aI,bJ", -0.16666666666666666, 5, {1,34,14,88,88}}   //   r[ABIJ] += -1/6 W[Babv] t[Av] ta[aI] ta[bJ]
{"ABIJ,Jaiv,Av,Bi,aI", 0.16666666666666666, 5, {1,38,14,88,88}}   //   r[ABIJ] += 1/6 W[Jaiv] t[Av] ta[Bi] ta[aI]
{"ABIJ,Jaiv,Bv,Ai,aI", -0.16666666666666666, 5, {1,38,14,88,88}}   //   r[ABIJ] += -1/6 W[Jaiv] t[Bv] ta[Ai] ta[aI]
{"ABIJ,Javi,Av,Bi,aI", -0.16666666666666666, 5, {1,39,14,88,88}}   //   r[ABIJ] += -1/6 W[Javi] t[Av] ta[Bi] ta[aI]
{"ABIJ,Javi,Bv,Ai,aI", 0.16666666666666666, 5, {1,39,14,88,88}}   //   r[ABIJ] += 1/6 W[Javi] t[Bv] ta[Ai] ta[aI]
{"ABIJ,Iaiv,Av,Bi,aJ", -0.16666666666666666, 5, {1,38,14,88,88}}   //   r[ABIJ] += -1/6 W[Iaiv] t[Av] ta[Bi] ta[aJ]
{"ABIJ,Iaiv,Bv,Ai,aJ", 0.16666666666666666, 5, {1,38,14,88,88}}   //   r[ABIJ] += 1/6 W[Iaiv] t[Bv] ta[Ai] ta[aJ]
{"ABIJ,Iavi,Av,Bi,aJ", 0.16666666666666666, 5, {1,39,14,88,88}}   //   r[ABIJ] += 1/6 W[Iavi] t[Av] ta[Bi] ta[aJ]
{"ABIJ,Iavi,Bv,Ai,aJ", -0.16666666666666666, 5, {1,39,14,88,88}}   //   r[ABIJ] += -1/6 W[Iavi] t[Bv] ta[Ai] ta[aJ]
{"ABIJ,abiv,Av,Bi,aJ,bI", 0.16666666666666666, 6, {1,26,14,88,88,88}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] ta[Bi] ta[aJ] ta[bI]
{"ABIJ,abiv,Av,Bi,aI,bJ", -0.16666666666666666, 6, {1,26,14,88,88,88}}   //   r[ABIJ] += -1/6 W[abiv] t[Av] ta[Bi] ta[aI] ta[bJ]
{"ABIJ,abiv,Bv,Ai,aJ,bI", -0.16666666666666666, 6, {1,26,14,88,88,88}}   //   r[ABIJ] += -1/6 W[abiv] t[Bv] ta[Ai] ta[aJ] ta[bI]
{"ABIJ,abiv,Bv,Ai,aI,bJ", 0.16666666666666666, 6, {1,26,14,88,88,88}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] ta[Ai] ta[aI] ta[bJ]
{"ABIJ,Aabv,Bv,aJ,bI", -0.3333333333333333, 5, {1,34,14,88,89}}   //   r[ABIJ] += -1/3 W[Aabv] t[Bv] ta[aJ] tb[bI]
{"ABIJ,Babv,Av,aI,bJ", -0.3333333333333333, 5, {1,34,14,88,89}}   //   r[ABIJ] += -1/3 W[Babv] t[Av] ta[aI] tb[bJ]
{"ABIJ,Jaiv,Av,aI,Bi", 0.3333333333333333, 5, {1,38,14,88,89}}   //   r[ABIJ] += 1/3 W[Jaiv] t[Av] ta[aI] tb[Bi]
{"ABIJ,Iaiv,Bv,aJ,Ai", 0.3333333333333333, 5, {1,38,14,88,89}}   //   r[ABIJ] += 1/3 W[Iaiv] t[Bv] ta[aJ] tb[Ai]
{"ABIJ,Aabv,Bv,aI,bJ", -0.16666666666666666, 5, {1,34,14,88,89}}   //   r[ABIJ] += -1/6 W[Aabv] t[Bv] ta[aI] tb[bJ]
{"ABIJ,Babv,Av,aJ,bI", -0.16666666666666666, 5, {1,34,14,88,89}}   //   r[ABIJ] += -1/6 W[Babv] t[Av] ta[aJ] tb[bI]
{"ABIJ,Iaiv,Av,aJ,Bi", 0.16666666666666666, 5, {1,38,14,88,89}}   //   r[ABIJ] += 1/6 W[Iaiv] t[Av] ta[aJ] tb[Bi]
{"ABIJ,Jaiv,Bv,aI,Ai", 0.16666666666666666, 5, {1,38,14,88,89}}   //   r[ABIJ] += 1/6 W[Jaiv] t[Bv] ta[aI] tb[Ai]
{"ABIJ,abiv,Bv,bJ,Ai,aI", 0.3333333333333333, 6, {1,26,14,88,89,89}}   //   r[ABIJ] += 1/3 W[abiv] t[Bv] ta[bJ] tb[Ai] tb[aI]
{"ABIJ,abiv,Av,bI,Bi,aJ", 0.3333333333333333, 6, {1,26,14,88,89,89}}   //   r[ABIJ] += 1/3 W[abiv] t[Av] ta[bI] tb[Bi] tb[aJ]
{"ABIJ,abiv,Bv,bI,Ai,aJ", 0.16666666666666666, 6, {1,26,14,88,89,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Bv] ta[bI] tb[Ai] tb[aJ]
{"ABIJ,abiv,Av,bJ,Bi,aI", 0.16666666666666666, 6, {1,26,14,88,89,89}}   //   r[ABIJ] += 1/6 W[abiv] t[Av] ta[bJ] tb[Bi] tb[aI]
{"ABIJ,AJav,Bv,aI", -0.3333333333333333, 4, {1,32,14,89}}   //   r[ABIJ] += -1/3 W[AJav] t[Bv] tb[aI]
{"ABIJ,BIav,Av,aJ", -0.3333333333333333, 4, {1,32,14,89}}   //   r[ABIJ] += -1/3 W[BIav] t[Av] tb[aJ]
{"ABIJ,IJiv,Bv,Ai", 0.3333333333333333, 4, {1,33,14,89}}   //   r[ABIJ] += 1/3 W[IJiv] t[Bv] tb[Ai]
{"ABIJ,IJvi,Av,Bi", 0.3333333333333333, 4, {1,40,14,89}}   //   r[ABIJ] += 1/3 W[IJvi] t[Av] tb[Bi]
{"ABIJ,AIav,Bv,aJ", -0.16666666666666666, 4, {1,32,14,89}}   //   r[ABIJ] += -1/6 W[AIav] t[Bv] tb[aJ]
{"ABIJ,BJav,Av,aI", -0.16666666666666666, 4, {1,32,14,89}}   //   r[ABIJ] += -1/6 W[BJav] t[Av] tb[aI]
{"ABIJ,IJvi,Bv,Ai", 0.16666666666666666, 4, {1,40,14,89}}   //   r[ABIJ] += 1/6 W[IJvi] t[Bv] tb[Ai]
{"ABIJ,IJiv,Av,Bi", 0.16666666666666666, 4, {1,33,14,89}}   //   r[ABIJ] += 1/6 W[IJiv] t[Av] tb[Bi]
{"ABIJ,Javi,Bv,Ai,aI", 0.3333333333333333, 5, {1,39,14,89,89}}   //   r[ABIJ] += 1/3 W[Javi] t[Bv] tb[Ai] tb[aI]
{"ABIJ,Iavi,Av,Bi,aJ", 0.3333333333333333, 5, {1,39,14,89,89}}   //   r[ABIJ] += 1/3 W[Iavi] t[Av] tb[Bi] tb[aJ]
{"ABIJ,Iavi,Bv,Ai,aJ", 0.16666666666666666, 5, {1,39,14,89,89}}   //   r[ABIJ] += 1/6 W[Iavi] t[Bv] tb[Ai] tb[aJ]
{"ABIJ,Javi,Av,Bi,aI", 0.16666666666666666, 5, {1,39,14,89,89}}   //   r[ABIJ] += 1/6 W[Javi] t[Av] tb[Bi] tb[aI]
{"ABIJ,AJvw,BvwI", -0.16666666666666666, 3, {1,23,20}}   //   r[ABIJ] += -1/6 W[AJvw] t[BvwI]
{"ABIJ,BIvw,AvwJ", -0.16666666666666666, 3, {1,23,20}}   //   r[ABIJ] += -1/6 W[BIvw] t[AvwJ]
{"ABIJ,AIvw,BvwJ", -0.08333333333333333, 3, {1,23,20}}   //   r[ABIJ] += -1/12 W[AIvw] t[BvwJ]
{"ABIJ,BJvw,AvwI", -0.08333333333333333, 3, {1,23,20}}   //   r[ABIJ] += -1/12 W[BJvw] t[AvwI]
{"ABIJ,aivw,Awvi,BaJI", -0.25, 4, {1,23,20,18}}   //   r[ABIJ] += -1/4 W[aivw] t[Awvi] t[BaJI]
{"ABIJ,aivw,Bwvi,AaIJ", -0.25, 4, {1,23,20,18}}   //   r[ABIJ] += -1/4 W[aivw] t[Bwvi] t[AaIJ]
{"ABIJ,aivw,awvJ,ABIi", -0.25, 4, {1,23,20,18}}   //   r[ABIJ] += -1/4 W[aivw] t[awvJ] t[ABIi]
{"ABIJ,aivw,AwvJ,BaiI", 0.16666666666666666, 4, {1,23,20,18}}   //   r[ABIJ] += 1/6 W[aivw] t[AwvJ] t[BaiI]
{"ABIJ,aivw,awvI,ABiJ", -0.25, 4, {1,23,20,18}}   //   r[ABIJ] += -1/4 W[aivw] t[awvI] t[ABiJ]
{"ABIJ,aivw,BwvI,AaiJ", 0.16666666666666666, 4, {1,23,20,18}}   //   r[ABIJ] += 1/6 W[aivw] t[BwvI] t[AaiJ]
{"ABIJ,aivw,AwvI,BaiJ", 0.08333333333333333, 4, {1,23,20,18}}   //   r[ABIJ] += 1/12 W[aivw] t[AwvI] t[BaiJ]
{"ABIJ,aivw,BwvJ,AaiI", 0.08333333333333333, 4, {1,23,20,18}}   //   r[ABIJ] += 1/12 W[aivw] t[BwvJ] t[AaiI]
{"ABIJ,Bavw,AvwJ,aI", -0.16666666666666666, 4, {1,25,20,88}}   //   r[ABIJ] += -1/6 W[Bavw] t[AvwJ] ta[aI]
{"ABIJ,Aavw,BvwI,aJ", -0.16666666666666666, 4, {1,25,20,88}}   //   r[ABIJ] += -1/6 W[Aavw] t[BvwI] ta[aJ]
{"ABIJ,Bavw,AvwI,aJ", -0.08333333333333333, 4, {1,25,20,88}}   //   r[ABIJ] += -1/12 W[Bavw] t[AvwI] ta[aJ]
{"ABIJ,Aavw,BvwJ,aI", -0.08333333333333333, 4, {1,25,20,88}}   //   r[ABIJ] += -1/12 W[Aavw] t[BvwJ] ta[aI]
{"ABIJ,aivw,AwvJ,aI,Bi", 0.16666666666666666, 5, {1,23,20,88,89}}   //   r[ABIJ] += 1/6 W[aivw] t[AwvJ] ta[aI] tb[Bi]
{"ABIJ,aivw,BwvI,aJ,Ai", 0.16666666666666666, 5, {1,23,20,88,89}}   //   r[ABIJ] += 1/6 W[aivw] t[BwvI] ta[aJ] tb[Ai]
{"ABIJ,aivw,AwvI,aJ,Bi", 0.08333333333333333, 5, {1,23,20,88,89}}   //   r[ABIJ] += 1/12 W[aivw] t[AwvI] ta[aJ] tb[Bi]
{"ABIJ,aivw,BwvJ,aI,Ai", 0.08333333333333333, 5, {1,23,20,88,89}}   //   r[ABIJ] += 1/12 W[aivw] t[BwvJ] ta[aI] tb[Ai]
{"ABIJ,Jivw,BwvI,Ai", 0.16666666666666666, 4, {1,22,20,89}}   //   r[ABIJ] += 1/6 W[Jivw] t[BwvI] tb[Ai]
{"ABIJ,Iivw,AwvJ,Bi", 0.16666666666666666, 4, {1,22,20,89}}   //   r[ABIJ] += 1/6 W[Iivw] t[AwvJ] tb[Bi]
{"ABIJ,Iivw,BwvJ,Ai", 0.08333333333333333, 4, {1,22,20,89}}   //   r[ABIJ] += 1/12 W[Iivw] t[BwvJ] tb[Ai]
{"ABIJ,Jivw,AwvI,Bi", 0.08333333333333333, 4, {1,22,20,89}}   //   r[ABIJ] += 1/12 W[Jivw] t[AwvI] tb[Bi]
{"ABIJ,ABav,avIJ", 0.25, 3, {1,34,15}}   //   r[ABIJ] += 1/4 W[ABav] t[avIJ]
{"ABIJ,BJvi,AvIi", -0.25, 3, {1,36,15}}   //   r[ABIJ] += -1/4 W[BJvi] t[AvIi]
{"ABIJ,BiJv,AvIi", 0.5, 3, {1,24,15}}   //   r[ABIJ] += 1/2 W[BiJv] t[AvIi]
{"ABIJ,ABva,avJI", 0.25, 3, {1,35,15}}   //   r[ABIJ] += 1/4 W[ABva] t[avJI]
{"ABIJ,AJvi,BviI", -0.25, 3, {1,36,15}}   //   r[ABIJ] += -1/4 W[AJvi] t[BviI]
{"ABIJ,BiJv,AviI", -0.25, 3, {1,24,15}}   //   r[ABIJ] += -1/4 W[BiJv] t[AviI]
{"ABIJ,AIvi,BvJi", -0.25, 3, {1,36,15}}   //   r[ABIJ] += -1/4 W[AIvi] t[BvJi]
{"ABIJ,AiIv,BvJi", 0.5, 3, {1,24,15}}   //   r[ABIJ] += 1/2 W[AiIv] t[BvJi]
{"ABIJ,BIvi,AviJ", -0.25, 3, {1,36,15}}   //   r[ABIJ] += -1/4 W[BIvi] t[AviJ]
{"ABIJ,AiIv,BviJ", -0.25, 3, {1,24,15}}   //   r[ABIJ] += -1/4 W[AiIv] t[BviJ]
{"ABIJ,ijvw,AvIJ,Bwji", 0.125, 4, {1,22,15,15}}   //   r[ABIJ] += 1/8 W[ijvw] t[AvIJ] t[Bwji]
{"ABIJ,ijvw,AvIJ,Bwij", -0.125, 4, {1,22,15,15}}   //   r[ABIJ] += -1/8 W[ijvw] t[AvIJ] t[Bwij]
{"ABIJ,ijvw,AvIj,BwJi", -0.25, 4, {1,22,15,15}}   //   r[ABIJ] += -1/4 W[ijvw] t[AvIj] t[BwJi]
{"ABIJ,ijvw,AvIi,BwJj", 0.25, 4, {1,22,15,15}}   //   r[ABIJ] += 1/4 W[ijvw] t[AvIi] t[BwJj]
{"ABIJ,ijvw,AvIj,BwiJ", 0.125, 4, {1,22,15,15}}   //   r[ABIJ] += 1/8 W[ijvw] t[AvIj] t[BwiJ]
{"ABIJ,ijvw,AvIi,BwjJ", -0.125, 4, {1,22,15,15}}   //   r[ABIJ] += -1/8 W[ijvw] t[AvIi] t[BwjJ]
{"ABIJ,ijvw,Avij,BwJI", 0.125, 4, {1,22,15,15}}   //   r[ABIJ] += 1/8 W[ijvw] t[Avij] t[BwJI]
{"ABIJ,ijvw,Avji,BwJI", -0.125, 4, {1,22,15,15}}   //   r[ABIJ] += -1/8 W[ijvw] t[Avji] t[BwJI]
{"ABIJ,ijvw,AvjI,BwJi", 0.125, 4, {1,22,15,15}}   //   r[ABIJ] += 1/8 W[ijvw] t[AvjI] t[BwJi]
{"ABIJ,ijvw,AviI,BwJj", -0.125, 4, {1,22,15,15}}   //   r[ABIJ] += -1/8 W[ijvw] t[AviI] t[BwJj]
{"ABIJ,ijvw,AvjJ,BwiI", 0.041666666666666664, 4, {1,22,15,15}}   //   r[ABIJ] += 1/24 W[ijvw] t[AvjJ] t[BwiI]
{"ABIJ,ijvw,AviJ,BwjI", -0.041666666666666664, 4, {1,22,15,15}}   //   r[ABIJ] += -1/24 W[ijvw] t[AviJ] t[BwjI]
{"ABIJ,ijvw,AvjI,BwiJ", -0.041666666666666664, 4, {1,22,15,15}}   //   r[ABIJ] += -1/24 W[ijvw] t[AvjI] t[BwiJ]
{"ABIJ,ijvw,AviI,BwjJ", 0.041666666666666664, 4, {1,22,15,15}}   //   r[ABIJ] += 1/24 W[ijvw] t[AviI] t[BwjJ]
{"ABIJ,aivw,awJi,BAvI", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[awJi] t[BAvI]
{"ABIJ,aivw,BwJi,aAvI", 0.25, 4, {1,23,15,17}}   //   r[ABIJ] += 1/4 W[aivw] t[BwJi] t[aAvI]
{"ABIJ,aivw,BwJi,AavI", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[BwJi] t[AavI]
{"ABIJ,aivw,BwiJ,aAvI", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[BwiJ] t[aAvI]
{"ABIJ,aivw,BwiJ,AavI", 0.08333333333333333, 4, {1,23,15,17}}   //   r[ABIJ] += 1/12 W[aivw] t[BwiJ] t[AavI]
{"ABIJ,aivw,awIi,ABvJ", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[awIi] t[ABvJ]
{"ABIJ,aivw,AwIi,aBvJ", 0.25, 4, {1,23,15,17}}   //   r[ABIJ] += 1/4 W[aivw] t[AwIi] t[aBvJ]
{"ABIJ,aivw,AwIi,BavJ", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[AwIi] t[BavJ]
{"ABIJ,aivw,awIJ,ABvi", 0.08333333333333333, 4, {1,23,15,17}}   //   r[ABIJ] += 1/12 W[aivw] t[awIJ] t[ABvi]
{"ABIJ,aivw,AwIJ,aBvi", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[AwIJ] t[aBvi]
{"ABIJ,aivw,AwiI,aBvJ", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[AwiI] t[aBvJ]
{"ABIJ,aivw,AwiI,BavJ", 0.08333333333333333, 4, {1,23,15,17}}   //   r[ABIJ] += 1/12 W[aivw] t[AwiI] t[BavJ]
{"ABIJ,aivw,awJI,BAvi", 0.08333333333333333, 4, {1,23,15,17}}   //   r[ABIJ] += 1/12 W[aivw] t[awJI] t[BAvi]
{"ABIJ,aivw,BwJI,aAvi", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -1/8 W[aivw] t[BwJI] t[aAvi]
{"ABIJ,aivw,BwiI,AavJ", 0.041666666666666664, 4, {1,23,15,17}}   //   r[ABIJ] += 1/24 W[aivw] t[BwiI] t[AavJ]
{"ABIJ,aivw,awJI,ABvi", 0.041666666666666664, 4, {1,23,15,17}}   //   r[ABIJ] += 1/24 W[aivw] t[awJI] t[ABvi]
{"ABIJ,aivw,AwiJ,BavI", 0.041666666666666664, 4, {1,23,15,17}}   //   r[ABIJ] += 1/24 W[aivw] t[AwiJ] t[BavI]
{"ABIJ,aivw,awIJ,BAvi", 0.041666666666666664, 4, {1,23,15,17}}   //   r[ABIJ] += 1/24 W[aivw] t[awIJ] t[BAvi]
{"ABIJ,aijv,Avij,BaJI", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[Avij] t[BaJI]
{"ABIJ,aijv,Avji,BaJI", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[Avji] t[BaJI]
{"ABIJ,aijv,Bvij,AaIJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[Bvij] t[AaIJ]
{"ABIJ,aijv,Bvji,AaIJ", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[Bvji] t[AaIJ]
{"ABIJ,aijv,avJi,ABIj", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[avJi] t[ABIj]
{"ABIJ,aijv,avJj,ABIi", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[avJj] t[ABIi]
{"ABIJ,aijv,BvJj,AaiI", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BvJj] t[AaiI]
{"ABIJ,aijv,BvJj,AaIi", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[BvJj] t[AaIi]
{"ABIJ,aijv,BvJi,AajI", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[BvJi] t[AajI]
{"ABIJ,aijv,BvJi,AaIj", 1.0, 4, {1,24,15,18}}   //   r[ABIJ] += 1 W[aijv] t[BvJi] t[AaIj]
{"ABIJ,aijv,aviJ,ABIj", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[aviJ] t[ABIj]
{"ABIJ,aijv,avjJ,ABIi", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[avjJ] t[ABIi]
{"ABIJ,aijv,AvjJ,BaiI", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AvjJ] t[BaiI]
{"ABIJ,aijv,BvjJ,AaIi", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BvjJ] t[AaIi]
{"ABIJ,aijv,BviJ,AajI", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BviJ] t[AajI]
{"ABIJ,aijv,BviJ,AaIj", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[BviJ] t[AaIj]
{"ABIJ,aijv,avIi,ABjJ", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[avIi] t[ABjJ]
{"ABIJ,aijv,avIj,ABiJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[avIj] t[ABiJ]
{"ABIJ,aijv,AvIj,BaiJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AvIj] t[BaiJ]
{"ABIJ,aijv,AvIj,BaJi", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[AvIj] t[BaJi]
{"ABIJ,aijv,AvIi,BajJ", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[AvIi] t[BajJ]
{"ABIJ,aijv,AvIi,BaJj", 1.0, 4, {1,24,15,18}}   //   r[ABIJ] += 1 W[aijv] t[AvIi] t[BaJj]
{"ABIJ,aijv,avIJ,ABji", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[avIJ] t[ABji]
{"ABIJ,aijv,AvIJ,Baji", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AvIJ] t[Baji]
{"ABIJ,aijv,AvIJ,Baij", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[AvIJ] t[Baij]
{"ABIJ,aijv,aviI,ABjJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[aviI] t[ABjJ]
{"ABIJ,aijv,avjI,ABiJ", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[avjI] t[ABiJ]
{"ABIJ,aijv,AvjI,BaJi", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AvjI] t[BaJi]
{"ABIJ,aijv,AviI,BajJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[AviI] t[BajJ]
{"ABIJ,aijv,AviI,BaJj", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[AviI] t[BaJj]
{"ABIJ,aijv,BvjI,AaiJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BvjI] t[AaiJ]
{"ABIJ,aijv,avJI,ABij", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[avJI] t[ABij]
{"ABIJ,aijv,BvJI,Aaji", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 1/4 W[aijv] t[BvJI] t[Aaji]
{"ABIJ,aijv,BvJI,Aaij", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -1/2 W[aijv] t[BvJI] t[Aaij]
{"ABIJ,Aiav,BvJi,aI", 0.25, 4, {1,32,15,88}}   //   r[ABIJ] += 1/4 W[Aiav] t[BvJi] ta[aI]
{"ABIJ,Aiav,BviJ,aI", -0.16666666666666666, 4, {1,32,15,88}}   //   r[ABIJ] += -1/6 W[Aiav] t[BviJ] ta[aI]
{"ABIJ,Bavi,AviJ,aI", -0.16666666666666666, 4, {1,31,15,88}}   //   r[ABIJ] += -1/6 W[Bavi] t[AviJ] ta[aI]
{"ABIJ,Biav,AvIi,aJ", 0.25, 4, {1,32,15,88}}   //   r[ABIJ] += 1/4 W[Biav] t[AvIi] ta[aJ]
{"ABIJ,Bavi,avIJ,Ai", -0.16666666666666666, 4, {1,31,15,88}}   //   r[ABIJ] += -1/6 W[Bavi] t[avIJ] ta[Ai]
{"ABIJ,Bavi,AvIJ,ai", 0.25, 4, {1,31,15,88}}   //   r[ABIJ] += 1/4 W[Bavi] t[AvIJ] ta[ai]
{"ABIJ,Jijv,AvIi,Bj", -0.25, 4, {1,33,15,88}}   //   r[ABIJ] += -1/4 W[Jijv] t[AvIi] ta[Bj]
{"ABIJ,Aavi,BviI,aJ", -0.16666666666666666, 4, {1,31,15,88}}   //   r[ABIJ] += -1/6 W[Aavi] t[BviI] ta[aJ]
{"ABIJ,Biav,AviI,aJ", -0.16666666666666666, 4, {1,32,15,88}}   //   r[ABIJ] += -1/6 W[Biav] t[AviI] ta[aJ]
{"ABIJ,Aavi,avJI,Bi", -0.16666666666666666, 4, {1,31,15,88}}   //   r[ABIJ] += -1/6 W[Aavi] t[avJI] ta[Bi]
{"ABIJ,Aavi,BvJI,ai", 0.25, 4, {1,31,15,88}}   //   r[ABIJ] += 1/4 W[Aavi] t[BvJI] ta[ai]
{"ABIJ,Jijv,AviI,Bj", 0.16666666666666666, 4, {1,33,15,88}}   //   r[ABIJ] += 1/6 W[Jijv] t[AviI] ta[Bj]
{"ABIJ,Iijv,BvJi,Aj", -0.25, 4, {1,33,15,88}}   //   r[ABIJ] += -1/4 W[Iijv] t[BvJi] ta[Aj]
{"ABIJ,Iijv,BviJ,Aj", 0.16666666666666666, 4, {1,33,15,88}}   //   r[ABIJ] += 1/6 W[Iijv] t[BviJ] ta[Aj]
{"ABIJ,Aiav,BviI,aJ", -0.08333333333333333, 4, {1,32,15,88}}   //   r[ABIJ] += -1/12 W[Aiav] t[BviI] ta[aJ]
{"ABIJ,Bavi,AviI,aJ", -0.08333333333333333, 4, {1,31,15,88}}   //   r[ABIJ] += -1/12 W[Bavi] t[AviI] ta[aJ]
{"ABIJ,Bavi,avJI,Ai", -0.08333333333333333, 4, {1,31,15,88}}   //   r[ABIJ] += -1/12 W[Bavi] t[avJI] ta[Ai]
{"ABIJ,Aavi,BviJ,aI", -0.08333333333333333, 4, {1,31,15,88}}   //   r[ABIJ] += -1/12 W[Aavi] t[BviJ] ta[aI]
{"ABIJ,Biav,AviJ,aI", -0.08333333333333333, 4, {1,32,15,88}}   //   r[ABIJ] += -1/12 W[Biav] t[AviJ] ta[aI]
{"ABIJ,Aavi,avIJ,Bi", -0.08333333333333333, 4, {1,31,15,88}}   //   r[ABIJ] += -1/12 W[Aavi] t[avIJ] ta[Bi]
{"ABIJ,Iijv,AviJ,Bj", 0.08333333333333333, 4, {1,33,15,88}}   //   r[ABIJ] += 1/12 W[Iijv] t[AviJ] ta[Bj]
{"ABIJ,Jijv,BviI,Aj", 0.08333333333333333, 4, {1,33,15,88}}   //   r[ABIJ] += 1/12 W[Jijv] t[BviI] ta[Aj]
{"ABIJ,aijv,BvJi,Aj,aI", -0.25, 5, {1,24,15,88,88}}   //   r[ABIJ] += -1/4 W[aijv] t[BvJi] ta[Aj] ta[aI]
{"ABIJ,aijv,BviJ,Aj,aI", 0.16666666666666666, 5, {1,24,15,88,88}}   //   r[ABIJ] += 1/6 W[aijv] t[BviJ] ta[Aj] ta[aI]
{"ABIJ,aijv,AvIi,Bj,aJ", -0.25, 5, {1,24,15,88,88}}   //   r[ABIJ] += -1/4 W[aijv] t[AvIi] ta[Bj] ta[aJ]
{"ABIJ,aijv,AviI,Bj,aJ", 0.16666666666666666, 5, {1,24,15,88,88}}   //   r[ABIJ] += 1/6 W[aijv] t[AviI] ta[Bj] ta[aJ]
{"ABIJ,aijv,BviI,Aj,aJ", 0.08333333333333333, 5, {1,24,15,88,88}}   //   r[ABIJ] += 1/12 W[aijv] t[BviI] ta[Aj] ta[aJ]
{"ABIJ,aijv,AviJ,Bj,aI", 0.08333333333333333, 5, {1,24,15,88,88}}   //   r[ABIJ] += 1/12 W[aijv] t[AviJ] ta[Bj] ta[aI]
{"ABIJ,aijv,AvjJ,aI,Bi", 0.16666666666666666, 5, {1,24,15,88,89}}   //   r[ABIJ] += 1/6 W[aijv] t[AvjJ] ta[aI] tb[Bi]
{"ABIJ,aijv,avIJ,Aj,Bi", 0.16666666666666666, 5, {1,24,15,88,89}}   //   r[ABIJ] += 1/6 W[aijv] t[avIJ] ta[Aj] tb[Bi]
{"ABIJ,aijv,AvIJ,aj,Bi", -0.25, 5, {1,24,15,88,89}}   //   r[ABIJ] += -1/4 W[aijv] t[AvIJ] ta[aj] tb[Bi]
{"ABIJ,aijv,BvjI,aJ,Ai", 0.16666666666666666, 5, {1,24,15,88,89}}   //   r[ABIJ] += 1/6 W[aijv] t[BvjI] ta[aJ] tb[Ai]
{"ABIJ,aijv,avJI,Bj,Ai", 0.16666666666666666, 5, {1,24,15,88,89}}   //   r[ABIJ] += 1/6 W[aijv] t[avJI] ta[Bj] tb[Ai]
{"ABIJ,aijv,BvJI,aj,Ai", -0.25, 5, {1,24,15,88,89}}   //   r[ABIJ] += -1/4 W[aijv] t[BvJI] ta[aj] tb[Ai]
{"ABIJ,aijv,AvjI,aJ,Bi", 0.08333333333333333, 5, {1,24,15,88,89}}   //   r[ABIJ] += 1/12 W[aijv] t[AvjI] ta[aJ] tb[Bi]
{"ABIJ,aijv,avJI,Aj,Bi", 0.08333333333333333, 5, {1,24,15,88,89}}   //   r[ABIJ] += 1/12 W[aijv] t[avJI] ta[Aj] tb[Bi]
{"ABIJ,aijv,BvjJ,aI,Ai", 0.08333333333333333, 5, {1,24,15,88,89}}   //   r[ABIJ] += 1/12 W[aijv] t[BvjJ] ta[aI] tb[Ai]
{"ABIJ,aijv,avIJ,Bj,Ai", 0.08333333333333333, 5, {1,24,15,88,89}}   //   r[ABIJ] += 1/12 W[aijv] t[avIJ] ta[Bj] tb[Ai]
{"ABIJ,Aiav,BvJi,aI", 0.25, 4, {1,32,15,89}}   //   r[ABIJ] += 1/4 W[Aiav] t[BvJi] tb[aI]
{"ABIJ,Aavi,BvJi,aI", -0.25, 4, {1,31,15,89}}   //   r[ABIJ] += -1/4 W[Aavi] t[BvJi] tb[aI]
{"ABIJ,Aiav,BviJ,aI", -0.08333333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += -1/12 W[Aiav] t[BviJ] tb[aI]
{"ABIJ,Aavi,BviJ,aI", 0.08333333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += 1/12 W[Aavi] t[BviJ] tb[aI]
{"ABIJ,Biav,AviJ,aI", 0.08333333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += 1/12 W[Biav] t[AviJ] tb[aI]
{"ABIJ,Bavi,AviJ,aI", -0.08333333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += -1/12 W[Bavi] t[AviJ] tb[aI]
{"ABIJ,Biav,AvIi,aJ", 0.25, 4, {1,32,15,89}}   //   r[ABIJ] += 1/4 W[Biav] t[AvIi] tb[aJ]
{"ABIJ,Bavi,AvIi,aJ", -0.25, 4, {1,31,15,89}}   //   r[ABIJ] += -1/4 W[Bavi] t[AvIi] tb[aJ]
{"ABIJ,Aavi,avIJ,Bi", 0.08333333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += 1/12 W[Aavi] t[avIJ] tb[Bi]
{"ABIJ,Aiav,avIJ,Bi", -0.25, 4, {1,32,15,89}}   //   r[ABIJ] += -1/4 W[Aiav] t[avIJ] tb[Bi]
{"ABIJ,Bavi,avIJ,Ai", -0.08333333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += -1/12 W[Bavi] t[avIJ] tb[Ai]
{"ABIJ,Biav,AvIJ,ai", -0.25, 4, {1,32,15,89}}   //   r[ABIJ] += -1/4 W[Biav] t[AvIJ] tb[ai]
{"ABIJ,Bavi,AvIJ,ai", 0.25, 4, {1,31,15,89}}   //   r[ABIJ] += 1/4 W[Bavi] t[AvIJ] tb[ai]
{"ABIJ,Jijv,AvIi,Bj", -0.25, 4, {1,33,15,89}}   //   r[ABIJ] += -1/4 W[Jijv] t[AvIi] tb[Bj]
{"ABIJ,Jijv,AvIj,Bi", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 1/4 W[Jijv] t[AvIj] tb[Bi]
{"ABIJ,Aiav,BviI,aJ", 0.08333333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += 1/12 W[Aiav] t[BviI] tb[aJ]
{"ABIJ,Aavi,BviI,aJ", -0.08333333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += -1/12 W[Aavi] t[BviI] tb[aJ]
{"ABIJ,Biav,AviI,aJ", -0.08333333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += -1/12 W[Biav] t[AviI] tb[aJ]
{"ABIJ,Bavi,AviI,aJ", 0.08333333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += 1/12 W[Bavi] t[AviI] tb[aJ]
{"ABIJ,Aavi,avJI,Bi", -0.08333333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += -1/12 W[Aavi] t[avJI] tb[Bi]
{"ABIJ,Aiav,BvJI,ai", -0.25, 4, {1,32,15,89}}   //   r[ABIJ] += -1/4 W[Aiav] t[BvJI] tb[ai]
{"ABIJ,Aavi,BvJI,ai", 0.25, 4, {1,31,15,89}}   //   r[ABIJ] += 1/4 W[Aavi] t[BvJI] tb[ai]
{"ABIJ,Bavi,avJI,Ai", 0.08333333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += 1/12 W[Bavi] t[avJI] tb[Ai]
{"ABIJ,Biav,avJI,Ai", -0.25, 4, {1,32,15,89}}   //   r[ABIJ] += -1/4 W[Biav] t[avJI] tb[Ai]
{"ABIJ,Jijv,AviI,Bj", 0.08333333333333333, 4, {1,33,15,89}}   //   r[ABIJ] += 1/12 W[Jijv] t[AviI] tb[Bj]
{"ABIJ,Jijv,BviI,Aj", -0.08333333333333333, 4, {1,33,15,89}}   //   r[ABIJ] += -1/12 W[Jijv] t[BviI] tb[Aj]
{"ABIJ,Jijv,BvjI,Ai", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 1/4 W[Jijv] t[BvjI] tb[Ai]
{"ABIJ,Iijv,BvJi,Aj", -0.25, 4, {1,33,15,89}}   //   r[ABIJ] += -1/4 W[Iijv] t[BvJi] tb[Aj]
{"ABIJ,Iijv,BvJj,Ai", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 1/4 W[Iijv] t[BvJj] tb[Ai]
{"ABIJ,Iijv,AviJ,Bj", -0.08333333333333333, 4, {1,33,15,89}}   //   r[ABIJ] += -1/12 W[Iijv] t[AviJ] tb[Bj]
{"ABIJ,Iijv,BviJ,Aj", 0.08333333333333333, 4, {1,33,15,89}}   //   r[ABIJ] += 1/12 W[Iijv] t[BviJ] tb[Aj]
{"ABIJ,Iijv,AvjJ,Bi", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 1/4 W[Iijv] t[AvjJ] tb[Bi]
{"ABIJ,aijv,BvJj,Ai,aI", 0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/4 W[aijv] t[BvJj] tb[Ai] tb[aI]
{"ABIJ,aijv,BvJi,Aj,aI", -0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/4 W[aijv] t[BvJi] tb[Aj] tb[aI]
{"ABIJ,aijv,AvjJ,Bi,aI", 0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/12 W[aijv] t[AvjJ] tb[Bi] tb[aI]
{"ABIJ,aijv,AviJ,Bj,aI", -0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/12 W[aijv] t[AviJ] tb[Bj] tb[aI]
{"ABIJ,aijv,BvjJ,Ai,aI", -0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/12 W[aijv] t[BvjJ] tb[Ai] tb[aI]
{"ABIJ,aijv,BviJ,Aj,aI", 0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/12 W[aijv] t[BviJ] tb[Aj] tb[aI]
{"ABIJ,aijv,AvIj,Bi,aJ", 0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/4 W[aijv] t[AvIj] tb[Bi] tb[aJ]
{"ABIJ,aijv,AvIi,Bj,aJ", -0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/4 W[aijv] t[AvIi] tb[Bj] tb[aJ]
{"ABIJ,aijv,avIJ,Ai,Bj", -0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/12 W[aijv] t[avIJ] tb[Ai] tb[Bj]
{"ABIJ,aijv,avIJ,Aj,Bi", 0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/12 W[aijv] t[avIJ] tb[Aj] tb[Bi]
{"ABIJ,aijv,AvIJ,Bi,aj", -0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/4 W[aijv] t[AvIJ] tb[Bi] tb[aj]
{"ABIJ,aijv,AvIJ,Bj,ai", 0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/4 W[aijv] t[AvIJ] tb[Bj] tb[ai]
{"ABIJ,aijv,AvjI,Bi,aJ", -0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/12 W[aijv] t[AvjI] tb[Bi] tb[aJ]
{"ABIJ,aijv,AviI,Bj,aJ", 0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/12 W[aijv] t[AviI] tb[Bj] tb[aJ]
{"ABIJ,aijv,BvjI,Ai,aJ", 0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/12 W[aijv] t[BvjI] tb[Ai] tb[aJ]
{"ABIJ,aijv,BviI,Aj,aJ", -0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/12 W[aijv] t[BviI] tb[Aj] tb[aJ]
{"ABIJ,aijv,avJI,Ai,Bj", 0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/12 W[aijv] t[avJI] tb[Ai] tb[Bj]
{"ABIJ,aijv,avJI,Aj,Bi", -0.08333333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/12 W[aijv] t[avJI] tb[Aj] tb[Bi]
{"ABIJ,aijv,BvJI,Ai,aj", -0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += -1/4 W[aijv] t[BvJI] tb[Ai] tb[aj]
{"ABIJ,aijv,BvJI,Aj,ai", 0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += 1/4 W[aijv] t[BvJI] tb[Aj] tb[ai]
{"ABIJ,IJvw,ABvw", 0.3333333333333333, 3, {1,22,16}}   //   r[ABIJ] += 1/3 W[IJvw] t[ABvw]
{"ABIJ,abvw,Aavw,BbJI", 1.0, 4, {1,25,16,18}}   //   r[ABIJ] += 1 W[abvw] t[Aavw] t[BbJI]
{"ABIJ,abvw,Bavw,AbIJ", 1.0, 4, {1,25,16,18}}   //   r[ABIJ] += 1 W[abvw] t[Bavw] t[AbIJ]
{"ABIJ,abvw,ABvw,abIJ", 0.3333333333333333, 4, {1,25,16,18}}   //   r[ABIJ] += 1/3 W[abvw] t[ABvw] t[abIJ]
{"ABIJ,Javw,ABvw,aI", -0.3333333333333333, 4, {1,37,16,88}}   //   r[ABIJ] += -1/3 W[Javw] t[ABvw] ta[aI]
{"ABIJ,Iavw,ABvw,aJ", 0.3333333333333333, 4, {1,37,16,88}}   //   r[ABIJ] += 1/3 W[Iavw] t[ABvw] ta[aJ]
{"ABIJ,abvw,ABvw,aI,bJ", 0.3333333333333333, 5, {1,25,16,88,88}}   //   r[ABIJ] += 1/3 W[abvw] t[ABvw] ta[aI] ta[bJ]
{"ABIJ,AJav,BavI", -0.25, 3, {1,32,17}}   //   r[ABIJ] += -1/4 W[AJav] t[BavI]
{"ABIJ,BJav,aAvI", -0.25, 3, {1,32,17}}   //   r[ABIJ] += -1/4 W[BJav] t[aAvI]
{"ABIJ,BaJv,aAvI", 0.5, 3, {1,26,17}}   //   r[ABIJ] += 1/2 W[BaJv] t[aAvI]
{"ABIJ,BaJv,AavI", -0.25, 3, {1,26,17}}   //   r[ABIJ] += -1/4 W[BaJv] t[AavI]
{"ABIJ,AIav,aBvJ", -0.25, 3, {1,32,17}}   //   r[ABIJ] += -1/4 W[AIav] t[aBvJ]
{"ABIJ,BIav,AavJ", -0.25, 3, {1,32,17}}   //   r[ABIJ] += -1/4 W[BIav] t[AavJ]
{"ABIJ,AaIv,aBvJ", 0.5, 3, {1,26,17}}   //   r[ABIJ] += 1/2 W[AaIv] t[aBvJ]
{"ABIJ,AaIv,BavJ", -0.25, 3, {1,26,17}}   //   r[ABIJ] += -1/4 W[AaIv] t[BavJ]
{"ABIJ,IJvi,ABvi", 0.25, 3, {1,40,17}}   //   r[ABIJ] += 1/4 W[IJvi] t[ABvi]
{"ABIJ,IJiv,BAvi", 0.25, 3, {1,33,17}}   //   r[ABIJ] += 1/4 W[IJiv] t[BAvi]
{"ABIJ,abvw,BAvI,abwJ", 0.125, 4, {1,25,17,17}}   //   r[ABIJ] += 1/8 W[abvw] t[BAvI] t[abwJ]
{"ABIJ,abvw,aAwI,bBvJ", -0.25, 4, {1,25,17,17}}   //   r[ABIJ] += -1/4 W[abvw] t[aAwI] t[bBvJ]
{"ABIJ,abvw,AawI,bBvJ", 0.125, 4, {1,25,17,17}}   //   r[ABIJ] += 1/8 W[abvw] t[AawI] t[bBvJ]
{"ABIJ,abvw,BAvI,bawJ", -0.125, 4, {1,25,17,17}}   //   r[ABIJ] += -1/8 W[abvw] t[BAvI] t[bawJ]
{"ABIJ,abvw,aAvI,bBwJ", 0.25, 4, {1,25,17,17}}   //   r[ABIJ] += 1/4 W[abvw] t[aAvI] t[bBwJ]
{"ABIJ,abvw,AavI,bBwJ", -0.125, 4, {1,25,17,17}}   //   r[ABIJ] += -1/8 W[abvw] t[AavI] t[bBwJ]
{"ABIJ,abvw,AawJ,BbvI", 0.041666666666666664, 4, {1,25,17,17}}   //   r[ABIJ] += 1/24 W[abvw] t[AawJ] t[BbvI]
{"ABIJ,abvw,AavJ,BbwI", -0.041666666666666664, 4, {1,25,17,17}}   //   r[ABIJ] += -1/24 W[abvw] t[AavJ] t[BbwI]
{"ABIJ,abvw,ABvJ,bawI", -0.125, 4, {1,25,17,17}}   //   r[ABIJ] += -1/8 W[abvw] t[ABvJ] t[bawI]
{"ABIJ,abvw,ABvJ,abwI", 0.125, 4, {1,25,17,17}}   //   r[ABIJ] += 1/8 W[abvw] t[ABvJ] t[abwI]
{"ABIJ,abvw,BawJ,bAvI", 0.125, 4, {1,25,17,17}}   //   r[ABIJ] += 1/8 W[abvw] t[BawJ] t[bAvI]
{"ABIJ,abvw,AawI,BbvJ", -0.041666666666666664, 4, {1,25,17,17}}   //   r[ABIJ] += -1/24 W[abvw] t[AawI] t[BbvJ]
{"ABIJ,abvw,BavJ,bAwI", -0.125, 4, {1,25,17,17}}   //   r[ABIJ] += -1/8 W[abvw] t[BavJ] t[bAwI]
{"ABIJ,abvw,AavI,BbwJ", 0.041666666666666664, 4, {1,25,17,17}}   //   r[ABIJ] += 1/24 W[abvw] t[AavI] t[BbwJ]
{"ABIJ,abiv,bAvi,BaJI", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bAvi] t[BaJI]
{"ABIJ,abiv,bBvi,AaIJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bBvi] t[AaIJ]
{"ABIJ,abiv,aAvi,BbJI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[aAvi] t[BbJI]
{"ABIJ,abiv,aBvi,AbIJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[aBvi] t[AbIJ]
{"ABIJ,abiv,Abvi,BaJI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[Abvi] t[BaJI]
{"ABIJ,abiv,Aavi,BbJI", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[Aavi] t[BbJI]
{"ABIJ,abiv,ABvi,abJI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[ABvi] t[abJI]
{"ABIJ,abiv,Bbvi,AaIJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[Bbvi] t[AaIJ]
{"ABIJ,abiv,Bavi,AbIJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[Bavi] t[AbIJ]
{"ABIJ,abiv,BAvi,abIJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BAvi] t[abIJ]
{"ABIJ,abiv,abvJ,ABIi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[abvJ] t[ABIi]
{"ABIJ,abiv,aBvJ,AbiI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[aBvJ] t[AbiI]
{"ABIJ,abiv,aBvJ,AbIi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[aBvJ] t[AbIi]
{"ABIJ,abiv,bavJ,ABIi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bavJ] t[ABIi]
{"ABIJ,abiv,bBvJ,AaiI", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bBvJ] t[AaiI]
{"ABIJ,abiv,bBvJ,AaIi", 1.0, 4, {1,26,17,18}}   //   r[ABIJ] += 1 W[abiv] t[bBvJ] t[AaIi]
{"ABIJ,abiv,AavJ,BbiI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[AavJ] t[BbiI]
{"ABIJ,abiv,ABvJ,abIi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[ABvJ] t[abIi]
{"ABIJ,abiv,ABvJ,abiI", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[ABvJ] t[abiI]
{"ABIJ,abiv,BavJ,AbIi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BavJ] t[AbIi]
{"ABIJ,abiv,BbvJ,AaiI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BbvJ] t[AaiI]
{"ABIJ,abiv,BbvJ,AaIi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[BbvJ] t[AaIi]
{"ABIJ,abiv,abvI,ABiJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[abvI] t[ABiJ]
{"ABIJ,abiv,aAvI,BbiJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[aAvI] t[BbiJ]
{"ABIJ,abiv,aAvI,BbJi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[aAvI] t[BbJi]
{"ABIJ,abiv,bavI,ABiJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bavI] t[ABiJ]
{"ABIJ,abiv,bAvI,BaiJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[bAvI] t[BaiJ]
{"ABIJ,abiv,bAvI,BaJi", 1.0, 4, {1,26,17,18}}   //   r[ABIJ] += 1 W[abiv] t[bAvI] t[BaJi]
{"ABIJ,abiv,AavI,BbJi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[AavI] t[BbJi]
{"ABIJ,abiv,AbvI,BaiJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[AbvI] t[BaiJ]
{"ABIJ,abiv,AbvI,BaJi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[AbvI] t[BaJi]
{"ABIJ,abiv,BavI,AbiJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BavI] t[AbiJ]
{"ABIJ,abiv,BAvI,abJi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 1/4 W[abiv] t[BAvI] t[abJi]
{"ABIJ,abiv,BAvI,abiJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -1/2 W[abiv] t[BAvI] t[abiJ]
{"ABIJ,Aabv,aBvJ,bI", 0.25, 4, {1,34,17,88}}   //   r[ABIJ] += 1/4 W[Aabv] t[aBvJ] ta[bI]
{"ABIJ,Aabv,bBvJ,aI", -0.25, 4, {1,34,17,88}}   //   r[ABIJ] += -1/4 W[Aabv] t[bBvJ] ta[aI]
{"ABIJ,Aabv,BavJ,bI", -0.08333333333333333, 4, {1,34,17,88}}   //   r[ABIJ] += -1/12 W[Aabv] t[BavJ] ta[bI]
{"ABIJ,Babv,AavJ,bI", 0.08333333333333333, 4, {1,34,17,88}}   //   r[ABIJ] += 1/12 W[Babv] t[AavJ] ta[bI]
{"ABIJ,Babv,AbvJ,aI", -0.25, 4, {1,34,17,88}}   //   r[ABIJ] += -1/4 W[Babv] t[AbvJ] ta[aI]
{"ABIJ,Javi,ABvi,aI", -0.08333333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += -1/12 W[Javi] t[ABvi] ta[aI]
{"ABIJ,Javi,BAvi,aI", 0.08333333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += 1/12 W[Javi] t[BAvi] ta[aI]
{"ABIJ,Jaiv,ABvi,aI", 0.25, 4, {1,38,17,88}}   //   r[ABIJ] += 1/4 W[Jaiv] t[ABvi] ta[aI]
{"ABIJ,Aabv,BavI,bJ", 0.08333333333333333, 4, {1,34,17,88}}   //   r[ABIJ] += 1/12 W[Aabv] t[BavI] ta[bJ]
{"ABIJ,Aabv,BbvI,aJ", -0.25, 4, {1,34,17,88}}   //   r[ABIJ] += -1/4 W[Aabv] t[BbvI] ta[aJ]
{"ABIJ,Babv,aAvI,bJ", 0.25, 4, {1,34,17,88}}   //   r[ABIJ] += 1/4 W[Babv] t[aAvI] ta[bJ]
{"ABIJ,Babv,bAvI,aJ", -0.25, 4, {1,34,17,88}}   //   r[ABIJ] += -1/4 W[Babv] t[bAvI] ta[aJ]
{"ABIJ,Babv,AavI,bJ", -0.08333333333333333, 4, {1,34,17,88}}   //   r[ABIJ] += -1/12 W[Babv] t[AavI] ta[bJ]
{"ABIJ,Jaiv,aAvI,Bi", -0.25, 4, {1,38,17,88}}   //   r[ABIJ] += -1/4 W[Jaiv] t[aAvI] ta[Bi]
{"ABIJ,Jaiv,AavI,Bi", 0.08333333333333333, 4, {1,38,17,88}}   //   r[ABIJ] += 1/12 W[Jaiv] t[AavI] ta[Bi]
{"ABIJ,Jaiv,BavI,Ai", -0.08333333333333333, 4, {1,38,17,88}}   //   r[ABIJ] += -1/12 W[Jaiv] t[BavI] ta[Ai]
{"ABIJ,Jaiv,BAvI,ai", 0.25, 4, {1,38,17,88}}   //   r[ABIJ] += 1/4 W[Jaiv] t[BAvI] ta[ai]
{"ABIJ,Javi,aAvI,Bi", 0.25, 4, {1,39,17,88}}   //   r[ABIJ] += 1/4 W[Javi] t[aAvI] ta[Bi]
{"ABIJ,Javi,AavI,Bi", -0.08333333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += -1/12 W[Javi] t[AavI] ta[Bi]
{"ABIJ,Javi,BavI,Ai", 0.08333333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += 1/12 W[Javi] t[BavI] ta[Ai]
{"ABIJ,Javi,BAvI,ai", -0.25, 4, {1,39,17,88}}   //   r[ABIJ] += -1/4 W[Javi] t[BAvI] ta[ai]
{"ABIJ,Iavi,ABvi,aJ", 0.08333333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += 1/12 W[Iavi] t[ABvi] ta[aJ]
{"ABIJ,Iavi,BAvi,aJ", -0.08333333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += -1/12 W[Iavi] t[BAvi] ta[aJ]
{"ABIJ,Iaiv,BAvi,aJ", 0.25, 4, {1,38,17,88}}   //   r[ABIJ] += 1/4 W[Iaiv] t[BAvi] ta[aJ]
{"ABIJ,Iaiv,aBvJ,Ai", -0.25, 4, {1,38,17,88}}   //   r[ABIJ] += -1/4 W[Iaiv] t[aBvJ] ta[Ai]
{"ABIJ,Iaiv,AavJ,Bi", -0.08333333333333333, 4, {1,38,17,88}}   //   r[ABIJ] += -1/12 W[Iaiv] t[AavJ] ta[Bi]
{"ABIJ,Iaiv,ABvJ,ai", 0.25, 4, {1,38,17,88}}   //   r[ABIJ] += 1/4 W[Iaiv] t[ABvJ] ta[ai]
{"ABIJ,Iaiv,BavJ,Ai", 0.08333333333333333, 4, {1,38,17,88}}   //   r[ABIJ] += 1/12 W[Iaiv] t[BavJ] ta[Ai]
{"ABIJ,Iavi,aBvJ,Ai", 0.25, 4, {1,39,17,88}}   //   r[ABIJ] += 1/4 W[Iavi] t[aBvJ] ta[Ai]
{"ABIJ,Iavi,AavJ,Bi", 0.08333333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += 1/12 W[Iavi] t[AavJ] ta[Bi]
{"ABIJ,Iavi,ABvJ,ai", -0.25, 4, {1,39,17,88}}   //   r[ABIJ] += -1/4 W[Iavi] t[ABvJ] ta[ai]
{"ABIJ,Iavi,BavJ,Ai", -0.08333333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += -1/12 W[Iavi] t[BavJ] ta[Ai]
{"ABIJ,abiv,ABvi,aI,bJ", -0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/12 W[abiv] t[ABvi] ta[aI] ta[bJ]
{"ABIJ,abiv,ABvi,aJ,bI", 0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/12 W[abiv] t[ABvi] ta[aJ] ta[bI]
{"ABIJ,abiv,BAvi,aI,bJ", 0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/12 W[abiv] t[BAvi] ta[aI] ta[bJ]
{"ABIJ,abiv,BAvi,aJ,bI", -0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/12 W[abiv] t[BAvi] ta[aJ] ta[bI]
{"ABIJ,abiv,aBvJ,Ai,bI", 0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/4 W[abiv] t[aBvJ] ta[Ai] ta[bI]
{"ABIJ,abiv,bBvJ,Ai,aI", -0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/4 W[abiv] t[bBvJ] ta[Ai] ta[aI]
{"ABIJ,abiv,AavJ,Bi,bI", 0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/12 W[abiv] t[AavJ] ta[Bi] ta[bI]
{"ABIJ,abiv,AbvJ,Bi,aI", -0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/12 W[abiv] t[AbvJ] ta[Bi] ta[aI]
{"ABIJ,abiv,ABvJ,ai,bI", -0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/4 W[abiv] t[ABvJ] ta[ai] ta[bI]
{"ABIJ,abiv,ABvJ,aI,bi", 0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/4 W[abiv] t[ABvJ] ta[aI] ta[bi]
{"ABIJ,abiv,BavJ,Ai,bI", -0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/12 W[abiv] t[BavJ] ta[Ai] ta[bI]
{"ABIJ,abiv,BbvJ,Ai,aI", 0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/12 W[abiv] t[BbvJ] ta[Ai] ta[aI]
{"ABIJ,abiv,aAvI,Bi,bJ", 0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/4 W[abiv] t[aAvI] ta[Bi] ta[bJ]
{"ABIJ,abiv,bAvI,Bi,aJ", -0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/4 W[abiv] t[bAvI] ta[Bi] ta[aJ]
{"ABIJ,abiv,AavI,Bi,bJ", -0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/12 W[abiv] t[AavI] ta[Bi] ta[bJ]
{"ABIJ,abiv,AbvI,Bi,aJ", 0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/12 W[abiv] t[AbvI] ta[Bi] ta[aJ]
{"ABIJ,abiv,BavI,Ai,bJ", 0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/12 W[abiv] t[BavI] ta[Ai] ta[bJ]
{"ABIJ,abiv,BbvI,Ai,aJ", -0.08333333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/12 W[abiv] t[BbvI] ta[Ai] ta[aJ]
{"ABIJ,abiv,BAvI,ai,bJ", -0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += -1/4 W[abiv] t[BAvI] ta[ai] ta[bJ]
{"ABIJ,abiv,BAvI,aJ,bi", 0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += 1/4 W[abiv] t[BAvI] ta[aJ] ta[bi]
{"ABIJ,abiv,BAvi,bJ,aI", 0.16666666666666666, 5, {1,26,17,88,89}}   //   r[ABIJ] += 1/6 W[abiv] t[BAvi] ta[bJ] tb[aI]
{"ABIJ,abiv,ABvi,bI,aJ", 0.16666666666666666, 5, {1,26,17,88,89}}   //   r[ABIJ] += 1/6 W[abiv] t[ABvi] ta[bI] tb[aJ]
{"ABIJ,abiv,AavJ,bI,Bi", 0.16666666666666666, 5, {1,26,17,88,89}}   //   r[ABIJ] += 1/6 W[abiv] t[AavJ] ta[bI] tb[Bi]
{"ABIJ,abiv,ABvJ,bI,ai", -0.25, 5, {1,26,17,88,89}}   //   r[ABIJ] += -1/4 W[abiv] t[ABvJ] ta[bI] tb[ai]
{"ABIJ,abiv,BavI,bJ,Ai", 0.16666666666666666, 5, {1,26,17,88,89}}   //   r[ABIJ] += 1/6 W[abiv] t[BavI] ta[bJ] tb[Ai]
{"ABIJ,abiv,BAvI,bJ,ai", -0.25, 5, {1,26,17,88,89}}   //   r[ABIJ] += -1/4 W[abiv] t[BAvI] ta[bJ] tb[ai]
{"ABIJ,abiv,BAvi,bI,aJ", 0.08333333333333333, 5, {1,26,17,88,89}}   //   r[ABIJ] += 1/12 W[abiv] t[BAvi] ta[bI] tb[aJ]
{"ABIJ,abiv,ABvi,bJ,aI", 0.08333333333333333, 5, {1,26,17,88,89}}   //   r[ABIJ] += 1/12 W[abiv] t[ABvi] ta[bJ] tb[aI]
{"ABIJ,abiv,AavI,bJ,Bi", 0.08333333333333333, 5, {1,26,17,88,89}}   //   r[ABIJ] += 1/12 W[abiv] t[AavI] ta[bJ] tb[Bi]
{"ABIJ,abiv,BavJ,bI,Ai", 0.08333333333333333, 5, {1,26,17,88,89}}   //   r[ABIJ] += 1/12 W[abiv] t[BavJ] ta[bI] tb[Ai]
{"ABIJ,Aabv,aBvJ,bI", 0.25, 4, {1,34,17,89}}   //   r[ABIJ] += 1/4 W[Aabv] t[aBvJ] tb[bI]
{"ABIJ,Aabv,BavJ,bI", -0.16666666666666666, 4, {1,34,17,89}}   //   r[ABIJ] += -1/6 W[Aabv] t[BavJ] tb[bI]
{"ABIJ,Javi,BAvi,aI", 0.16666666666666666, 4, {1,39,17,89}}   //   r[ABIJ] += 1/6 W[Javi] t[BAvi] tb[aI]
{"ABIJ,Babv,aAvI,bJ", 0.25, 4, {1,34,17,89}}   //   r[ABIJ] += 1/4 W[Babv] t[aAvI] tb[bJ]
{"ABIJ,Babv,AavI,bJ", -0.16666666666666666, 4, {1,34,17,89}}   //   r[ABIJ] += -1/6 W[Babv] t[AavI] tb[bJ]
{"ABIJ,Jaiv,aAvI,Bi", -0.25, 4, {1,38,17,89}}   //   r[ABIJ] += -1/4 W[Jaiv] t[aAvI] tb[Bi]
{"ABIJ,Jaiv,AavI,Bi", 0.16666666666666666, 4, {1,38,17,89}}   //   r[ABIJ] += 1/6 W[Jaiv] t[AavI] tb[Bi]
{"ABIJ,Javi,BavI,Ai", 0.16666666666666666, 4, {1,39,17,89}}   //   r[ABIJ] += 1/6 W[Javi] t[BavI] tb[Ai]
{"ABIJ,Javi,BAvI,ai", -0.25, 4, {1,39,17,89}}   //   r[ABIJ] += -1/4 W[Javi] t[BAvI] tb[ai]
{"ABIJ,Iavi,ABvi,aJ", 0.16666666666666666, 4, {1,39,17,89}}   //   r[ABIJ] += 1/6 W[Iavi] t[ABvi] tb[aJ]
{"ABIJ,Iaiv,aBvJ,Ai", -0.25, 4, {1,38,17,89}}   //   r[ABIJ] += -1/4 W[Iaiv] t[aBvJ] tb[Ai]
{"ABIJ,Iaiv,BavJ,Ai", 0.16666666666666666, 4, {1,38,17,89}}   //   r[ABIJ] += 1/6 W[Iaiv] t[BavJ] tb[Ai]
{"ABIJ,Iavi,AavJ,Bi", 0.16666666666666666, 4, {1,39,17,89}}   //   r[ABIJ] += 1/6 W[Iavi] t[AavJ] tb[Bi]
{"ABIJ,Iavi,ABvJ,ai", -0.25, 4, {1,39,17,89}}   //   r[ABIJ] += -1/4 W[Iavi] t[ABvJ] tb[ai]
{"ABIJ,Aabv,BavI,bJ", -0.08333333333333333, 4, {1,34,17,89}}   //   r[ABIJ] += -1/12 W[Aabv] t[BavI] tb[bJ]
{"ABIJ,Iavi,BAvi,aJ", 0.08333333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += 1/12 W[Iavi] t[BAvi] tb[aJ]
{"ABIJ,Babv,AavJ,bI", -0.08333333333333333, 4, {1,34,17,89}}   //   r[ABIJ] += -1/12 W[Babv] t[AavJ] tb[bI]
{"ABIJ,Iaiv,AavJ,Bi", 0.08333333333333333, 4, {1,38,17,89}}   //   r[ABIJ] += 1/12 W[Iaiv] t[AavJ] tb[Bi]
{"ABIJ,Iavi,BavJ,Ai", 0.08333333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += 1/12 W[Iavi] t[BavJ] tb[Ai]
{"ABIJ,Javi,ABvi,aI", 0.08333333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += 1/12 W[Javi] t[ABvi] tb[aI]
{"ABIJ,Jaiv,BavI,Ai", 0.08333333333333333, 4, {1,38,17,89}}   //   r[ABIJ] += 1/12 W[Jaiv] t[BavI] tb[Ai]
{"ABIJ,Javi,AavI,Bi", 0.08333333333333333, 4, {1,39,17,89}}   //   r[ABIJ] += 1/12 W[Javi] t[AavI] tb[Bi]
{"ABIJ,abiv,bBvJ,Ai,aI", -0.25, 5, {1,26,17,89,89}}   //   r[ABIJ] += -1/4 W[abiv] t[bBvJ] tb[Ai] tb[aI]
{"ABIJ,abiv,BbvJ,Ai,aI", 0.16666666666666666, 5, {1,26,17,89,89}}   //   r[ABIJ] += 1/6 W[abiv] t[BbvJ] tb[Ai] tb[aI]
{"ABIJ,abiv,bAvI,Bi,aJ", -0.25, 5, {1,26,17,89,89}}   //   r[ABIJ] += -1/4 W[abiv] t[bAvI] tb[Bi] tb[aJ]
{"ABIJ,abiv,AbvI,Bi,aJ", 0.16666666666666666, 5, {1,26,17,89,89}}   //   r[ABIJ] += 1/6 W[abiv] t[AbvI] tb[Bi] tb[aJ]
{"ABIJ,abiv,BbvI,Ai,aJ", 0.08333333333333333, 5, {1,26,17,89,89}}   //   r[ABIJ] += 1/12 W[abiv] t[BbvI] tb[Ai] tb[aJ]
{"ABIJ,abiv,AbvJ,Bi,aI", 0.08333333333333333, 5, {1,26,17,89,89}}   //   r[ABIJ] += 1/12 W[abiv] t[AbvJ] tb[Bi] tb[aI]
{"ABIJ,ABab,abIJ", 1.0, 3, {1,41,18}}   //   r[ABIJ] += 1 W[ABab] t[abIJ]
{"ABIJ,AJai,BaiI", -1.0, 3, {1,42,18}}   //   r[ABIJ] += -1 W[AJai] t[BaiI]
{"ABIJ,BJai,AaIi", -1.0, 3, {1,42,18}}   //   r[ABIJ] += -1 W[BJai] t[AaIi]
{"ABIJ,BaJi,AaiI", -1.0, 3, {1,27,18}}   //   r[ABIJ] += -1 W[BaJi] t[AaiI]
{"ABIJ,BaJi,AaIi", 2.0, 3, {1,27,18}}   //   r[ABIJ] += 2 W[BaJi] t[AaIi]
{"ABIJ,AIai,BaJi", -1.0, 3, {1,42,18}}   //   r[ABIJ] += -1 W[AIai] t[BaJi]
{"ABIJ,BIai,AaiJ", -1.0, 3, {1,42,18}}   //   r[ABIJ] += -1 W[BIai] t[AaiJ]
{"ABIJ,AaIi,BaiJ", -1.0, 3, {1,27,18}}   //   r[ABIJ] += -1 W[AaIi] t[BaiJ]
{"ABIJ,AaIi,BaJi", 2.0, 3, {1,27,18}}   //   r[ABIJ] += 2 W[AaIi] t[BaJi]
{"ABIJ,IJij,ABij", 1.0, 3, {1,43,18}}   //   r[ABIJ] += 1 W[IJij] t[ABij]
{"ABIJ,abij,Aaji,BbJI", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2 W[abij] t[Aaji] t[BbJI]
{"ABIJ,abij,AaIJ,Bbij", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2 W[abij] t[AaIJ] t[Bbij]
{"ABIJ,abij,Aaij,BbJI", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[Aaij] t[BbJI]
{"ABIJ,abij,AaIJ,Bbji", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[AaIJ] t[Bbji]
{"ABIJ,abij,ABij,abIJ", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[ABij] t[abIJ]
{"ABIJ,abij,ABIi,abJj", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2 W[abij] t[ABIi] t[abJj]
{"ABIJ,abij,AajJ,BbiI", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[AajJ] t[BbiI]
{"ABIJ,abij,AaIj,BbiJ", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[AaIj] t[BbiJ]
{"ABIJ,abij,ABIi,abjJ", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[ABIi] t[abjJ]
{"ABIJ,abij,AaiI,BbjJ", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[AaiI] t[BbjJ]
{"ABIJ,abij,AaIi,BbjJ", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2 W[abij] t[AaIi] t[BbjJ]
{"ABIJ,abij,AajI,BbJi", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[AajI] t[BbJi]
{"ABIJ,abij,AaIj,BbJi", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2 W[abij] t[AaIj] t[BbJi]
{"ABIJ,abij,AaiI,BbJj", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2 W[abij] t[AaiI] t[BbJj]
{"ABIJ,abij,AaIi,BbJj", 4.0, 4, {1,27,18,18}}   //   r[ABIJ] += 4 W[abij] t[AaIi] t[BbJj]
{"ABIJ,abij,ABiJ,abjI", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1 W[abij] t[ABiJ] t[abjI]
{"ABIJ,abij,ABiJ,abIj", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2 W[abij] t[ABiJ] t[abIj]
{"ABIJ,Aabi,BaiJ,bI", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Aabi] t[BaiJ] ta[bI]
{"ABIJ,Aabi,BaJi,bI", 1.0, 4, {1,44,18,88}}   //   r[ABIJ] += 1 W[Aabi] t[BaJi] ta[bI]
{"ABIJ,Aabi,BbJi,aI", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Aabi] t[BbJi] ta[aI]
{"ABIJ,Babi,AbiJ,aI", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Babi] t[AbiJ] ta[aI]
{"ABIJ,Jaij,ABji,aI", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Jaij] t[ABji] ta[aI]
{"ABIJ,Aabi,BbiI,aJ", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Aabi] t[BbiI] ta[aJ]
{"ABIJ,Babi,AaiI,bJ", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Babi] t[AaiI] ta[bJ]
{"ABIJ,Babi,AaIi,bJ", 1.0, 4, {1,44,18,88}}   //   r[ABIJ] += 1 W[Babi] t[AaIi] ta[bJ]
{"ABIJ,Babi,AbIi,aJ", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Babi] t[AbIi] ta[aJ]
{"ABIJ,Aabi,BaJI,bi", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Aabi] t[BaJI] ta[bi]
{"ABIJ,Aabi,abJI,Bi", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Aabi] t[abJI] ta[Bi]
{"ABIJ,Aabi,BbJI,ai", 1.0, 4, {1,44,18,88}}   //   r[ABIJ] += 1 W[Aabi] t[BbJI] ta[ai]
{"ABIJ,Babi,abIJ,Ai", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Babi] t[abIJ] ta[Ai]
{"ABIJ,Babi,AaIJ,bi", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -1/2 W[Babi] t[AaIJ] ta[bi]
{"ABIJ,Babi,AbIJ,ai", 1.0, 4, {1,44,18,88}}   //   r[ABIJ] += 1 W[Babi] t[AbIJ] ta[ai]
{"ABIJ,Jaij,AajI,Bi", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Jaij] t[AajI] ta[Bi]
{"ABIJ,Jaij,AaIj,Bi", -1.0, 4, {1,45,18,88}}   //   r[ABIJ] += -1 W[Jaij] t[AaIj] ta[Bi]
{"ABIJ,Jaij,ABIj,ai", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Jaij] t[ABIj] ta[ai]
{"ABIJ,Jaij,BaiI,Aj", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Jaij] t[BaiI] ta[Aj]
{"ABIJ,Jaij,AaIi,Bj", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Jaij] t[AaIi] ta[Bj]
{"ABIJ,Jaij,ABIi,aj", -1.0, 4, {1,45,18,88}}   //   r[ABIJ] += -1 W[Jaij] t[ABIi] ta[aj]
{"ABIJ,Iaij,ABij,aJ", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Iaij] t[ABij] ta[aJ]
{"ABIJ,Iaij,BajJ,Ai", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Iaij] t[BajJ] ta[Ai]
{"ABIJ,Iaij,BaJj,Ai", -1.0, 4, {1,45,18,88}}   //   r[ABIJ] += -1 W[Iaij] t[BaJj] ta[Ai]
{"ABIJ,Iaij,ABjJ,ai", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Iaij] t[ABjJ] ta[ai]
{"ABIJ,Iaij,AaiJ,Bj", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Iaij] t[AaiJ] ta[Bj]
{"ABIJ,Iaij,BaJi,Aj", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 1/2 W[Iaij] t[BaJi] ta[Aj]
{"ABIJ,Iaij,ABiJ,aj", -1.0, 4, {1,45,18,88}}   //   r[ABIJ] += -1 W[Iaij] t[ABiJ] ta[aj]
{"ABIJ,abij,ABij,aJ,bI", -0.16666666666666666, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1/6 W[abij] t[ABij] ta[aJ] ta[bI]
{"ABIJ,abij,ABij,aI,bJ", 0.16666666666666666, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/6 W[abij] t[ABij] ta[aI] ta[bJ]
{"ABIJ,abij,AajJ,Bi,bI", 0.16666666666666666, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/6 W[abij] t[AajJ] ta[Bi] ta[bI]
{"ABIJ,abij,BajJ,Ai,bI", -0.16666666666666666, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1/6 W[abij] t[BajJ] ta[Ai] ta[bI]
{"ABIJ,abij,BaiJ,Aj,bI", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/2 W[abij] t[BaiJ] ta[Aj] ta[bI]
{"ABIJ,abij,BaJj,Ai,bI", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/2 W[abij] t[BaJj] ta[Ai] ta[bI]
{"ABIJ,abij,BaJi,Aj,bI", -1.0, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1 W[abij] t[BaJi] ta[Aj] ta[bI]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1/2 W[abij] t[ABiJ] ta[aI] ta[bj]
{"ABIJ,abij,ABiJ,aj,bI", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/2 W[abij] t[ABiJ] ta[aj] ta[bI]
{"ABIJ,abij,AajI,Bi,bJ", -0.16666666666666666, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1/6 W[abij] t[AajI] ta[Bi] ta[bJ]
{"ABIJ,abij,BajI,Ai,bJ", 0.16666666666666666, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/6 W[abij] t[BajI] ta[Ai] ta[bJ]
{"ABIJ,abij,AaiI,Bj,bJ", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/2 W[abij] t[AaiI] ta[Bj] ta[bJ]
{"ABIJ,abij,AaIj,Bi,bJ", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/2 W[abij] t[AaIj] ta[Bi] ta[bJ]
{"ABIJ,abij,AaIi,Bj,bJ", -1.0, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1 W[abij] t[AaIi] ta[Bj] ta[bJ]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1/2 W[abij] t[ABIi] ta[aJ] ta[bj]
{"ABIJ,abij,ABIi,aj,bJ", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/2 W[abij] t[ABIi] ta[aj] ta[bJ]
{"ABIJ,abij,abIJ,Aj,Bi", -0.16666666666666666, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1/6 W[abij] t[abIJ] ta[Aj] ta[Bi]
{"ABIJ,abij,abIJ,Ai,Bj", 0.16666666666666666, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/6 W[abij] t[abIJ] ta[Ai] ta[Bj]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1/2 W[abij] t[BaJI] ta[Ai] ta[bj]
{"ABIJ,abij,BaJI,Aj,bi", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/2 W[abij] t[BaJI] ta[Aj] ta[bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1/2 W[abij] t[AaIJ] ta[Bi] ta[bj]
{"ABIJ,abij,AaIJ,Bj,bi", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 1/2 W[abij] t[AaIJ] ta[Bj] ta[bi]
{"ABIJ,abij,ABij,bJ,aI", 0.3333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/3 W[abij] t[ABij] ta[bJ] tb[aI]
{"ABIJ,abij,AajJ,Bi,bI", 0.3333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/3 W[abij] t[AajJ] ta[Bi] tb[bI]
{"ABIJ,abij,ABiJ,bj,aI", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -1/2 W[abij] t[ABiJ] ta[bj] tb[aI]
{"ABIJ,abij,ABij,aI,bJ", 0.3333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/3 W[abij] t[ABij] ta[aI] tb[bJ]
{"ABIJ,abij,AajJ,bI,Bi", 0.3333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/3 W[abij] t[AajJ] ta[bI] tb[Bi]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -1/2 W[abij] t[ABiJ] ta[aI] tb[bj]
{"ABIJ,abij,BajI,Ai,bJ", 0.3333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/3 W[abij] t[BajI] ta[Ai] tb[bJ]
{"ABIJ,abij,ABIi,bj,aJ", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -1/2 W[abij] t[ABIi] ta[bj] tb[aJ]
{"ABIJ,abij,BajI,bJ,Ai", 0.3333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/3 W[abij] t[BajI] ta[bJ] tb[Ai]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -1/2 W[abij] t[ABIi] ta[aJ] tb[bj]
{"ABIJ,abij,abIJ,Bj,Ai", 0.3333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/3 W[abij] t[abIJ] ta[Bj] tb[Ai]
{"ABIJ,abij,BaJI,bj,Ai", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -1/2 W[abij] t[BaJI] ta[bj] tb[Ai]
{"ABIJ,abij,abIJ,Ai,Bj", 0.3333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/3 W[abij] t[abIJ] ta[Ai] tb[Bj]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -1/2 W[abij] t[BaJI] ta[Ai] tb[bj]
{"ABIJ,abij,AaIJ,bj,Bi", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -1/2 W[abij] t[AaIJ] ta[bj] tb[Bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -1/2 W[abij] t[AaIJ] ta[Bi] tb[bj]
{"ABIJ,abij,ABij,bI,aJ", 0.16666666666666666, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/6 W[abij] t[ABij] ta[bI] tb[aJ]
{"ABIJ,abij,AajI,Bi,bJ", 0.16666666666666666, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/6 W[abij] t[AajI] ta[Bi] tb[bJ]
{"ABIJ,abij,ABij,aJ,bI", 0.16666666666666666, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/6 W[abij] t[ABij] ta[aJ] tb[bI]
{"ABIJ,abij,AajI,bJ,Bi", 0.16666666666666666, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/6 W[abij] t[AajI] ta[bJ] tb[Bi]
{"ABIJ,abij,BajJ,Ai,bI", 0.16666666666666666, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/6 W[abij] t[BajJ] ta[Ai] tb[bI]
{"ABIJ,abij,BajJ,bI,Ai", 0.16666666666666666, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/6 W[abij] t[BajJ] ta[bI] tb[Ai]
{"ABIJ,abij,abIJ,Bi,Aj", 0.16666666666666666, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/6 W[abij] t[abIJ] ta[Bi] tb[Aj]
{"ABIJ,abij,abIJ,Aj,Bi", 0.16666666666666666, 5, {1,27,18,88,89}}   //   r[ABIJ] += 1/6 W[abij] t[abIJ] ta[Aj] tb[Bi]
{"ABIJ,Aabi,BaiJ,bI", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[BaiJ] tb[bI]
{"ABIJ,Aabi,BaJi,bI", 1.0, 4, {1,44,18,89}}   //   r[ABIJ] += 1 W[Aabi] t[BaJi] tb[bI]
{"ABIJ,Aabi,BbJi,aI", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[BbJi] tb[aI]
{"ABIJ,Babi,AbiJ,aI", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[AbiJ] tb[aI]
{"ABIJ,Jaij,ABji,aI", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[ABji] tb[aI]
{"ABIJ,Aabi,BbiI,aJ", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[BbiI] tb[aJ]
{"ABIJ,Babi,AaiI,bJ", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[AaiI] tb[bJ]
{"ABIJ,Babi,AaIi,bJ", 1.0, 4, {1,44,18,89}}   //   r[ABIJ] += 1 W[Babi] t[AaIi] tb[bJ]
{"ABIJ,Babi,AbIi,aJ", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[AbIi] tb[aJ]
{"ABIJ,Aabi,BaJI,bi", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[BaJI] tb[bi]
{"ABIJ,Aabi,abJI,Bi", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Aabi] t[abJI] tb[Bi]
{"ABIJ,Aabi,BbJI,ai", 1.0, 4, {1,44,18,89}}   //   r[ABIJ] += 1 W[Aabi] t[BbJI] tb[ai]
{"ABIJ,Babi,abIJ,Ai", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[abIJ] tb[Ai]
{"ABIJ,Babi,AaIJ,bi", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -1/2 W[Babi] t[AaIJ] tb[bi]
{"ABIJ,Babi,AbIJ,ai", 1.0, 4, {1,44,18,89}}   //   r[ABIJ] += 1 W[Babi] t[AbIJ] tb[ai]
{"ABIJ,Jaij,AajI,Bi", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[AajI] tb[Bi]
{"ABIJ,Jaij,AaIj,Bi", -1.0, 4, {1,45,18,89}}   //   r[ABIJ] += -1 W[Jaij] t[AaIj] tb[Bi]
{"ABIJ,Jaij,ABIj,ai", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[ABIj] tb[ai]
{"ABIJ,Jaij,BaiI,Aj", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[BaiI] tb[Aj]
{"ABIJ,Jaij,AaIi,Bj", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Jaij] t[AaIi] tb[Bj]
{"ABIJ,Jaij,ABIi,aj", -1.0, 4, {1,45,18,89}}   //   r[ABIJ] += -1 W[Jaij] t[ABIi] tb[aj]
{"ABIJ,Iaij,ABij,aJ", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[ABij] tb[aJ]
{"ABIJ,Iaij,BajJ,Ai", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[BajJ] tb[Ai]
{"ABIJ,Iaij,BaJj,Ai", -1.0, 4, {1,45,18,89}}   //   r[ABIJ] += -1 W[Iaij] t[BaJj] tb[Ai]
{"ABIJ,Iaij,ABjJ,ai", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[ABjJ] tb[ai]
{"ABIJ,Iaij,AaiJ,Bj", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[AaiJ] tb[Bj]
{"ABIJ,Iaij,BaJi,Aj", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 1/2 W[Iaij] t[BaJi] tb[Aj]
{"ABIJ,Iaij,ABiJ,aj", -1.0, 4, {1,45,18,89}}   //   r[ABIJ] += -1 W[Iaij] t[ABiJ] tb[aj]
{"ABIJ,abij,ABij,aJ,bI", -0.16666666666666666, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1/6 W[abij] t[ABij] tb[aJ] tb[bI]
{"ABIJ,abij,ABij,aI,bJ", 0.16666666666666666, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/6 W[abij] t[ABij] tb[aI] tb[bJ]
{"ABIJ,abij,AajJ,Bi,bI", 0.16666666666666666, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/6 W[abij] t[AajJ] tb[Bi] tb[bI]
{"ABIJ,abij,BajJ,Ai,bI", -0.16666666666666666, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1/6 W[abij] t[BajJ] tb[Ai] tb[bI]
{"ABIJ,abij,BaiJ,Aj,bI", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[BaiJ] tb[Aj] tb[bI]
{"ABIJ,abij,BaJj,Ai,bI", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[BaJj] tb[Ai] tb[bI]
{"ABIJ,abij,BaJi,Aj,bI", -1.0, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1 W[abij] t[BaJi] tb[Aj] tb[bI]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1/2 W[abij] t[ABiJ] tb[aI] tb[bj]
{"ABIJ,abij,ABiJ,aj,bI", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[ABiJ] tb[aj] tb[bI]
{"ABIJ,abij,AajI,Bi,bJ", -0.16666666666666666, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1/6 W[abij] t[AajI] tb[Bi] tb[bJ]
{"ABIJ,abij,BajI,Ai,bJ", 0.16666666666666666, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/6 W[abij] t[BajI] tb[Ai] tb[bJ]
{"ABIJ,abij,AaiI,Bj,bJ", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[AaiI] tb[Bj] tb[bJ]
{"ABIJ,abij,AaIj,Bi,bJ", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[AaIj] tb[Bi] tb[bJ]
{"ABIJ,abij,AaIi,Bj,bJ", -1.0, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1 W[abij] t[AaIi] tb[Bj] tb[bJ]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1/2 W[abij] t[ABIi] tb[aJ] tb[bj]
{"ABIJ,abij,ABIi,aj,bJ", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[ABIi] tb[aj] tb[bJ]
{"ABIJ,abij,abIJ,Aj,Bi", -0.16666666666666666, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1/6 W[abij] t[abIJ] tb[Aj] tb[Bi]
{"ABIJ,abij,abIJ,Ai,Bj", 0.16666666666666666, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/6 W[abij] t[abIJ] tb[Ai] tb[Bj]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1/2 W[abij] t[BaJI] tb[Ai] tb[bj]
{"ABIJ,abij,BaJI,Aj,bi", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[BaJI] tb[Aj] tb[bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1/2 W[abij] t[AaIJ] tb[Bi] tb[bj]
{"ABIJ,abij,AaIJ,Bj,bi", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 1/2 W[abij] t[AaIJ] tb[Bj] tb[bi]
{"ABIJ,ABaJ,aI", 0.5, 3, {1,44,88}}   //   r[ABIJ] += 1/2 W[ABaJ] ta[aI]
{"ABIJ,ABIa,aJ", 0.5, 3, {1,46,88}}   //   r[ABIJ] += 1/2 W[ABIa] ta[aJ]
{"ABIJ,BIJi,Ai", -0.5, 3, {1,47,88}}   //   r[ABIJ] += -1/2 W[BIJi] ta[Ai]
{"ABIJ,AJIi,Bi", -0.5, 3, {1,47,88}}   //   r[ABIJ] += -1/2 W[AJIi] ta[Bi]
{"ABIJ,ABab,aJ,bI", -0.16666666666666666, 4, {1,41,88,88}}   //   r[ABIJ] += -1/6 W[ABab] ta[aJ] ta[bI]
{"ABIJ,ABab,aI,bJ", 0.16666666666666666, 4, {1,41,88,88}}   //   r[ABIJ] += 1/6 W[ABab] ta[aI] ta[bJ]
{"ABIJ,AJai,Bi,aI", -0.16666666666666666, 4, {1,42,88,88}}   //   r[ABIJ] += -1/6 W[AJai] ta[Bi] ta[aI]
{"ABIJ,BJai,Ai,aI", 0.16666666666666666, 4, {1,42,88,88}}   //   r[ABIJ] += 1/6 W[BJai] ta[Ai] ta[aI]
{"ABIJ,BaJi,Ai,aI", -0.5, 4, {1,27,88,88}}   //   r[ABIJ] += -1/2 W[BaJi] ta[Ai] ta[aI]
{"ABIJ,AIai,Bi,aJ", 0.16666666666666666, 4, {1,42,88,88}}   //   r[ABIJ] += 1/6 W[AIai] ta[Bi] ta[aJ]
{"ABIJ,BIai,Ai,aJ", -0.16666666666666666, 4, {1,42,88,88}}   //   r[ABIJ] += -1/6 W[BIai] ta[Ai] ta[aJ]
{"ABIJ,AaIi,Bi,aJ", -0.5, 4, {1,27,88,88}}   //   r[ABIJ] += -1/2 W[AaIi] ta[Bi] ta[aJ]
{"ABIJ,IJij,Aj,Bi", -0.16666666666666666, 4, {1,43,88,88}}   //   r[ABIJ] += -1/6 W[IJij] ta[Aj] ta[Bi]
{"ABIJ,IJij,Ai,Bj", 0.16666666666666666, 4, {1,43,88,88}}   //   r[ABIJ] += 1/6 W[IJij] ta[Ai] ta[Bj]
{"ABIJ,Aabi,Bi,aJ,bI", -0.16666666666666666, 5, {1,44,88,88,88}}   //   r[ABIJ] += -1/6 W[Aabi] ta[Bi] ta[aJ] ta[bI]
{"ABIJ,Aabi,Bi,aI,bJ", 0.16666666666666666, 5, {1,44,88,88,88}}   //   r[ABIJ] += 1/6 W[Aabi] ta[Bi] ta[aI] ta[bJ]
{"ABIJ,Babi,Ai,aJ,bI", 0.16666666666666666, 5, {1,44,88,88,88}}   //   r[ABIJ] += 1/6 W[Babi] ta[Ai] ta[aJ] ta[bI]
{"ABIJ,Babi,Ai,aI,bJ", -0.16666666666666666, 5, {1,44,88,88,88}}   //   r[ABIJ] += -1/6 W[Babi] ta[Ai] ta[aI] ta[bJ]
{"ABIJ,Jaij,Aj,Bi,aI", 0.16666666666666666, 5, {1,45,88,88,88}}   //   r[ABIJ] += 1/6 W[Jaij] ta[Aj] ta[Bi] ta[aI]
{"ABIJ,Jaij,Ai,Bj,aI", -0.16666666666666666, 5, {1,45,88,88,88}}   //   r[ABIJ] += -1/6 W[Jaij] ta[Ai] ta[Bj] ta[aI]
{"ABIJ,Iaij,Aj,Bi,aJ", -0.16666666666666666, 5, {1,45,88,88,88}}   //   r[ABIJ] += -1/6 W[Iaij] ta[Aj] ta[Bi] ta[aJ]
{"ABIJ,Iaij,Ai,Bj,aJ", 0.16666666666666666, 5, {1,45,88,88,88}}   //   r[ABIJ] += 1/6 W[Iaij] ta[Ai] ta[Bj] ta[aJ]
{"ABIJ,abij,Ai,Bj,aI,bJ", 0.16666666666666666, 6, {1,27,88,88,88,88}}   //   r[ABIJ] += 1/6 W[abij] ta[Ai] ta[Bj] ta[aI] ta[bJ]
{"ABIJ,abij,Ai,Bj,aJ,bI", -0.16666666666666666, 6, {1,27,88,88,88,88}}   //   r[ABIJ] += -1/6 W[abij] ta[Ai] ta[Bj] ta[aJ] ta[bI]
{"ABIJ,Aabi,Bi,aJ,bI", -0.3333333333333333, 5, {1,44,88,88,89}}   //   r[ABIJ] += -1/3 W[Aabi] ta[Bi] ta[aJ] tb[bI]
{"ABIJ,Babi,Ai,aI,bJ", -0.3333333333333333, 5, {1,44,88,88,89}}   //   r[ABIJ] += -1/3 W[Babi] ta[Ai] ta[aI] tb[bJ]
{"ABIJ,Jaij,Aj,aI,Bi", 0.3333333333333333, 5, {1,45,88,88,89}}   //   r[ABIJ] += 1/3 W[Jaij] ta[Aj] ta[aI] tb[Bi]
{"ABIJ,Iaij,Bj,aJ,Ai", 0.3333333333333333, 5, {1,45,88,88,89}}   //   r[ABIJ] += 1/3 W[Iaij] ta[Bj] ta[aJ] tb[Ai]
{"ABIJ,Aabi,Bi,aI,bJ", -0.16666666666666666, 5, {1,44,88,88,89}}   //   r[ABIJ] += -1/6 W[Aabi] ta[Bi] ta[aI] tb[bJ]
{"ABIJ,Babi,Ai,aJ,bI", -0.16666666666666666, 5, {1,44,88,88,89}}   //   r[ABIJ] += -1/6 W[Babi] ta[Ai] ta[aJ] tb[bI]
{"ABIJ,Iaij,Aj,aJ,Bi", 0.16666666666666666, 5, {1,45,88,88,89}}   //   r[ABIJ] += 1/6 W[Iaij] ta[Aj] ta[aJ] tb[Bi]
{"ABIJ,Jaij,Bj,aI,Ai", 0.16666666666666666, 5, {1,45,88,88,89}}   //   r[ABIJ] += 1/6 W[Jaij] ta[Bj] ta[aI] tb[Ai]
{"ABIJ,abij,Bi,aJ,Aj,bI", 0.3333333333333333, 6, {1,27,88,88,89,89}}   //   r[ABIJ] += 1/3 W[abij] ta[Bi] ta[aJ] tb[Aj] tb[bI]
{"ABIJ,abij,Ai,aI,Bj,bJ", 0.3333333333333333, 6, {1,27,88,88,89,89}}   //   r[ABIJ] += 1/3 W[abij] ta[Ai] ta[aI] tb[Bj] tb[bJ]
{"ABIJ,abij,Bi,aI,Aj,bJ", 0.16666666666666666, 6, {1,27,88,88,89,89}}   //   r[ABIJ] += 1/6 W[abij] ta[Bi] ta[aI] tb[Aj] tb[bJ]
{"ABIJ,abij,Ai,aJ,Bj,bI", 0.16666666666666666, 6, {1,27,88,88,89,89}}   //   r[ABIJ] += 1/6 W[abij] ta[Ai] ta[aJ] tb[Bj] tb[bI]
{"ABIJ,ABab,bJ,aI", 0.3333333333333333, 4, {1,41,88,89}}   //   r[ABIJ] += 1/3 W[ABab] ta[bJ] tb[aI]
{"ABIJ,AJai,Bi,aI", -0.3333333333333333, 4, {1,42,88,89}}   //   r[ABIJ] += -1/3 W[AJai] ta[Bi] tb[aI]
{"ABIJ,ABab,aI,bJ", 0.3333333333333333, 4, {1,41,88,89}}   //   r[ABIJ] += 1/3 W[ABab] ta[aI] tb[bJ]
{"ABIJ,AJai,aI,Bi", -0.3333333333333333, 4, {1,42,88,89}}   //   r[ABIJ] += -1/3 W[AJai] ta[aI] tb[Bi]
{"ABIJ,BIai,Ai,aJ", -0.3333333333333333, 4, {1,42,88,89}}   //   r[ABIJ] += -1/3 W[BIai] ta[Ai] tb[aJ]
{"ABIJ,BIai,aJ,Ai", -0.3333333333333333, 4, {1,42,88,89}}   //   r[ABIJ] += -1/3 W[BIai] ta[aJ] tb[Ai]
{"ABIJ,IJij,Bj,Ai", 0.3333333333333333, 4, {1,43,88,89}}   //   r[ABIJ] += 1/3 W[IJij] ta[Bj] tb[Ai]
{"ABIJ,IJij,Ai,Bj", 0.3333333333333333, 4, {1,43,88,89}}   //   r[ABIJ] += 1/3 W[IJij] ta[Ai] tb[Bj]
{"ABIJ,ABab,bI,aJ", 0.16666666666666666, 4, {1,41,88,89}}   //   r[ABIJ] += 1/6 W[ABab] ta[bI] tb[aJ]
{"ABIJ,AIai,Bi,aJ", -0.16666666666666666, 4, {1,42,88,89}}   //   r[ABIJ] += -1/6 W[AIai] ta[Bi] tb[aJ]
{"ABIJ,ABab,aJ,bI", 0.16666666666666666, 4, {1,41,88,89}}   //   r[ABIJ] += 1/6 W[ABab] ta[aJ] tb[bI]
{"ABIJ,AIai,aJ,Bi", -0.16666666666666666, 4, {1,42,88,89}}   //   r[ABIJ] += -1/6 W[AIai] ta[aJ] tb[Bi]
{"ABIJ,BJai,Ai,aI", -0.16666666666666666, 4, {1,42,88,89}}   //   r[ABIJ] += -1/6 W[BJai] ta[Ai] tb[aI]
{"ABIJ,BJai,aI,Ai", -0.16666666666666666, 4, {1,42,88,89}}   //   r[ABIJ] += -1/6 W[BJai] ta[aI] tb[Ai]
{"ABIJ,IJij,Bi,Aj", 0.16666666666666666, 4, {1,43,88,89}}   //   r[ABIJ] += 1/6 W[IJij] ta[Bi] tb[Aj]
{"ABIJ,IJij,Aj,Bi", 0.16666666666666666, 4, {1,43,88,89}}   //   r[ABIJ] += 1/6 W[IJij] ta[Aj] tb[Bi]
{"ABIJ,Babi,bJ,Ai,aI", -0.3333333333333333, 5, {1,44,88,89,89}}   //   r[ABIJ] += -1/3 W[Babi] ta[bJ] tb[Ai] tb[aI]
{"ABIJ,Jaij,Bi,Aj,aI", 0.3333333333333333, 5, {1,45,88,89,89}}   //   r[ABIJ] += 1/3 W[Jaij] ta[Bi] tb[Aj] tb[aI]
{"ABIJ,Aabi,bI,Bi,aJ", -0.3333333333333333, 5, {1,44,88,89,89}}   //   r[ABIJ] += -1/3 W[Aabi] ta[bI] tb[Bi] tb[aJ]
{"ABIJ,Iaij,Ai,Bj,aJ", 0.3333333333333333, 5, {1,45,88,89,89}}   //   r[ABIJ] += 1/3 W[Iaij] ta[Ai] tb[Bj] tb[aJ]
{"ABIJ,Babi,bI,Ai,aJ", -0.16666666666666666, 5, {1,44,88,89,89}}   //   r[ABIJ] += -1/6 W[Babi] ta[bI] tb[Ai] tb[aJ]
{"ABIJ,Iaij,Bi,Aj,aJ", 0.16666666666666666, 5, {1,45,88,89,89}}   //   r[ABIJ] += 1/6 W[Iaij] ta[Bi] tb[Aj] tb[aJ]
{"ABIJ,Aabi,bJ,Bi,aI", -0.16666666666666666, 5, {1,44,88,89,89}}   //   r[ABIJ] += -1/6 W[Aabi] ta[bJ] tb[Bi] tb[aI]
{"ABIJ,Jaij,Ai,Bj,aI", 0.16666666666666666, 5, {1,45,88,89,89}}   //   r[ABIJ] += 1/6 W[Jaij] ta[Ai] tb[Bj] tb[aI]
{"ABIJ,ABaJ,aI", 0.5, 3, {1,44,89}}   //   r[ABIJ] += 1/2 W[ABaJ] tb[aI]
{"ABIJ,ABIa,aJ", 0.5, 3, {1,46,89}}   //   r[ABIJ] += 1/2 W[ABIa] tb[aJ]
{"ABIJ,BIJi,Ai", -0.5, 3, {1,47,89}}   //   r[ABIJ] += -1/2 W[BIJi] tb[Ai]
{"ABIJ,AJIi,Bi", -0.5, 3, {1,47,89}}   //   r[ABIJ] += -1/2 W[AJIi] tb[Bi]
{"ABIJ,ABab,aJ,bI", -0.16666666666666666, 4, {1,41,89,89}}   //   r[ABIJ] += -1/6 W[ABab] tb[aJ] tb[bI]
{"ABIJ,ABab,aI,bJ", 0.16666666666666666, 4, {1,41,89,89}}   //   r[ABIJ] += 1/6 W[ABab] tb[aI] tb[bJ]
{"ABIJ,AJai,Bi,aI", -0.16666666666666666, 4, {1,42,89,89}}   //   r[ABIJ] += -1/6 W[AJai] tb[Bi] tb[aI]
{"ABIJ,BJai,Ai,aI", 0.16666666666666666, 4, {1,42,89,89}}   //   r[ABIJ] += 1/6 W[BJai] tb[Ai] tb[aI]
{"ABIJ,BaJi,Ai,aI", -0.5, 4, {1,27,89,89}}   //   r[ABIJ] += -1/2 W[BaJi] tb[Ai] tb[aI]
{"ABIJ,AIai,Bi,aJ", 0.16666666666666666, 4, {1,42,89,89}}   //   r[ABIJ] += 1/6 W[AIai] tb[Bi] tb[aJ]
{"ABIJ,BIai,Ai,aJ", -0.16666666666666666, 4, {1,42,89,89}}   //   r[ABIJ] += -1/6 W[BIai] tb[Ai] tb[aJ]
{"ABIJ,AaIi,Bi,aJ", -0.5, 4, {1,27,89,89}}   //   r[ABIJ] += -1/2 W[AaIi] tb[Bi] tb[aJ]
{"ABIJ,IJij,Aj,Bi", -0.16666666666666666, 4, {1,43,89,89}}   //   r[ABIJ] += -1/6 W[IJij] tb[Aj] tb[Bi]
{"ABIJ,IJij,Ai,Bj", 0.16666666666666666, 4, {1,43,89,89}}   //   r[ABIJ] += 1/6 W[IJij] tb[Ai] tb[Bj]
{"ABIJ,Aabi,Bi,aJ,bI", -0.16666666666666666, 5, {1,44,89,89,89}}   //   r[ABIJ] += -1/6 W[Aabi] tb[Bi] tb[aJ] tb[bI]
{"ABIJ,Aabi,Bi,aI,bJ", 0.16666666666666666, 5, {1,44,89,89,89}}   //   r[ABIJ] += 1/6 W[Aabi] tb[Bi] tb[aI] tb[bJ]
{"ABIJ,Babi,Ai,aJ,bI", 0.16666666666666666, 5, {1,44,89,89,89}}   //   r[ABIJ] += 1/6 W[Babi] tb[Ai] tb[aJ] tb[bI]
{"ABIJ,Babi,Ai,aI,bJ", -0.16666666666666666, 5, {1,44,89,89,89}}   //   r[ABIJ] += -1/6 W[Babi] tb[Ai] tb[aI] tb[bJ]
{"ABIJ,Jaij,Aj,Bi,aI", 0.16666666666666666, 5, {1,45,89,89,89}}   //   r[ABIJ] += 1/6 W[Jaij] tb[Aj] tb[Bi] tb[aI]
{"ABIJ,Jaij,Ai,Bj,aI", -0.16666666666666666, 5, {1,45,89,89,89}}   //   r[ABIJ] += -1/6 W[Jaij] tb[Ai] tb[Bj] tb[aI]
{"ABIJ,Iaij,Aj,Bi,aJ", -0.16666666666666666, 5, {1,45,89,89,89}}   //   r[ABIJ] += -1/6 W[Iaij] tb[Aj] tb[Bi] tb[aJ]
{"ABIJ,Iaij,Ai,Bj,aJ", 0.16666666666666666, 5, {1,45,89,89,89}}   //   r[ABIJ] += 1/6 W[Iaij] tb[Ai] tb[Bj] tb[aJ]
{"ABIJ,abij,Ai,Bj,aI,bJ", 0.16666666666666666, 6, {1,27,89,89,89,89}}   //   r[ABIJ] += 1/6 W[abij] tb[Ai] tb[Bj] tb[aI] tb[bJ]
{"ABIJ,abij,Ai,Bj,aJ,bI", -0.16666666666666666, 6, {1,27,89,89,89,89}}   //   r[ABIJ] += -1/6 W[abij] tb[Ai] tb[Bj] tb[aJ] tb[bI]
{"ABIJ,av,Av,BaJI", -0.5, 4, {1,28,14,18}}   //   r[ABIJ] += -1/2 f_A[av] t[Av] t[BaJI]
{"ABIJ,av,Bv,AaIJ", -0.5, 4, {1,28,14,18}}   //   r[ABIJ] += -1/2 f_A[av] t[Bv] t[AaIJ]
{"ABIJ,Jv,BAvI", -0.25, 3, {1,48,17}}   //   r[ABIJ] += -1/4 f_A[Jv] t[BAvI]
{"ABIJ,Iv,ABvJ", -0.25, 3, {1,48,17}}   //   r[ABIJ] += -1/4 f_A[Iv] t[ABvJ]
{"ABIJ,av,ABvJ,aI", -0.25, 4, {1,28,17,88}}   //   r[ABIJ] += -1/4 f_A[av] t[ABvJ] ta[aI]
{"ABIJ,av,BAvI,aJ", -0.25, 4, {1,28,17,88}}   //   r[ABIJ] += -1/4 f_A[av] t[BAvI] ta[aJ]
{"ABIJ,Aa,BaJI", 1.0, 3, {1,49,18}}   //   r[ABIJ] += 1 f[Aa] t[BaJI]
{"ABIJ,Ba,AaIJ", 1.0, 3, {1,49,18}}   //   r[ABIJ] += 1 f[Ba] t[AaIJ]
{"ABIJ,Ji,ABIi", -1.0, 3, {1,50,18}}   //   r[ABIJ] += -1 f[Ji] t[ABIi]
{"ABIJ,Ii,ABiJ", -1.0, 3, {1,50,18}}   //   r[ABIJ] += -1 f[Ii] t[ABiJ]
{"ABIJ,ai,ABiJ,aI", -0.5, 4, {1,29,18,88}}   //   r[ABIJ] += -1/2 f[ai] t[ABiJ] ta[aI]
{"ABIJ,aivw,vw,ABiJ,aI", 0.25, 5, {1,23,21,18,88}}   //   r[ABIJ] += 1/4 W[aivw] I[vw] t[ABiJ] ta[aI]
{"ABIJ,ai,ABIi,aJ", -0.5, 4, {1,29,18,88}}   //   r[ABIJ] += -1/2 f[ai] t[ABIi] ta[aJ]
{"ABIJ,aivw,vw,ABIi,aJ", 0.25, 5, {1,23,21,18,88}}   //   r[ABIJ] += 1/4 W[aivw] I[vw] t[ABIi] ta[aJ]
{"ABIJ,ai,BaJI,Ai", -0.5, 4, {1,29,18,88}}   //   r[ABIJ] += -1/2 f[ai] t[BaJI] ta[Ai]
{"ABIJ,aivw,vw,BaJI,Ai", 0.25, 5, {1,23,21,18,88}}   //   r[ABIJ] += 1/4 W[aivw] I[vw] t[BaJI] ta[Ai]
{"ABIJ,ai,AaIJ,Bi", -0.5, 4, {1,29,18,88}}   //   r[ABIJ] += -1/2 f[ai] t[AaIJ] ta[Bi]
{"ABIJ,aivw,vw,AaIJ,Bi", 0.25, 5, {1,23,21,18,88}}   //   r[ABIJ] += 1/4 W[aivw] I[vw] t[AaIJ] ta[Bi]
{"ABIJ,iv,vJ,ABIi", -0.5, 4, {1,30,13,18}}   //   r[ABIJ] += -1/2 f_B[iv] t[vJ] t[ABIi]
{"ABIJ,iv,vI,ABiJ", -0.5, 4, {1,30,13,18}}   //   r[ABIJ] += -1/2 f_B[iv] t[vI] t[ABiJ]
{"ABIJ,Bv,AvIJ", 0.25, 3, {1,51,15}}   //   r[ABIJ] += 1/4 f_B[Bv] t[AvIJ]
{"ABIJ,Av,BvJI", 0.25, 3, {1,51,15}}   //   r[ABIJ] += 1/4 f_B[Av] t[BvJI]
{"ABIJ,iv,AvIJ,Bi", -0.25, 4, {1,30,15,89}}   //   r[ABIJ] += -1/4 f_B[iv] t[AvIJ] tb[Bi]
{"ABIJ,iv,BvJI,Ai", -0.25, 4, {1,30,15,89}}   //   r[ABIJ] += -1/4 f_B[iv] t[BvJI] tb[Ai]
{"ABIJ,ai,ABiJ,aI", -0.5, 4, {1,29,18,89}}   //   r[ABIJ] += -1/2 f[ai] t[ABiJ] tb[aI]
{"ABIJ,aivw,vw,ABiJ,aI", -0.25, 5, {1,23,21,18,89}}   //   r[ABIJ] += -1/4 W[aivw] I[vw] t[ABiJ] tb[aI]
{"ABIJ,ai,ABIi,aJ", -0.5, 4, {1,29,18,89}}   //   r[ABIJ] += -1/2 f[ai] t[ABIi] tb[aJ]
{"ABIJ,aivw,vw,ABIi,aJ", -0.25, 5, {1,23,21,18,89}}   //   r[ABIJ] += -1/4 W[aivw] I[vw] t[ABIi] tb[aJ]
{"ABIJ,ai,BaJI,Ai", -0.5, 4, {1,29,18,89}}   //   r[ABIJ] += -1/2 f[ai] t[BaJI] tb[Ai]
{"ABIJ,aivw,vw,BaJI,Ai", -0.25, 5, {1,23,21,18,89}}   //   r[ABIJ] += -1/4 W[aivw] I[vw] t[BaJI] tb[Ai]
{"ABIJ,ai,AaIJ,Bi", -0.5, 4, {1,29,18,89}}   //   r[ABIJ] += -1/2 f[ai] t[AaIJ] tb[Bi]
{"ABIJ,aivw,vw,AaIJ,Bi", -0.25, 5, {1,23,21,18,89}}   //   r[ABIJ] += -1/4 W[aivw] I[vw] t[AaIJ] tb[Bi]
{"ABVI,ABVI", 2.0, 2, {2,31}}   //   r[ABVI] += 2 W[ABVI]
{"ABVI,ijvw,vwIi,ABVj", 1.3333333333333333, 4, {2,22,12,17}}   //   r[ABVI] += 4/3 W[ijvw] t[vwIi] t[ABVj]
{"ABVI,ijvw,vwIi,BAVj", 0.6666666666666666, 4, {2,22,12,17}}   //   r[ABVI] += 2/3 W[ijvw] t[vwIi] t[BAVj]
{"ABVI,ABVv,vI", 1.3333333333333333, 3, {2,25,13}}   //   r[ABVI] += 4/3 W[ABVv] t[vI]
{"ABVI,ABvV,vI", 0.6666666666666666, 3, {2,25,13}}   //   r[ABVI] += 2/3 W[ABvV] t[vI]
{"ABVI,ijvw,vI,wi,ABVj", 0.6666666666666666, 5, {2,22,13,13,17}}   //   r[ABVI] += 2/3 W[ijvw] t[vI] t[wi] t[ABVj]
{"ABVI,ijvw,vI,wj,ABVi", -0.6666666666666666, 5, {2,22,13,13,17}}   //   r[ABVI] += -2/3 W[ijvw] t[vI] t[wj] t[ABVi]
{"ABVI,ijvw,vI,wi,BAVj", 0.3333333333333333, 5, {2,22,13,13,17}}   //   r[ABVI] += 1/3 W[ijvw] t[vI] t[wi] t[BAVj]
{"ABVI,ijvw,vI,wj,BAVi", -0.3333333333333333, 5, {2,22,13,13,17}}   //   r[ABVI] += -1/3 W[ijvw] t[vI] t[wj] t[BAVi]
{"ABVI,ABav,vI,aV", 1.3333333333333333, 4, {2,34,13,14}}   //   r[ABVI] += 4/3 W[ABav] t[vI] t[aV]
{"ABVI,BVvw,vI,Aw", -1.3333333333333333, 4, {2,52,13,14}}   //   r[ABVI] += -4/3 W[BVvw] t[vI] t[Aw]
{"ABVI,ABva,vI,aV", 0.6666666666666666, 4, {2,35,13,14}}   //   r[ABVI] += 2/3 W[ABva] t[vI] t[aV]
{"ABVI,AVvw,vI,Bw", -0.6666666666666666, 4, {2,52,13,14}}   //   r[ABVI] += -2/3 W[AVvw] t[vI] t[Bw]
{"ABVI,Bavw,vI,Aw,aV", -1.3333333333333333, 5, {2,25,13,14,14}}   //   r[ABVI] += -4/3 W[Bavw] t[vI] t[Aw] t[aV]
{"ABVI,Aavw,vI,Bw,aV", -0.6666666666666666, 5, {2,25,13,14,14}}   //   r[ABVI] += -2/3 W[Aavw] t[vI] t[Bw] t[aV]
{"ABVI,aivw,wI,Av,aV,Bi", 1.3333333333333333, 6, {2,23,13,14,14,89}}   //   r[ABVI] += 4/3 W[aivw] t[wI] t[Av] t[aV] tb[Bi]
{"ABVI,aivw,wI,Bv,aV,Ai", 0.6666666666666666, 6, {2,23,13,14,14,89}}   //   r[ABVI] += 2/3 W[aivw] t[wI] t[Bv] t[aV] tb[Ai]
{"ABVI,aivw,wi,Av,aBVI", -1.0, 5, {2,23,13,14,17}}   //   r[ABVI] += -1 W[aivw] t[wi] t[Av] t[aBVI]
{"ABVI,aivw,wi,Av,BaVI", 0.3333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += 1/3 W[aivw] t[wi] t[Av] t[BaVI]
{"ABVI,aivw,wi,Bv,AaVI", -0.3333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += -1/3 W[aivw] t[wi] t[Bv] t[AaVI]
{"ABVI,aivw,wI,av,ABVi", -0.6666666666666666, 5, {2,23,13,14,17}}   //   r[ABVI] += -2/3 W[aivw] t[wI] t[av] t[ABVi]
{"ABVI,aivw,wI,Av,aBVi", 0.6666666666666666, 5, {2,23,13,14,17}}   //   r[ABVI] += 2/3 W[aivw] t[wI] t[Av] t[aBVi]
{"ABVI,aivw,wi,aV,ABvI", -1.0, 5, {2,23,13,14,17}}   //   r[ABVI] += -1 W[aivw] t[wi] t[aV] t[ABvI]
{"ABVI,aivw,wI,aV,ABvi", 0.6666666666666666, 5, {2,23,13,14,17}}   //   r[ABVI] += 2/3 W[aivw] t[wI] t[aV] t[ABvi]
{"ABVI,aivw,wI,av,BAVi", -0.3333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += -1/3 W[aivw] t[wI] t[av] t[BAVi]
{"ABVI,aivw,wI,Bv,aAVi", 0.3333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += 1/3 W[aivw] t[wI] t[Bv] t[aAVi]
{"ABVI,aivw,wI,aV,BAvi", 0.3333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += 1/3 W[aivw] t[wI] t[aV] t[BAvi]
{"ABVI,aijv,vi,aV,ABjI", -2.0, 5, {2,24,13,14,18}}   //   r[ABVI] += -2 W[aijv] t[vi] t[aV] t[ABjI]
{"ABVI,aijv,vI,aV,ABji", 1.3333333333333333, 5, {2,24,13,14,18}}   //   r[ABVI] += 4/3 W[aijv] t[vI] t[aV] t[ABji]
{"ABVI,aijv,vI,aV,ABij", 0.6666666666666666, 5, {2,24,13,14,18}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[aV] t[ABij]
{"ABVI,Bavi,vI,aV,Ai", -1.3333333333333333, 5, {2,31,13,14,88}}   //   r[ABVI] += -4/3 W[Bavi] t[vI] t[aV] ta[Ai]
{"ABVI,Aavi,vI,aV,Bi", -0.6666666666666666, 5, {2,31,13,14,88}}   //   r[ABVI] += -2/3 W[Aavi] t[vI] t[aV] ta[Bi]
{"ABVI,aijv,vI,aV,Aj,Bi", 1.3333333333333333, 6, {2,24,13,14,88,89}}   //   r[ABVI] += 4/3 W[aijv] t[vI] t[aV] ta[Aj] tb[Bi]
{"ABVI,aijv,vI,aV,Bj,Ai", 0.6666666666666666, 6, {2,24,13,14,88,89}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[aV] ta[Bj] tb[Ai]
{"ABVI,Aiav,vI,aV,Bi", -1.3333333333333333, 5, {2,32,13,14,89}}   //   r[ABVI] += -4/3 W[Aiav] t[vI] t[aV] tb[Bi]
{"ABVI,Vivw,wI,Av,Bi", 1.3333333333333333, 5, {2,53,13,14,89}}   //   r[ABVI] += 4/3 W[Vivw] t[wI] t[Av] tb[Bi]
{"ABVI,Biav,vI,aV,Ai", -0.6666666666666666, 5, {2,32,13,14,89}}   //   r[ABVI] += -2/3 W[Biav] t[vI] t[aV] tb[Ai]
{"ABVI,Vivw,wI,Bv,Ai", 0.6666666666666666, 5, {2,53,13,14,89}}   //   r[ABVI] += 2/3 W[Vivw] t[wI] t[Bv] tb[Ai]
{"ABVI,Bivw,wi,AvVI", 0.6666666666666666, 4, {2,23,13,20}}   //   r[ABVI] += 2/3 W[Bivw] t[wi] t[AvVI]
{"ABVI,Bivw,vi,AwVI", -0.6666666666666666, 4, {2,23,13,20}}   //   r[ABVI] += -2/3 W[Bivw] t[vi] t[AwVI]
{"ABVI,Bivw,wI,AvVi", -0.6666666666666666, 4, {2,23,13,20}}   //   r[ABVI] += -2/3 W[Bivw] t[wI] t[AvVi]
{"ABVI,Bivw,vI,AwVi", 0.6666666666666666, 4, {2,23,13,20}}   //   r[ABVI] += 2/3 W[Bivw] t[vI] t[AwVi]
{"ABVI,Aivw,wi,BvVI", 0.3333333333333333, 4, {2,23,13,20}}   //   r[ABVI] += 1/3 W[Aivw] t[wi] t[BvVI]
{"ABVI,Aivw,vi,BwVI", -0.3333333333333333, 4, {2,23,13,20}}   //   r[ABVI] += -1/3 W[Aivw] t[vi] t[BwVI]
{"ABVI,Aivw,wI,BvVi", -0.3333333333333333, 4, {2,23,13,20}}   //   r[ABVI] += -1/3 W[Aivw] t[wI] t[BvVi]
{"ABVI,Aivw,vI,BwVi", 0.3333333333333333, 4, {2,23,13,20}}   //   r[ABVI] += 1/3 W[Aivw] t[vI] t[BwVi]
{"ABVI,ijvw,vj,AwVI,Bi", 0.6666666666666666, 5, {2,22,13,20,89}}   //   r[ABVI] += 2/3 W[ijvw] t[vj] t[AwVI] tb[Bi]
{"ABVI,ijvw,vi,AwVI,Bj", -0.6666666666666666, 5, {2,22,13,20,89}}   //   r[ABVI] += -2/3 W[ijvw] t[vi] t[AwVI] tb[Bj]
{"ABVI,ijvw,vI,AwVj,Bi", -0.6666666666666666, 5, {2,22,13,20,89}}   //   r[ABVI] += -2/3 W[ijvw] t[vI] t[AwVj] tb[Bi]
{"ABVI,ijvw,vI,AwVi,Bj", 0.6666666666666666, 5, {2,22,13,20,89}}   //   r[ABVI] += 2/3 W[ijvw] t[vI] t[AwVi] tb[Bj]
{"ABVI,ijvw,vj,BwVI,Ai", 0.3333333333333333, 5, {2,22,13,20,89}}   //   r[ABVI] += 1/3 W[ijvw] t[vj] t[BwVI] tb[Ai]
{"ABVI,ijvw,vi,BwVI,Aj", -0.3333333333333333, 5, {2,22,13,20,89}}   //   r[ABVI] += -1/3 W[ijvw] t[vi] t[BwVI] tb[Aj]
{"ABVI,ijvw,vI,BwVj,Ai", -0.3333333333333333, 5, {2,22,13,20,89}}   //   r[ABVI] += -1/3 W[ijvw] t[vI] t[BwVj] tb[Ai]
{"ABVI,ijvw,vI,BwVi,Aj", 0.3333333333333333, 5, {2,22,13,20,89}}   //   r[ABVI] += 1/3 W[ijvw] t[vI] t[BwVi] tb[Aj]
{"ABVI,Bavw,vI,AaVw", 2.6666666666666665, 4, {2,25,13,16}}   //   r[ABVI] += 8/3 W[Bavw] t[vI] t[AaVw]
{"ABVI,Iivw,wi,ABVv", -1.3333333333333333, 4, {2,22,13,16}}   //   r[ABVI] += -4/3 W[Iivw] t[wi] t[ABVv]
{"ABVI,Aavw,vI,BaVw", 1.3333333333333333, 4, {2,25,13,16}}   //   r[ABVI] += 4/3 W[Aavw] t[vI] t[BaVw]
{"ABVI,aivw,wi,ABVv,aI", -1.3333333333333333, 5, {2,23,13,16,88}}   //   r[ABVI] += -4/3 W[aivw] t[wi] t[ABVv] ta[aI]
{"ABVI,aivw,wI,AaVv,Bi", -2.6666666666666665, 5, {2,23,13,16,89}}   //   r[ABVI] += -8/3 W[aivw] t[wI] t[AaVv] tb[Bi]
{"ABVI,aivw,wI,BaVv,Ai", -1.3333333333333333, 5, {2,23,13,16,89}}   //   r[ABVI] += -4/3 W[aivw] t[wI] t[BaVv] tb[Ai]
{"ABVI,Aiav,vi,aBVI", 1.0, 4, {2,32,13,17}}   //   r[ABVI] += 1 W[Aiav] t[vi] t[aBVI]
{"ABVI,Biav,vi,AaVI", 1.0, 4, {2,32,13,17}}   //   r[ABVI] += 1 W[Biav] t[vi] t[AaVI]
{"ABVI,Bavi,vi,AaVI", -0.6666666666666666, 4, {2,31,13,17}}   //   r[ABVI] += -2/3 W[Bavi] t[vi] t[AaVI]
{"ABVI,Aiav,vI,aBVi", -0.6666666666666666, 4, {2,32,13,17}}   //   r[ABVI] += -2/3 W[Aiav] t[vI] t[aBVi]
{"ABVI,Biav,vI,AaVi", -0.6666666666666666, 4, {2,32,13,17}}   //   r[ABVI] += -2/3 W[Biav] t[vI] t[AaVi]
{"ABVI,Bavi,vI,aAVi", -0.6666666666666666, 4, {2,31,13,17}}   //   r[ABVI] += -2/3 W[Bavi] t[vI] t[aAVi]
{"ABVI,Bavi,vI,AaVi", 1.3333333333333333, 4, {2,31,13,17}}   //   r[ABVI] += 4/3 W[Bavi] t[vI] t[AaVi]
{"ABVI,Iijv,vi,ABVj", -1.0, 4, {2,33,13,17}}   //   r[ABVI] += -1 W[Iijv] t[vi] t[ABVj]
{"ABVI,Iijv,vj,ABVi", 0.6666666666666666, 4, {2,33,13,17}}   //   r[ABVI] += 2/3 W[Iijv] t[vj] t[ABVi]
{"ABVI,Vivw,wi,ABvI", -1.0, 4, {2,53,13,17}}   //   r[ABVI] += -1 W[Vivw] t[wi] t[ABvI]
{"ABVI,Vivw,wI,ABvi", 0.6666666666666666, 4, {2,53,13,17}}   //   r[ABVI] += 2/3 W[Vivw] t[wI] t[ABvi]
{"ABVI,Aavi,vi,BaVI", -0.3333333333333333, 4, {2,31,13,17}}   //   r[ABVI] += -1/3 W[Aavi] t[vi] t[BaVI]
{"ABVI,Biav,vI,aAVi", -0.3333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += -1/3 W[Biav] t[vI] t[aAVi]
{"ABVI,Aiav,vI,BaVi", -0.3333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += -1/3 W[Aiav] t[vI] t[BaVi]
{"ABVI,Aavi,vI,aBVi", -0.3333333333333333, 4, {2,31,13,17}}   //   r[ABVI] += -1/3 W[Aavi] t[vI] t[aBVi]
{"ABVI,Aavi,vI,BaVi", 0.6666666666666666, 4, {2,31,13,17}}   //   r[ABVI] += 2/3 W[Aavi] t[vI] t[BaVi]
{"ABVI,Iijv,vj,BAVi", 0.3333333333333333, 4, {2,33,13,17}}   //   r[ABVI] += 1/3 W[Iijv] t[vj] t[BAVi]
{"ABVI,Vivw,wI,BAvi", 0.3333333333333333, 4, {2,53,13,17}}   //   r[ABVI] += 1/3 W[Vivw] t[wI] t[BAvi]
{"ABVI,aijv,vi,ABVj,aI", -0.3333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += -1/3 W[aijv] t[vi] t[ABVj] ta[aI]
{"ABVI,aijv,vi,BAVj,aI", 0.3333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += 1/3 W[aijv] t[vi] t[BAVj] ta[aI]
{"ABVI,aijv,vi,aBVI,Aj", -1.0, 5, {2,24,13,17,88}}   //   r[ABVI] += -1 W[aijv] t[vi] t[aBVI] ta[Aj]
{"ABVI,aijv,vi,AaVI,Bj", -0.3333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += -1/3 W[aijv] t[vi] t[AaVI] ta[Bj]
{"ABVI,aijv,vi,BaVI,Aj", 0.3333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += 1/3 W[aijv] t[vi] t[BaVI] ta[Aj]
{"ABVI,aijv,vI,aBVi,Aj", 0.6666666666666666, 5, {2,24,13,17,88}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[aBVi] ta[Aj]
{"ABVI,aijv,vI,ABVi,aj", -0.6666666666666666, 5, {2,24,13,17,88}}   //   r[ABVI] += -2/3 W[aijv] t[vI] t[ABVi] ta[aj]
{"ABVI,aijv,vI,aAVi,Bj", 0.3333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += 1/3 W[aijv] t[vI] t[aAVi] ta[Bj]
{"ABVI,aijv,vI,BAVi,aj", -0.3333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += -1/3 W[aijv] t[vI] t[BAVi] ta[aj]
{"ABVI,aijv,vj,ABVi,aI", 0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += 2/3 W[aijv] t[vj] t[ABVi] tb[aI]
{"ABVI,aijv,vi,ABVj,aI", -0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += -2/3 W[aijv] t[vi] t[ABVj] tb[aI]
{"ABVI,aijv,vj,AaVI,Bi", 0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += 2/3 W[aijv] t[vj] t[AaVI] tb[Bi]
{"ABVI,aijv,vi,AaVI,Bj", -0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += -2/3 W[aijv] t[vi] t[AaVI] tb[Bj]
{"ABVI,aijv,vI,aAVj,Bi", 0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[aAVj] tb[Bi]
{"ABVI,aijv,vI,AaVj,Bi", -1.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += -4/3 W[aijv] t[vI] t[AaVj] tb[Bi]
{"ABVI,aijv,vI,ABVj,ai", 0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[ABVj] tb[ai]
{"ABVI,aijv,vI,AaVi,Bj", 0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += 2/3 W[aijv] t[vI] t[AaVi] tb[Bj]
{"ABVI,aijv,vI,ABVi,aj", -0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += -2/3 W[aijv] t[vI] t[ABVi] tb[aj]
{"ABVI,aijv,vj,BAVi,aI", 0.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 1/3 W[aijv] t[vj] t[BAVi] tb[aI]
{"ABVI,aijv,vi,BAVj,aI", -0.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += -1/3 W[aijv] t[vi] t[BAVj] tb[aI]
{"ABVI,aijv,vj,BaVI,Ai", 0.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 1/3 W[aijv] t[vj] t[BaVI] tb[Ai]
{"ABVI,aijv,vi,BaVI,Aj", -0.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += -1/3 W[aijv] t[vi] t[BaVI] tb[Aj]
{"ABVI,aijv,vI,aBVj,Ai", 0.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 1/3 W[aijv] t[vI] t[aBVj] tb[Ai]
{"ABVI,aijv,vI,BaVj,Ai", -0.6666666666666666, 5, {2,24,13,17,89}}   //   r[ABVI] += -2/3 W[aijv] t[vI] t[BaVj] tb[Ai]
{"ABVI,aijv,vI,BAVj,ai", 0.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 1/3 W[aijv] t[vI] t[BAVj] tb[ai]
{"ABVI,aijv,vI,BaVi,Aj", 0.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 1/3 W[aijv] t[vI] t[BaVi] tb[Aj]
{"ABVI,aijv,vI,BAVi,aj", -0.3333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += -1/3 W[aijv] t[vI] t[BAVi] tb[aj]
{"ABVI,Vijv,vi,ABjI", -2.0, 4, {2,54,13,18}}   //   r[ABVI] += -2 W[Vijv] t[vi] t[ABjI]
{"ABVI,Vijv,vI,ABji", 1.3333333333333333, 4, {2,54,13,18}}   //   r[ABVI] += 4/3 W[Vijv] t[vI] t[ABji]
{"ABVI,Vijv,vI,ABij", 0.6666666666666666, 4, {2,54,13,18}}   //   r[ABVI] += 2/3 W[Vijv] t[vI] t[ABij]
{"ABVI,BVvi,vI,Ai", -1.3333333333333333, 4, {2,55,13,88}}   //   r[ABVI] += -4/3 W[BVvi] t[vI] ta[Ai]
{"ABVI,AVvi,vI,Bi", -0.6666666666666666, 4, {2,55,13,88}}   //   r[ABVI] += -2/3 W[AVvi] t[vI] ta[Bi]
{"ABVI,Vijv,vI,Aj,Bi", 1.3333333333333333, 5, {2,54,13,88,89}}   //   r[ABVI] += 4/3 W[Vijv] t[vI] ta[Aj] tb[Bi]
{"ABVI,Vijv,vI,Bj,Ai", 0.6666666666666666, 5, {2,54,13,88,89}}   //   r[ABVI] += 2/3 W[Vijv] t[vI] ta[Bj] tb[Ai]
{"ABVI,AiVv,vI,Bi", -1.3333333333333333, 4, {2,23,13,89}}   //   r[ABVI] += -4/3 W[AiVv] t[vI] tb[Bi]
{"ABVI,BiVv,vI,Ai", -0.6666666666666666, 4, {2,23,13,89}}   //   r[ABVI] += -2/3 W[BiVv] t[vI] tb[Ai]
{"ABVI,ABaI,aV", 2.0, 3, {2,44,14}}   //   r[ABVI] += 2 W[ABaI] t[aV]
{"ABVI,BVIv,Av", -2.0, 3, {2,56,14}}   //   r[ABVI] += -2 W[BVIv] t[Av]
{"ABVI,AIVv,Bv", -0.6666666666666666, 3, {2,23,14}}   //   r[ABVI] += -2/3 W[AIVv] t[Bv]
{"ABVI,BIVv,Av", 0.6666666666666666, 3, {2,23,14}}   //   r[ABVI] += 2/3 W[BIVv] t[Av]
{"ABVI,AIav,Bv,aV", -0.6666666666666666, 4, {2,32,14,14}}   //   r[ABVI] += -2/3 W[AIav] t[Bv] t[aV]
{"ABVI,BIav,Av,aV", 0.6666666666666666, 4, {2,32,14,14}}   //   r[ABVI] += 2/3 W[BIav] t[Av] t[aV]
{"ABVI,BaIv,Av,aV", -2.0, 4, {2,26,14,14}}   //   r[ABVI] += -2 W[BaIv] t[Av] t[aV]
{"ABVI,IVvw,Av,Bw", -0.6666666666666666, 4, {2,57,14,14}}   //   r[ABVI] += -2/3 W[IVvw] t[Av] t[Bw]
{"ABVI,IVvw,Aw,Bv", 0.6666666666666666, 4, {2,57,14,14}}   //   r[ABVI] += 2/3 W[IVvw] t[Aw] t[Bv]
{"ABVI,Iavw,Aw,Bv,aV", 0.6666666666666666, 5, {2,37,14,14,14}}   //   r[ABVI] += 2/3 W[Iavw] t[Aw] t[Bv] t[aV]
{"ABVI,Iavw,Av,Bw,aV", -0.6666666666666666, 5, {2,37,14,14,14}}   //   r[ABVI] += -2/3 W[Iavw] t[Av] t[Bw] t[aV]
{"ABVI,abvw,Av,Bw,bV,aI", -0.6666666666666666, 6, {2,25,14,14,14,88}}   //   r[ABVI] += -2/3 W[abvw] t[Av] t[Bw] t[bV] ta[aI]
{"ABVI,abvw,Av,Bw,aV,bI", 0.6666666666666666, 6, {2,25,14,14,14,88}}   //   r[ABVI] += 2/3 W[abvw] t[Av] t[Bw] t[aV] ta[bI]
{"ABVI,aivw,Av,aV,BwIi", -1.0, 5, {2,23,14,14,15}}   //   r[ABVI] += -1 W[aivw] t[Av] t[aV] t[BwIi]
{"ABVI,aivw,Av,aV,BwiI", 0.6666666666666666, 5, {2,23,14,14,15}}   //   r[ABVI] += 2/3 W[aivw] t[Av] t[aV] t[BwiI]
{"ABVI,aivw,Bv,aV,AwiI", 0.3333333333333333, 5, {2,23,14,14,15}}   //   r[ABVI] += 1/3 W[aivw] t[Bv] t[aV] t[AwiI]
{"ABVI,abvw,Av,aw,bBVI", 1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += 1 W[abvw] t[Av] t[aw] t[bBVI]
{"ABVI,abvw,Av,aw,BbVI", -0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -1/3 W[abvw] t[Av] t[aw] t[BbVI]
{"ABVI,abvw,Bv,aw,AbVI", 0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 1/3 W[abvw] t[Bv] t[aw] t[AbVI]
{"ABVI,abvw,Av,bw,aBVI", -1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += -1 W[abvw] t[Av] t[bw] t[aBVI]
{"ABVI,abvw,Av,bw,BaVI", 0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 1/3 W[abvw] t[Av] t[bw] t[BaVI]
{"ABVI,abvw,Bv,bw,AaVI", -0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -1/3 W[abvw] t[Bv] t[bw] t[AaVI]
{"ABVI,abvw,Av,Bw,baVI", -0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -1/3 W[abvw] t[Av] t[Bw] t[baVI]
{"ABVI,abvw,Av,Bw,abVI", 0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 1/3 W[abvw] t[Av] t[Bw] t[abVI]
{"ABVI,abvw,aV,bv,ABwI", 1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += 1 W[abvw] t[aV] t[bv] t[ABwI]
{"ABVI,abvw,aV,bw,ABvI", -1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += -1 W[abvw] t[aV] t[bw] t[ABvI]
{"ABVI,abvw,Av,bV,aBwI", 1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += 1 W[abvw] t[Av] t[bV] t[aBwI]
{"ABVI,abvw,Av,bV,BawI", -0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -1/3 W[abvw] t[Av] t[bV] t[BawI]
{"ABVI,abvw,Av,aV,bBwI", -1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += -1 W[abvw] t[Av] t[aV] t[bBwI]
{"ABVI,abvw,Av,aV,BbwI", 0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 1/3 W[abvw] t[Av] t[aV] t[BbwI]
{"ABVI,abvw,Bv,bV,AawI", 0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 1/3 W[abvw] t[Bv] t[bV] t[AawI]
{"ABVI,abvw,Bv,aV,AbwI", -0.3333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -1/3 W[abvw] t[Bv] t[aV] t[AbwI]
{"ABVI,abiv,av,bV,ABiI", 2.0, 5, {2,26,14,14,18}}   //   r[ABVI] += 2 W[abiv] t[av] t[bV] t[ABiI]
{"ABVI,abiv,aV,bv,ABiI", -2.0, 5, {2,26,14,14,18}}   //   r[ABVI] += -2 W[abiv] t[aV] t[bv] t[ABiI]
{"ABVI,abiv,Av,aV,BbiI", -0.6666666666666666, 5, {2,26,14,14,18}}   //   r[ABVI] += -2/3 W[abiv] t[Av] t[aV] t[BbiI]
{"ABVI,abiv,Av,aV,BbIi", 2.0, 5, {2,26,14,14,18}}   //   r[ABVI] += 2 W[abiv] t[Av] t[aV] t[BbIi]
{"ABVI,abiv,Av,bV,BaiI", 2.0, 5, {2,26,14,14,18}}   //   r[ABVI] += 2 W[abiv] t[Av] t[bV] t[BaiI]
{"ABVI,abiv,Av,bV,BaIi", -4.0, 5, {2,26,14,14,18}}   //   r[ABVI] += -4 W[abiv] t[Av] t[bV] t[BaIi]
{"ABVI,abiv,Bv,aV,AbiI", 0.6666666666666666, 5, {2,26,14,14,18}}   //   r[ABVI] += 2/3 W[abiv] t[Bv] t[aV] t[AbiI]
{"ABVI,Aabv,Bv,aV,bI", 0.6666666666666666, 5, {2,34,14,14,88}}   //   r[ABVI] += 2/3 W[Aabv] t[Bv] t[aV] ta[bI]
{"ABVI,Aabv,Bv,bV,aI", -0.6666666666666666, 5, {2,34,14,14,88}}   //   r[ABVI] += -2/3 W[Aabv] t[Bv] t[bV] ta[aI]
{"ABVI,Babv,Av,aV,bI", -0.6666666666666666, 5, {2,34,14,14,88}}   //   r[ABVI] += -2/3 W[Babv] t[Av] t[aV] ta[bI]
{"ABVI,Babv,Av,bV,aI", 0.6666666666666666, 5, {2,34,14,14,88}}   //   r[ABVI] += 2/3 W[Babv] t[Av] t[bV] ta[aI]
{"ABVI,Iaiv,Av,aV,Bi", 0.6666666666666666, 5, {2,38,14,14,88}}   //   r[ABVI] += 2/3 W[Iaiv] t[Av] t[aV] ta[Bi]
{"ABVI,Iaiv,Bv,aV,Ai", -0.6666666666666666, 5, {2,38,14,14,88}}   //   r[ABVI] += -2/3 W[Iaiv] t[Bv] t[aV] ta[Ai]
{"ABVI,Iavi,Av,aV,Bi", -0.6666666666666666, 5, {2,39,14,14,88}}   //   r[ABVI] += -2/3 W[Iavi] t[Av] t[aV] ta[Bi]
{"ABVI,Iavi,Bv,aV,Ai", 0.6666666666666666, 5, {2,39,14,14,88}}   //   r[ABVI] += 2/3 W[Iavi] t[Bv] t[aV] ta[Ai]
{"ABVI,Vavw,Aw,Bv,aI", -0.6666666666666666, 5, {2,58,14,14,88}}   //   r[ABVI] += -2/3 W[Vavw] t[Aw] t[Bv] ta[aI]
{"ABVI,Vavw,Av,Bw,aI", 0.6666666666666666, 5, {2,58,14,14,88}}   //   r[ABVI] += 2/3 W[Vavw] t[Av] t[Bw] ta[aI]
{"ABVI,abiv,Av,aV,Bi,bI", -0.6666666666666666, 6, {2,26,14,14,88,88}}   //   r[ABVI] += -2/3 W[abiv] t[Av] t[aV] ta[Bi] ta[bI]
{"ABVI,abiv,Av,bV,Bi,aI", 0.6666666666666666, 6, {2,26,14,14,88,88}}   //   r[ABVI] += 2/3 W[abiv] t[Av] t[bV] ta[Bi] ta[aI]
{"ABVI,abiv,Bv,aV,Ai,bI", 0.6666666666666666, 6, {2,26,14,14,88,88}}   //   r[ABVI] += 2/3 W[abiv] t[Bv] t[aV] ta[Ai] ta[bI]
{"ABVI,abiv,Bv,bV,Ai,aI", -0.6666666666666666, 6, {2,26,14,14,88,88}}   //   r[ABVI] += -2/3 W[abiv] t[Bv] t[bV] ta[Ai] ta[aI]
{"ABVI,Babv,Av,aV,bI", -1.3333333333333333, 5, {2,34,14,14,89}}   //   r[ABVI] += -4/3 W[Babv] t[Av] t[aV] tb[bI]
{"ABVI,Iaiv,Av,aV,Bi", 1.3333333333333333, 5, {2,38,14,14,89}}   //   r[ABVI] += 4/3 W[Iaiv] t[Av] t[aV] tb[Bi]
{"ABVI,Aabv,Bv,aV,bI", -0.6666666666666666, 5, {2,34,14,14,89}}   //   r[ABVI] += -2/3 W[Aabv] t[Bv] t[aV] tb[bI]
{"ABVI,Iaiv,Bv,aV,Ai", 0.6666666666666666, 5, {2,38,14,14,89}}   //   r[ABVI] += 2/3 W[Iaiv] t[Bv] t[aV] tb[Ai]
{"ABVI,abiv,Av,bV,Bi,aI", 1.3333333333333333, 6, {2,26,14,14,89,89}}   //   r[ABVI] += 4/3 W[abiv] t[Av] t[bV] tb[Bi] tb[aI]
{"ABVI,abiv,Bv,bV,Ai,aI", 0.6666666666666666, 6, {2,26,14,14,89,89}}   //   r[ABVI] += 2/3 W[abiv] t[Bv] t[bV] tb[Ai] tb[aI]
{"ABVI,Bavw,aw,AvVI", 0.6666666666666666, 4, {2,25,14,20}}   //   r[ABVI] += 2/3 W[Bavw] t[aw] t[AvVI]
{"ABVI,Bavw,Aw,avVI", -0.6666666666666666, 4, {2,25,14,20}}   //   r[ABVI] += -2/3 W[Bavw] t[Aw] t[avVI]
{"ABVI,Iivw,Av,BwVi", 0.3333333333333333, 4, {2,22,14,20}}   //   r[ABVI] += 1/3 W[Iivw] t[Av] t[BwVi]
{"ABVI,Iivw,Bv,AwVi", -0.3333333333333333, 4, {2,22,14,20}}   //   r[ABVI] += -1/3 W[Iivw] t[Bv] t[AwVi]
{"ABVI,Bavw,aV,AvwI", -0.6666666666666666, 4, {2,25,14,20}}   //   r[ABVI] += -2/3 W[Bavw] t[aV] t[AvwI]
{"ABVI,Aavw,aw,BvVI", 0.3333333333333333, 4, {2,25,14,20}}   //   r[ABVI] += 1/3 W[Aavw] t[aw] t[BvVI]
{"ABVI,Aavw,Bw,avVI", -0.3333333333333333, 4, {2,25,14,20}}   //   r[ABVI] += -1/3 W[Aavw] t[Bw] t[avVI]
{"ABVI,Aavw,aV,BvwI", -0.3333333333333333, 4, {2,25,14,20}}   //   r[ABVI] += -1/3 W[Aavw] t[aV] t[BvwI]
{"ABVI,aivw,Av,BwVi,aI", 0.3333333333333333, 5, {2,23,14,20,88}}   //   r[ABVI] += 1/3 W[aivw] t[Av] t[BwVi] ta[aI]
{"ABVI,aivw,Bv,AwVi,aI", -0.3333333333333333, 5, {2,23,14,20,88}}   //   r[ABVI] += -1/3 W[aivw] t[Bv] t[AwVi] ta[aI]
{"ABVI,aivw,av,AwVI,Bi", -0.6666666666666666, 5, {2,23,14,20,89}}   //   r[ABVI] += -2/3 W[aivw] t[av] t[AwVI] tb[Bi]
{"ABVI,aivw,Av,awVI,Bi", 0.6666666666666666, 5, {2,23,14,20,89}}   //   r[ABVI] += 2/3 W[aivw] t[Av] t[awVI] tb[Bi]
{"ABVI,aivw,aV,AwvI,Bi", 0.6666666666666666, 5, {2,23,14,20,89}}   //   r[ABVI] += 2/3 W[aivw] t[aV] t[AwvI] tb[Bi]
{"ABVI,aivw,av,BwVI,Ai", -0.3333333333333333, 5, {2,23,14,20,89}}   //   r[ABVI] += -1/3 W[aivw] t[av] t[BwVI] tb[Ai]
{"ABVI,aivw,Bv,awVI,Ai", 0.3333333333333333, 5, {2,23,14,20,89}}   //   r[ABVI] += 1/3 W[aivw] t[Bv] t[awVI] tb[Ai]
{"ABVI,aivw,aV,BwvI,Ai", 0.3333333333333333, 5, {2,23,14,20,89}}   //   r[ABVI] += 1/3 W[aivw] t[aV] t[BwvI] tb[Ai]
{"ABVI,Aiav,aV,BvIi", 1.0, 4, {2,32,14,15}}   //   r[ABVI] += 1 W[Aiav] t[aV] t[BvIi]
{"ABVI,Aiav,aV,BviI", -0.6666666666666666, 4, {2,32,14,15}}   //   r[ABVI] += -2/3 W[Aiav] t[aV] t[BviI]
{"ABVI,Bavi,aV,AviI", -0.6666666666666666, 4, {2,31,14,15}}   //   r[ABVI] += -2/3 W[Bavi] t[aV] t[AviI]
{"ABVI,Vivw,Av,BwIi", -1.0, 4, {2,53,14,15}}   //   r[ABVI] += -1 W[Vivw] t[Av] t[BwIi]
{"ABVI,Vivw,Av,BwiI", 0.6666666666666666, 4, {2,53,14,15}}   //   r[ABVI] += 2/3 W[Vivw] t[Av] t[BwiI]
{"ABVI,Biav,aV,AviI", -0.3333333333333333, 4, {2,32,14,15}}   //   r[ABVI] += -1/3 W[Biav] t[aV] t[AviI]
{"ABVI,Aavi,aV,BviI", -0.3333333333333333, 4, {2,31,14,15}}   //   r[ABVI] += -1/3 W[Aavi] t[aV] t[BviI]
{"ABVI,Vivw,Bv,AwiI", 0.3333333333333333, 4, {2,53,14,15}}   //   r[ABVI] += 1/3 W[Vivw] t[Bv] t[AwiI]
{"ABVI,aijv,aV,BvIi,Aj", -1.0, 5, {2,24,14,15,88}}   //   r[ABVI] += -1 W[aijv] t[aV] t[BvIi] ta[Aj]
{"ABVI,aijv,aV,BviI,Aj", 0.6666666666666666, 5, {2,24,14,15,88}}   //   r[ABVI] += 2/3 W[aijv] t[aV] t[BviI] ta[Aj]
{"ABVI,aijv,aV,AviI,Bj", 0.3333333333333333, 5, {2,24,14,15,88}}   //   r[ABVI] += 1/3 W[aijv] t[aV] t[AviI] ta[Bj]
{"ABVI,aijv,aV,AvjI,Bi", 0.6666666666666666, 5, {2,24,14,15,89}}   //   r[ABVI] += 2/3 W[aijv] t[aV] t[AvjI] tb[Bi]
{"ABVI,aijv,aV,BvjI,Ai", 0.3333333333333333, 5, {2,24,14,15,89}}   //   r[ABVI] += 1/3 W[aijv] t[aV] t[BvjI] tb[Ai]
{"ABVI,Iavw,aw,ABVv", -1.3333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += -4/3 W[Iavw] t[aw] t[ABVv]
{"ABVI,Iavw,Aw,BaVv", -1.3333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += -4/3 W[Iavw] t[Aw] t[BaVv]
{"ABVI,Iavw,Bw,AaVv", 1.3333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += 4/3 W[Iavw] t[Bw] t[AaVv]
{"ABVI,Iavw,av,ABVw", 1.3333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += 4/3 W[Iavw] t[av] t[ABVw]
{"ABVI,Iavw,Av,BaVw", 1.3333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += 4/3 W[Iavw] t[Av] t[BaVw]
{"ABVI,Iavw,Bv,AaVw", -1.3333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += -4/3 W[Iavw] t[Bv] t[AaVw]
{"ABVI,Iavw,aV,ABvw", -1.3333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += -4/3 W[Iavw] t[aV] t[ABvw]
{"ABVI,abvw,aw,ABVv,bI", 1.3333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += 4/3 W[abvw] t[aw] t[ABVv] ta[bI]
{"ABVI,abvw,av,ABVw,bI", -1.3333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += -4/3 W[abvw] t[av] t[ABVw] ta[bI]
{"ABVI,abvw,Av,BbVw,aI", 1.3333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += 4/3 W[abvw] t[Av] t[BbVw] ta[aI]
{"ABVI,abvw,Av,BaVw,bI", -1.3333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += -4/3 W[abvw] t[Av] t[BaVw] ta[bI]
{"ABVI,abvw,Bv,AbVw,aI", -1.3333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += -4/3 W[abvw] t[Bv] t[AbVw] ta[aI]
{"ABVI,abvw,Bv,AaVw,bI", 1.3333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += 4/3 W[abvw] t[Bv] t[AaVw] ta[bI]
{"ABVI,abvw,aV,ABvw,bI", 1.3333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += 4/3 W[abvw] t[aV] t[ABvw] ta[bI]
{"ABVI,Aabv,av,bBVI", 1.0, 4, {2,34,14,17}}   //   r[ABVI] += 1 W[Aabv] t[av] t[bBVI]
{"ABVI,Aabv,bv,aBVI", -1.0, 4, {2,34,14,17}}   //   r[ABVI] += -1 W[Aabv] t[bv] t[aBVI]
{"ABVI,Aabv,bv,BaVI", 0.3333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += 1/3 W[Aabv] t[bv] t[BaVI]
{"ABVI,Aabv,Bv,baVI", -0.3333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += -1/3 W[Aabv] t[Bv] t[baVI]
{"ABVI,Babv,av,AbVI", 1.0, 4, {2,34,14,17}}   //   r[ABVI] += 1 W[Babv] t[av] t[AbVI]
{"ABVI,Babv,bv,AaVI", -0.3333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += -1/3 W[Babv] t[bv] t[AaVI]
{"ABVI,Babv,Av,abVI", -1.0, 4, {2,34,14,17}}   //   r[ABVI] += -1 W[Babv] t[Av] t[abVI]
{"ABVI,Babv,Av,baVI", 0.3333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += 1/3 W[Babv] t[Av] t[baVI]
{"ABVI,Iaiv,av,ABVi", -1.0, 4, {2,38,14,17}}   //   r[ABVI] += -1 W[Iaiv] t[av] t[ABVi]
{"ABVI,Iaiv,Av,aBVi", 1.0, 4, {2,38,14,17}}   //   r[ABVI] += 1 W[Iaiv] t[Av] t[aBVi]
{"ABVI,Iaiv,Av,BaVi", -0.3333333333333333, 4, {2,38,14,17}}   //   r[ABVI] += -1/3 W[Iaiv] t[Av] t[BaVi]
{"ABVI,Iaiv,Bv,AaVi", 0.3333333333333333, 4, {2,38,14,17}}   //   r[ABVI] += 1/3 W[Iaiv] t[Bv] t[AaVi]
{"ABVI,Iavi,av,ABVi", 0.3333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += 1/3 W[Iavi] t[av] t[ABVi]
{"ABVI,Iavi,av,BAVi", -0.3333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += -1/3 W[Iavi] t[av] t[BAVi]
{"ABVI,Iavi,Av,aBVi", -0.3333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += -1/3 W[Iavi] t[Av] t[aBVi]
{"ABVI,Iavi,Av,BaVi", 0.6666666666666666, 4, {2,39,14,17}}   //   r[ABVI] += 2/3 W[Iavi] t[Av] t[BaVi]
{"ABVI,Iavi,Bv,aAVi", 0.3333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += 1/3 W[Iavi] t[Bv] t[aAVi]
{"ABVI,Iavi,Bv,AaVi", -0.6666666666666666, 4, {2,39,14,17}}   //   r[ABVI] += -2/3 W[Iavi] t[Bv] t[AaVi]
{"ABVI,Aabv,aV,bBvI", -1.0, 4, {2,34,14,17}}   //   r[ABVI] += -1 W[Aabv] t[aV] t[bBvI]
{"ABVI,Aabv,bV,aBvI", 1.0, 4, {2,34,14,17}}   //   r[ABVI] += 1 W[Aabv] t[bV] t[aBvI]
{"ABVI,Aabv,bV,BavI", -0.3333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += -1/3 W[Aabv] t[bV] t[BavI]
{"ABVI,Babv,aV,AbvI", -1.0, 4, {2,34,14,17}}   //   r[ABVI] += -1 W[Babv] t[aV] t[AbvI]
{"ABVI,Babv,bV,AavI", 0.3333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += 1/3 W[Babv] t[bV] t[AavI]
{"ABVI,Iavi,aV,ABvi", -0.3333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += -1/3 W[Iavi] t[aV] t[ABvi]
{"ABVI,Iavi,aV,BAvi", 0.3333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += 1/3 W[Iavi] t[aV] t[BAvi]
{"ABVI,Iaiv,aV,ABvi", 1.0, 4, {2,38,14,17}}   //   r[ABVI] += 1 W[Iaiv] t[aV] t[ABvi]
{"ABVI,Vavw,aw,ABvI", -1.0, 4, {2,58,14,17}}   //   r[ABVI] += -1 W[Vavw] t[aw] t[ABvI]
{"ABVI,Vavw,Aw,aBvI", 1.0, 4, {2,58,14,17}}   //   r[ABVI] += 1 W[Vavw] t[Aw] t[aBvI]
{"ABVI,Vavw,Aw,BavI", -0.3333333333333333, 4, {2,58,14,17}}   //   r[ABVI] += -1/3 W[Vavw] t[Aw] t[BavI]
{"ABVI,Vavw,Bw,AavI", 0.3333333333333333, 4, {2,58,14,17}}   //   r[ABVI] += 1/3 W[Vavw] t[Bw] t[AavI]
{"ABVI,Vavw,av,ABwI", 1.0, 4, {2,58,14,17}}   //   r[ABVI] += 1 W[Vavw] t[av] t[ABwI]
{"ABVI,Vavw,Av,aBwI", -1.0, 4, {2,58,14,17}}   //   r[ABVI] += -1 W[Vavw] t[Av] t[aBwI]
{"ABVI,Vavw,Av,BawI", 0.3333333333333333, 4, {2,58,14,17}}   //   r[ABVI] += 1/3 W[Vavw] t[Av] t[BawI]
{"ABVI,Vavw,Bv,AawI", -0.3333333333333333, 4, {2,58,14,17}}   //   r[ABVI] += -1/3 W[Vavw] t[Bv] t[AawI]
{"ABVI,abiv,av,ABVi,bI", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[av] t[ABVi] ta[bI]
{"ABVI,abiv,av,BAVi,bI", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[av] t[BAVi] ta[bI]
{"ABVI,abiv,bv,ABVi,aI", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[bv] t[ABVi] ta[aI]
{"ABVI,abiv,bv,BAVi,aI", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[bv] t[BAVi] ta[aI]
{"ABVI,abiv,Av,aBVi,bI", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[Av] t[aBVi] ta[bI]
{"ABVI,abiv,Av,bBVi,aI", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[Av] t[bBVi] ta[aI]
{"ABVI,abiv,Av,BaVi,bI", 0.6666666666666666, 5, {2,26,14,17,88}}   //   r[ABVI] += 2/3 W[abiv] t[Av] t[BaVi] ta[bI]
{"ABVI,abiv,Av,BbVi,aI", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[Av] t[BbVi] ta[aI]
{"ABVI,abiv,Bv,aAVi,bI", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[aAVi] ta[bI]
{"ABVI,abiv,Bv,bAVi,aI", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[Bv] t[bAVi] ta[aI]
{"ABVI,abiv,Bv,AaVi,bI", -0.6666666666666666, 5, {2,26,14,17,88}}   //   r[ABVI] += -2/3 W[abiv] t[Bv] t[AaVi] ta[bI]
{"ABVI,abiv,Bv,AbVi,aI", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[AbVi] ta[aI]
{"ABVI,abiv,av,bBVI,Ai", 1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += 1 W[abiv] t[av] t[bBVI] ta[Ai]
{"ABVI,abiv,av,AbVI,Bi", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[av] t[AbVI] ta[Bi]
{"ABVI,abiv,av,BbVI,Ai", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[av] t[BbVI] ta[Ai]
{"ABVI,abiv,bv,aBVI,Ai", -1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += -1 W[abiv] t[bv] t[aBVI] ta[Ai]
{"ABVI,abiv,bv,AaVI,Bi", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[bv] t[AaVI] ta[Bi]
{"ABVI,abiv,bv,BaVI,Ai", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[bv] t[BaVI] ta[Ai]
{"ABVI,abiv,Av,abVI,Bi", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[Av] t[abVI] ta[Bi]
{"ABVI,abiv,Av,aBVI,bi", 1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += 1 W[abiv] t[Av] t[aBVI] ta[bi]
{"ABVI,abiv,Av,baVI,Bi", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[Av] t[baVI] ta[Bi]
{"ABVI,abiv,Av,bBVI,ai", -1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += -1 W[abiv] t[Av] t[bBVI] ta[ai]
{"ABVI,abiv,Av,BaVI,bi", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[Av] t[BaVI] ta[bi]
{"ABVI,abiv,Av,BbVI,ai", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[Av] t[BbVI] ta[ai]
{"ABVI,abiv,Bv,abVI,Ai", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[abVI] ta[Ai]
{"ABVI,abiv,Bv,baVI,Ai", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[Bv] t[baVI] ta[Ai]
{"ABVI,abiv,Bv,AaVI,bi", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[AaVI] ta[bi]
{"ABVI,abiv,Bv,AbVI,ai", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[Bv] t[AbVI] ta[ai]
{"ABVI,abiv,bV,ABvi,aI", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[bV] t[ABvi] ta[aI]
{"ABVI,abiv,bV,BAvi,aI", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[bV] t[BAvi] ta[aI]
{"ABVI,abiv,aV,ABvi,bI", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[aV] t[ABvi] ta[bI]
{"ABVI,abiv,aV,BAvi,bI", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[aV] t[BAvi] ta[bI]
{"ABVI,abiv,aV,bBvI,Ai", -1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += -1 W[abiv] t[aV] t[bBvI] ta[Ai]
{"ABVI,abiv,aV,AbvI,Bi", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[aV] t[AbvI] ta[Bi]
{"ABVI,abiv,aV,ABvI,bi", 1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += 1 W[abiv] t[aV] t[ABvI] ta[bi]
{"ABVI,abiv,aV,BbvI,Ai", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[aV] t[BbvI] ta[Ai]
{"ABVI,abiv,bV,aBvI,Ai", 1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += 1 W[abiv] t[bV] t[aBvI] ta[Ai]
{"ABVI,abiv,bV,AavI,Bi", 0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 1/3 W[abiv] t[bV] t[AavI] ta[Bi]
{"ABVI,abiv,bV,ABvI,ai", -1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += -1 W[abiv] t[bV] t[ABvI] ta[ai]
{"ABVI,abiv,bV,BavI,Ai", -0.3333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -1/3 W[abiv] t[bV] t[BavI] ta[Ai]
{"ABVI,abiv,bv,ABVi,aI", -0.6666666666666666, 5, {2,26,14,17,89}}   //   r[ABVI] += -2/3 W[abiv] t[bv] t[ABVi] tb[aI]
{"ABVI,abiv,Av,bBVi,aI", 0.6666666666666666, 5, {2,26,14,17,89}}   //   r[ABVI] += 2/3 W[abiv] t[Av] t[bBVi] tb[aI]
{"ABVI,abiv,bv,AaVI,Bi", -0.6666666666666666, 5, {2,26,14,17,89}}   //   r[ABVI] += -2/3 W[abiv] t[bv] t[AaVI] tb[Bi]
{"ABVI,abiv,Av,baVI,Bi", 0.6666666666666666, 5, {2,26,14,17,89}}   //   r[ABVI] += 2/3 W[abiv] t[Av] t[baVI] tb[Bi]
{"ABVI,abiv,Av,bBVI,ai", -1.0, 5, {2,26,14,17,89}}   //   r[ABVI] += -1 W[abiv] t[Av] t[bBVI] tb[ai]
{"ABVI,abiv,Av,BbVI,ai", 0.3333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Av] t[BbVI] tb[ai]
{"ABVI,abiv,Bv,AbVI,ai", -0.3333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[Bv] t[AbVI] tb[ai]
{"ABVI,abiv,bV,ABvi,aI", 0.6666666666666666, 5, {2,26,14,17,89}}   //   r[ABVI] += 2/3 W[abiv] t[bV] t[ABvi] tb[aI]
{"ABVI,abiv,bV,AavI,Bi", 0.6666666666666666, 5, {2,26,14,17,89}}   //   r[ABVI] += 2/3 W[abiv] t[bV] t[AavI] tb[Bi]
{"ABVI,abiv,bV,ABvI,ai", -1.0, 5, {2,26,14,17,89}}   //   r[ABVI] += -1 W[abiv] t[bV] t[ABvI] tb[ai]
{"ABVI,abiv,bv,BAVi,aI", -0.3333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[bv] t[BAVi] tb[aI]
{"ABVI,abiv,Bv,bAVi,aI", 0.3333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[bAVi] tb[aI]
{"ABVI,abiv,bv,BaVI,Ai", -0.3333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += -1/3 W[abiv] t[bv] t[BaVI] tb[Ai]
{"ABVI,abiv,Bv,baVI,Ai", 0.3333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[Bv] t[baVI] tb[Ai]
{"ABVI,abiv,bV,BAvi,aI", 0.3333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[bV] t[BAvi] tb[aI]
{"ABVI,abiv,bV,BavI,Ai", 0.3333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 1/3 W[abiv] t[bV] t[BavI] tb[Ai]
{"ABVI,Aabi,aV,BbIi", -2.0, 4, {2,44,14,18}}   //   r[ABVI] += -2 W[Aabi] t[aV] t[BbIi]
{"ABVI,Aabi,bV,BaiI", -2.0, 4, {2,44,14,18}}   //   r[ABVI] += -2 W[Aabi] t[bV] t[BaiI]
{"ABVI,Aabi,bV,BaIi", 4.0, 4, {2,44,14,18}}   //   r[ABVI] += 4 W[Aabi] t[bV] t[BaIi]
{"ABVI,Babi,aV,AbiI", -2.0, 4, {2,44,14,18}}   //   r[ABVI] += -2 W[Babi] t[aV] t[AbiI]
{"ABVI,Iaij,aV,ABji", 2.0, 4, {2,45,14,18}}   //   r[ABVI] += 2 W[Iaij] t[aV] t[ABji]
{"ABVI,Vaiv,av,ABiI", -2.0, 4, {2,59,14,18}}   //   r[ABVI] += -2 W[Vaiv] t[av] t[ABiI]
{"ABVI,Vaiv,Av,BaiI", -0.6666666666666666, 4, {2,59,14,18}}   //   r[ABVI] += -2/3 W[Vaiv] t[Av] t[BaiI]
{"ABVI,Vaiv,Av,BaIi", 2.0, 4, {2,59,14,18}}   //   r[ABVI] += 2 W[Vaiv] t[Av] t[BaIi]
{"ABVI,Vaiv,Bv,AaiI", 0.6666666666666666, 4, {2,59,14,18}}   //   r[ABVI] += 2/3 W[Vaiv] t[Bv] t[AaiI]
{"ABVI,Vavi,av,ABiI", 2.0, 4, {2,60,14,18}}   //   r[ABVI] += 2 W[Vavi] t[av] t[ABiI]
{"ABVI,Vavi,Av,BaiI", 2.0, 4, {2,60,14,18}}   //   r[ABVI] += 2 W[Vavi] t[Av] t[BaiI]
{"ABVI,Vavi,Av,BaIi", -4.0, 4, {2,60,14,18}}   //   r[ABVI] += -4 W[Vavi] t[Av] t[BaIi]
{"ABVI,abij,aV,ABij,bI", 0.6666666666666666, 5, {2,27,14,18,88}}   //   r[ABVI] += 2/3 W[abij] t[aV] t[ABij] ta[bI]
{"ABVI,abij,aV,ABji,bI", -0.6666666666666666, 5, {2,27,14,18,88}}   //   r[ABVI] += -2/3 W[abij] t[aV] t[ABji] ta[bI]
{"ABVI,abij,aV,BbjI,Ai", 2.0, 5, {2,27,14,18,88}}   //   r[ABVI] += 2 W[abij] t[aV] t[BbjI] ta[Ai]
{"ABVI,abij,aV,BbIj,Ai", -4.0, 5, {2,27,14,18,88}}   //   r[ABVI] += -4 W[abij] t[aV] t[BbIj] ta[Ai]
{"ABVI,abij,aV,ABjI,bi", 2.0, 5, {2,27,14,18,88}}   //   r[ABVI] += 2 W[abij] t[aV] t[ABjI] ta[bi]
{"ABVI,abij,aV,AbiI,Bj", 0.6666666666666666, 5, {2,27,14,18,88}}   //   r[ABVI] += 2/3 W[abij] t[aV] t[AbiI] ta[Bj]
{"ABVI,abij,aV,BbiI,Aj", -0.6666666666666666, 5, {2,27,14,18,88}}   //   r[ABVI] += -2/3 W[abij] t[aV] t[BbiI] ta[Aj]
{"ABVI,abij,aV,BbIi,Aj", 2.0, 5, {2,27,14,18,88}}   //   r[ABVI] += 2 W[abij] t[aV] t[BbIi] ta[Aj]
{"ABVI,abij,aV,ABiI,bj", -2.0, 5, {2,27,14,18,88}}   //   r[ABVI] += -2 W[abij] t[aV] t[ABiI] ta[bj]
{"ABVI,abij,aV,ABij,bI", 1.3333333333333333, 5, {2,27,14,18,89}}   //   r[ABVI] += 4/3 W[abij] t[aV] t[ABij] tb[bI]
{"ABVI,abij,aV,AbiI,Bj", 1.3333333333333333, 5, {2,27,14,18,89}}   //   r[ABVI] += 4/3 W[abij] t[aV] t[AbiI] tb[Bj]
{"ABVI,abij,aV,ABiI,bj", -2.0, 5, {2,27,14,18,89}}   //   r[ABVI] += -2 W[abij] t[aV] t[ABiI] tb[bj]
{"ABVI,abij,aV,ABji,bI", 0.6666666666666666, 5, {2,27,14,18,89}}   //   r[ABVI] += 2/3 W[abij] t[aV] t[ABji] tb[bI]
{"ABVI,abij,aV,BbiI,Aj", 0.6666666666666666, 5, {2,27,14,18,89}}   //   r[ABVI] += 2/3 W[abij] t[aV] t[BbiI] tb[Aj]
{"ABVI,ABab,aV,bI", 0.6666666666666666, 4, {2,41,14,88}}   //   r[ABVI] += 2/3 W[ABab] t[aV] ta[bI]
{"ABVI,ABab,bV,aI", -0.6666666666666666, 4, {2,41,14,88}}   //   r[ABVI] += -2/3 W[ABab] t[bV] ta[aI]
{"ABVI,AIai,aV,Bi", -0.6666666666666666, 4, {2,42,14,88}}   //   r[ABVI] += -2/3 W[AIai] t[aV] ta[Bi]
{"ABVI,BIai,aV,Ai", 0.6666666666666666, 4, {2,42,14,88}}   //   r[ABVI] += 2/3 W[BIai] t[aV] ta[Ai]
{"ABVI,BaIi,aV,Ai", -2.0, 4, {2,27,14,88}}   //   r[ABVI] += -2 W[BaIi] t[aV] ta[Ai]
{"ABVI,AVav,Bv,aI", 0.6666666666666666, 4, {2,61,14,88}}   //   r[ABVI] += 2/3 W[AVav] t[Bv] ta[aI]
{"ABVI,BVav,Av,aI", -0.6666666666666666, 4, {2,61,14,88}}   //   r[ABVI] += -2/3 W[BVav] t[Av] ta[aI]
{"ABVI,AaVv,Bv,aI", -0.6666666666666666, 4, {2,25,14,88}}   //   r[ABVI] += -2/3 W[AaVv] t[Bv] ta[aI]
{"ABVI,BaVv,Av,aI", 0.6666666666666666, 4, {2,25,14,88}}   //   r[ABVI] += 2/3 W[BaVv] t[Av] ta[aI]
{"ABVI,IVvi,Av,Bi", -0.6666666666666666, 4, {2,62,14,88}}   //   r[ABVI] += -2/3 W[IVvi] t[Av] ta[Bi]
{"ABVI,IVvi,Bv,Ai", 0.6666666666666666, 4, {2,62,14,88}}   //   r[ABVI] += 2/3 W[IVvi] t[Bv] ta[Ai]
{"ABVI,IViv,Av,Bi", 0.6666666666666666, 4, {2,63,14,88}}   //   r[ABVI] += 2/3 W[IViv] t[Av] ta[Bi]
{"ABVI,IViv,Bv,Ai", -0.6666666666666666, 4, {2,63,14,88}}   //   r[ABVI] += -2/3 W[IViv] t[Bv] ta[Ai]
{"ABVI,Aabi,aV,Bi,bI", 0.6666666666666666, 5, {2,44,14,88,88}}   //   r[ABVI] += 2/3 W[Aabi] t[aV] ta[Bi] ta[bI]
{"ABVI,Aabi,bV,Bi,aI", -0.6666666666666666, 5, {2,44,14,88,88}}   //   r[ABVI] += -2/3 W[Aabi] t[bV] ta[Bi] ta[aI]
{"ABVI,Babi,aV,Ai,bI", -0.6666666666666666, 5, {2,44,14,88,88}}   //   r[ABVI] += -2/3 W[Babi] t[aV] ta[Ai] ta[bI]
{"ABVI,Babi,bV,Ai,aI", 0.6666666666666666, 5, {2,44,14,88,88}}   //   r[ABVI] += 2/3 W[Babi] t[bV] ta[Ai] ta[aI]
{"ABVI,Iaij,aV,Aj,Bi", 0.6666666666666666, 5, {2,45,14,88,88}}   //   r[ABVI] += 2/3 W[Iaij] t[aV] ta[Aj] ta[Bi]
{"ABVI,Iaij,aV,Ai,Bj", -0.6666666666666666, 5, {2,45,14,88,88}}   //   r[ABVI] += -2/3 W[Iaij] t[aV] ta[Ai] ta[Bj]
{"ABVI,Vaiv,Av,Bi,aI", -0.6666666666666666, 5, {2,59,14,88,88}}   //   r[ABVI] += -2/3 W[Vaiv] t[Av] ta[Bi] ta[aI]
{"ABVI,Vaiv,Bv,Ai,aI", 0.6666666666666666, 5, {2,59,14,88,88}}   //   r[ABVI] += 2/3 W[Vaiv] t[Bv] ta[Ai] ta[aI]
{"ABVI,Vavi,Av,Bi,aI", 0.6666666666666666, 5, {2,60,14,88,88}}   //   r[ABVI] += 2/3 W[Vavi] t[Av] ta[Bi] ta[aI]
{"ABVI,Vavi,Bv,Ai,aI", -0.6666666666666666, 5, {2,60,14,88,88}}   //   r[ABVI] += -2/3 W[Vavi] t[Bv] ta[Ai] ta[aI]
{"ABVI,abij,aV,Aj,Bi,bI", -0.6666666666666666, 6, {2,27,14,88,88,88}}   //   r[ABVI] += -2/3 W[abij] t[aV] ta[Aj] ta[Bi] ta[bI]
{"ABVI,abij,aV,Ai,Bj,bI", 0.6666666666666666, 6, {2,27,14,88,88,88}}   //   r[ABVI] += 2/3 W[abij] t[aV] ta[Ai] ta[Bj] ta[bI]
{"ABVI,Babi,aV,Ai,bI", -1.3333333333333333, 5, {2,44,14,88,89}}   //   r[ABVI] += -4/3 W[Babi] t[aV] ta[Ai] tb[bI]
{"ABVI,Iaij,aV,Aj,Bi", 1.3333333333333333, 5, {2,45,14,88,89}}   //   r[ABVI] += 4/3 W[Iaij] t[aV] ta[Aj] tb[Bi]
{"ABVI,Aabi,aV,Bi,bI", -0.6666666666666666, 5, {2,44,14,88,89}}   //   r[ABVI] += -2/3 W[Aabi] t[aV] ta[Bi] tb[bI]
{"ABVI,Iaij,aV,Bj,Ai", 0.6666666666666666, 5, {2,45,14,88,89}}   //   r[ABVI] += 2/3 W[Iaij] t[aV] ta[Bj] tb[Ai]
{"ABVI,abij,aV,Ai,Bj,bI", 1.3333333333333333, 6, {2,27,14,88,89,89}}   //   r[ABVI] += 4/3 W[abij] t[aV] ta[Ai] tb[Bj] tb[bI]
{"ABVI,abij,aV,Bi,Aj,bI", 0.6666666666666666, 6, {2,27,14,88,89,89}}   //   r[ABVI] += 2/3 W[abij] t[aV] ta[Bi] tb[Aj] tb[bI]
{"ABVI,ABab,aV,bI", 1.3333333333333333, 4, {2,41,14,89}}   //   r[ABVI] += 4/3 W[ABab] t[aV] tb[bI]
{"ABVI,AIai,aV,Bi", -1.3333333333333333, 4, {2,42,14,89}}   //   r[ABVI] += -4/3 W[AIai] t[aV] tb[Bi]
{"ABVI,BVav,Av,aI", -1.3333333333333333, 4, {2,61,14,89}}   //   r[ABVI] += -4/3 W[BVav] t[Av] tb[aI]
{"ABVI,IViv,Av,Bi", 1.3333333333333333, 4, {2,63,14,89}}   //   r[ABVI] += 4/3 W[IViv] t[Av] tb[Bi]
{"ABVI,ABab,bV,aI", 0.6666666666666666, 4, {2,41,14,89}}   //   r[ABVI] += 2/3 W[ABab] t[bV] tb[aI]
{"ABVI,BIai,aV,Ai", -0.6666666666666666, 4, {2,42,14,89}}   //   r[ABVI] += -2/3 W[BIai] t[aV] tb[Ai]
{"ABVI,AVav,Bv,aI", -0.6666666666666666, 4, {2,61,14,89}}   //   r[ABVI] += -2/3 W[AVav] t[Bv] tb[aI]
{"ABVI,IViv,Bv,Ai", 0.6666666666666666, 4, {2,63,14,89}}   //   r[ABVI] += 2/3 W[IViv] t[Bv] tb[Ai]
{"ABVI,Aabi,bV,Bi,aI", -1.3333333333333333, 5, {2,44,14,89,89}}   //   r[ABVI] += -4/3 W[Aabi] t[bV] tb[Bi] tb[aI]
{"ABVI,Vavi,Av,Bi,aI", 1.3333333333333333, 5, {2,60,14,89,89}}   //   r[ABVI] += 4/3 W[Vavi] t[Av] tb[Bi] tb[aI]
{"ABVI,Babi,bV,Ai,aI", -0.6666666666666666, 5, {2,44,14,89,89}}   //   r[ABVI] += -2/3 W[Babi] t[bV] tb[Ai] tb[aI]
{"ABVI,Vavi,Bv,Ai,aI", 0.6666666666666666, 5, {2,60,14,89,89}}   //   r[ABVI] += 2/3 W[Vavi] t[Bv] tb[Ai] tb[aI]
{"ABVI,ABav,avVI", 0.6666666666666666, 3, {2,34,20}}   //   r[ABVI] += 2/3 W[ABav] t[avVI]
{"ABVI,BIvi,AvVi", -0.6666666666666666, 3, {2,36,20}}   //   r[ABVI] += -2/3 W[BIvi] t[AvVi]
{"ABVI,BiIv,AvVi", 1.0, 3, {2,24,20}}   //   r[ABVI] += 1 W[BiIv] t[AvVi]
{"ABVI,BVvw,AvwI", -0.6666666666666666, 3, {2,52,20}}   //   r[ABVI] += -2/3 W[BVvw] t[AvwI]
{"ABVI,ABva,avVI", 0.3333333333333333, 3, {2,35,20}}   //   r[ABVI] += 1/3 W[ABva] t[avVI]
{"ABVI,AIvi,BvVi", -0.3333333333333333, 3, {2,36,20}}   //   r[ABVI] += -1/3 W[AIvi] t[BvVi]
{"ABVI,AVvw,BvwI", -0.3333333333333333, 3, {2,52,20}}   //   r[ABVI] += -1/3 W[AVvw] t[BvwI]
{"ABVI,ijvw,AvVj,BwIi", -0.5, 4, {2,22,20,15}}   //   r[ABVI] += -1/2 W[ijvw] t[AvVj] t[BwIi]
{"ABVI,ijvw,AvVi,BwIj", 0.5, 4, {2,22,20,15}}   //   r[ABVI] += 1/2 W[ijvw] t[AvVi] t[BwIj]
{"ABVI,ijvw,AvVj,BwiI", 0.3333333333333333, 4, {2,22,20,15}}   //   r[ABVI] += 1/3 W[ijvw] t[AvVj] t[BwiI]
{"ABVI,ijvw,AvVi,BwjI", -0.3333333333333333, 4, {2,22,20,15}}   //   r[ABVI] += -1/3 W[ijvw] t[AvVi] t[BwjI]
{"ABVI,ijvw,AvVI,Bwij", -0.3333333333333333, 4, {2,22,20,15}}   //   r[ABVI] += -1/3 W[ijvw] t[AvVI] t[Bwij]
{"ABVI,ijvw,AvVI,Bwji", 0.3333333333333333, 4, {2,22,20,15}}   //   r[ABVI] += 1/3 W[ijvw] t[AvVI] t[Bwji]
{"ABVI,ijvw,BvVj,AwiI", 0.16666666666666666, 4, {2,22,20,15}}   //   r[ABVI] += 1/6 W[ijvw] t[BvVj] t[AwiI]
{"ABVI,ijvw,BvVi,AwjI", -0.16666666666666666, 4, {2,22,20,15}}   //   r[ABVI] += -1/6 W[ijvw] t[BvVi] t[AwjI]
{"ABVI,ijvw,BvVI,Awij", -0.16666666666666666, 4, {2,22,20,15}}   //   r[ABVI] += -1/6 W[ijvw] t[BvVI] t[Awij]
{"ABVI,ijvw,BvVI,Awji", 0.16666666666666666, 4, {2,22,20,15}}   //   r[ABVI] += 1/6 W[ijvw] t[BvVI] t[Awji]
{"ABVI,aivw,Awvi,aBVI", -0.5, 4, {2,23,20,17}}   //   r[ABVI] += -1/2 W[aivw] t[Awvi] t[aBVI]
{"ABVI,aivw,Awvi,BaVI", 0.16666666666666666, 4, {2,23,20,17}}   //   r[ABVI] += 1/6 W[aivw] t[Awvi] t[BaVI]
{"ABVI,aivw,Bwvi,AaVI", -0.16666666666666666, 4, {2,23,20,17}}   //   r[ABVI] += -1/6 W[aivw] t[Bwvi] t[AaVI]
{"ABVI,aivw,awvI,ABVi", -0.3333333333333333, 4, {2,23,20,17}}   //   r[ABVI] += -1/3 W[aivw] t[awvI] t[ABVi]
{"ABVI,aivw,AwvI,aBVi", 0.3333333333333333, 4, {2,23,20,17}}   //   r[ABVI] += 1/3 W[aivw] t[AwvI] t[aBVi]
{"ABVI,aivw,awVi,ABvI", -0.5, 4, {2,23,20,17}}   //   r[ABVI] += -1/2 W[aivw] t[awVi] t[ABvI]
{"ABVI,aivw,AwVi,aBvI", 0.5, 4, {2,23,20,17}}   //   r[ABVI] += 1/2 W[aivw] t[AwVi] t[aBvI]
{"ABVI,aivw,AwVi,BavI", -0.16666666666666666, 4, {2,23,20,17}}   //   r[ABVI] += -1/6 W[aivw] t[AwVi] t[BavI]
{"ABVI,aivw,BwVi,AavI", 0.16666666666666666, 4, {2,23,20,17}}   //   r[ABVI] += 1/6 W[aivw] t[BwVi] t[AavI]
{"ABVI,aivw,awVI,ABvi", 0.3333333333333333, 4, {2,23,20,17}}   //   r[ABVI] += 1/3 W[aivw] t[awVI] t[ABvi]
{"ABVI,aivw,AwVI,aBvi", -0.3333333333333333, 4, {2,23,20,17}}   //   r[ABVI] += -1/3 W[aivw] t[AwVI] t[aBvi]
{"ABVI,aivw,awvI,BAVi", -0.16666666666666666, 4, {2,23,20,17}}   //   r[ABVI] += -1/6 W[aivw] t[awvI] t[BAVi]
{"ABVI,aivw,BwvI,aAVi", 0.16666666666666666, 4, {2,23,20,17}}   //   r[ABVI] += 1/6 W[aivw] t[BwvI] t[aAVi]
{"ABVI,aivw,awVI,BAvi", 0.16666666666666666, 4, {2,23,20,17}}   //   r[ABVI] += 1/6 W[aivw] t[awVI] t[BAvi]
{"ABVI,aivw,BwVI,aAvi", -0.16666666666666666, 4, {2,23,20,17}}   //   r[ABVI] += -1/6 W[aivw] t[BwVI] t[aAvi]
{"ABVI,aijv,avVi,ABjI", -1.0, 4, {2,24,20,18}}   //   r[ABVI] += -1 W[aijv] t[avVi] t[ABjI]
{"ABVI,aijv,AvVj,BaiI", 0.6666666666666666, 4, {2,24,20,18}}   //   r[ABVI] += 2/3 W[aijv] t[AvVj] t[BaiI]
{"ABVI,aijv,AvVj,BaIi", -1.0, 4, {2,24,20,18}}   //   r[ABVI] += -1 W[aijv] t[AvVj] t[BaIi]
{"ABVI,aijv,AvVi,BajI", -1.0, 4, {2,24,20,18}}   //   r[ABVI] += -1 W[aijv] t[AvVi] t[BajI]
{"ABVI,aijv,AvVi,BaIj", 2.0, 4, {2,24,20,18}}   //   r[ABVI] += 2 W[aijv] t[AvVi] t[BaIj]
{"ABVI,aijv,avVI,ABji", 0.6666666666666666, 4, {2,24,20,18}}   //   r[ABVI] += 2/3 W[aijv] t[avVI] t[ABji]
{"ABVI,aijv,AvVI,Baji", 0.6666666666666666, 4, {2,24,20,18}}   //   r[ABVI] += 2/3 W[aijv] t[AvVI] t[Baji]
{"ABVI,aijv,AvVI,Baij", -1.3333333333333333, 4, {2,24,20,18}}   //   r[ABVI] += -4/3 W[aijv] t[AvVI] t[Baij]
{"ABVI,aijv,BvVj,AaiI", 0.3333333333333333, 4, {2,24,20,18}}   //   r[ABVI] += 1/3 W[aijv] t[BvVj] t[AaiI]
{"ABVI,aijv,avVI,ABij", 0.3333333333333333, 4, {2,24,20,18}}   //   r[ABVI] += 1/3 W[aijv] t[avVI] t[ABij]
{"ABVI,aijv,BvVI,Aaji", 0.3333333333333333, 4, {2,24,20,18}}   //   r[ABVI] += 1/3 W[aijv] t[BvVI] t[Aaji]
{"ABVI,aijv,BvVI,Aaij", -0.6666666666666666, 4, {2,24,20,18}}   //   r[ABVI] += -2/3 W[aijv] t[BvVI] t[Aaij]
{"ABVI,Aiav,BvVi,aI", -0.3333333333333333, 4, {2,32,20,88}}   //   r[ABVI] += -1/3 W[Aiav] t[BvVi] ta[aI]
{"ABVI,Biav,AvVi,aI", 0.3333333333333333, 4, {2,32,20,88}}   //   r[ABVI] += 1/3 W[Biav] t[AvVi] ta[aI]
{"ABVI,Bavi,avVI,Ai", -0.6666666666666666, 4, {2,31,20,88}}   //   r[ABVI] += -2/3 W[Bavi] t[avVI] ta[Ai]
{"ABVI,Bavi,AvVI,ai", 0.6666666666666666, 4, {2,31,20,88}}   //   r[ABVI] += 2/3 W[Bavi] t[AvVI] ta[ai]
{"ABVI,Iijv,AvVi,Bj", -0.3333333333333333, 4, {2,33,20,88}}   //   r[ABVI] += -1/3 W[Iijv] t[AvVi] ta[Bj]
{"ABVI,Iijv,BvVi,Aj", 0.3333333333333333, 4, {2,33,20,88}}   //   r[ABVI] += 1/3 W[Iijv] t[BvVi] ta[Aj]
{"ABVI,Aavi,avVI,Bi", -0.3333333333333333, 4, {2,31,20,88}}   //   r[ABVI] += -1/3 W[Aavi] t[avVI] ta[Bi]
{"ABVI,Aavi,BvVI,ai", 0.3333333333333333, 4, {2,31,20,88}}   //   r[ABVI] += 1/3 W[Aavi] t[BvVI] ta[ai]
{"ABVI,aijv,AvVi,Bj,aI", -0.3333333333333333, 5, {2,24,20,88,88}}   //   r[ABVI] += -1/3 W[aijv] t[AvVi] ta[Bj] ta[aI]
{"ABVI,aijv,BvVi,Aj,aI", 0.3333333333333333, 5, {2,24,20,88,88}}   //   r[ABVI] += 1/3 W[aijv] t[BvVi] ta[Aj] ta[aI]
{"ABVI,aijv,avVI,Aj,Bi", 0.6666666666666666, 5, {2,24,20,88,89}}   //   r[ABVI] += 2/3 W[aijv] t[avVI] ta[Aj] tb[Bi]
{"ABVI,aijv,AvVI,aj,Bi", -0.6666666666666666, 5, {2,24,20,88,89}}   //   r[ABVI] += -2/3 W[aijv] t[AvVI] ta[aj] tb[Bi]
{"ABVI,aijv,avVI,Bj,Ai", 0.3333333333333333, 5, {2,24,20,88,89}}   //   r[ABVI] += 1/3 W[aijv] t[avVI] ta[Bj] tb[Ai]
{"ABVI,aijv,BvVI,aj,Ai", -0.3333333333333333, 5, {2,24,20,88,89}}   //   r[ABVI] += -1/3 W[aijv] t[BvVI] ta[aj] tb[Ai]
{"ABVI,Biav,AvVi,aI", 0.6666666666666666, 4, {2,32,20,89}}   //   r[ABVI] += 2/3 W[Biav] t[AvVi] tb[aI]
{"ABVI,Bavi,AvVi,aI", -0.6666666666666666, 4, {2,31,20,89}}   //   r[ABVI] += -2/3 W[Bavi] t[AvVi] tb[aI]
{"ABVI,Aiav,avVI,Bi", -0.6666666666666666, 4, {2,32,20,89}}   //   r[ABVI] += -2/3 W[Aiav] t[avVI] tb[Bi]
{"ABVI,Biav,AvVI,ai", -0.6666666666666666, 4, {2,32,20,89}}   //   r[ABVI] += -2/3 W[Biav] t[AvVI] tb[ai]
{"ABVI,Bavi,AvVI,ai", 0.6666666666666666, 4, {2,31,20,89}}   //   r[ABVI] += 2/3 W[Bavi] t[AvVI] tb[ai]
{"ABVI,Iijv,AvVi,Bj", -0.6666666666666666, 4, {2,33,20,89}}   //   r[ABVI] += -2/3 W[Iijv] t[AvVi] tb[Bj]
{"ABVI,Iijv,AvVj,Bi", 0.6666666666666666, 4, {2,33,20,89}}   //   r[ABVI] += 2/3 W[Iijv] t[AvVj] tb[Bi]
{"ABVI,Vivw,AwvI,Bi", 0.6666666666666666, 4, {2,53,20,89}}   //   r[ABVI] += 2/3 W[Vivw] t[AwvI] tb[Bi]
{"ABVI,Aiav,BvVi,aI", 0.3333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += 1/3 W[Aiav] t[BvVi] tb[aI]
{"ABVI,Aavi,BvVi,aI", -0.3333333333333333, 4, {2,31,20,89}}   //   r[ABVI] += -1/3 W[Aavi] t[BvVi] tb[aI]
{"ABVI,Biav,avVI,Ai", -0.3333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += -1/3 W[Biav] t[avVI] tb[Ai]
{"ABVI,Aiav,BvVI,ai", -0.3333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += -1/3 W[Aiav] t[BvVI] tb[ai]
{"ABVI,Aavi,BvVI,ai", 0.3333333333333333, 4, {2,31,20,89}}   //   r[ABVI] += 1/3 W[Aavi] t[BvVI] tb[ai]
{"ABVI,Iijv,BvVi,Aj", -0.3333333333333333, 4, {2,33,20,89}}   //   r[ABVI] += -1/3 W[Iijv] t[BvVi] tb[Aj]
{"ABVI,Iijv,BvVj,Ai", 0.3333333333333333, 4, {2,33,20,89}}   //   r[ABVI] += 1/3 W[Iijv] t[BvVj] tb[Ai]
{"ABVI,Vivw,BwvI,Ai", 0.3333333333333333, 4, {2,53,20,89}}   //   r[ABVI] += 1/3 W[Vivw] t[BwvI] tb[Ai]
{"ABVI,aijv,AvVj,Bi,aI", 0.6666666666666666, 5, {2,24,20,89,89}}   //   r[ABVI] += 2/3 W[aijv] t[AvVj] tb[Bi] tb[aI]
{"ABVI,aijv,AvVi,Bj,aI", -0.6666666666666666, 5, {2,24,20,89,89}}   //   r[ABVI] += -2/3 W[aijv] t[AvVi] tb[Bj] tb[aI]
{"ABVI,aijv,AvVI,Bi,aj", -0.6666666666666666, 5, {2,24,20,89,89}}   //   r[ABVI] += -2/3 W[aijv] t[AvVI] tb[Bi] tb[aj]
{"ABVI,aijv,AvVI,Bj,ai", 0.6666666666666666, 5, {2,24,20,89,89}}   //   r[ABVI] += 2/3 W[aijv] t[AvVI] tb[Bj] tb[ai]
{"ABVI,aijv,BvVj,Ai,aI", 0.3333333333333333, 5, {2,24,20,89,89}}   //   r[ABVI] += 1/3 W[aijv] t[BvVj] tb[Ai] tb[aI]
{"ABVI,aijv,BvVi,Aj,aI", -0.3333333333333333, 5, {2,24,20,89,89}}   //   r[ABVI] += -1/3 W[aijv] t[BvVi] tb[Aj] tb[aI]
{"ABVI,aijv,BvVI,Ai,aj", -0.3333333333333333, 5, {2,24,20,89,89}}   //   r[ABVI] += -1/3 W[aijv] t[BvVI] tb[Ai] tb[aj]
{"ABVI,aijv,BvVI,Aj,ai", 0.3333333333333333, 5, {2,24,20,89,89}}   //   r[ABVI] += 1/3 W[aijv] t[BvVI] tb[Aj] tb[ai]
{"ABVI,AiVv,BvIi", 1.0, 3, {2,23,15}}   //   r[ABVI] += 1 W[AiVv] t[BvIi]
{"ABVI,BVvi,AviI", -0.6666666666666666, 3, {2,55,15}}   //   r[ABVI] += -2/3 W[BVvi] t[AviI]
{"ABVI,AiVv,BviI", -0.6666666666666666, 3, {2,23,15}}   //   r[ABVI] += -2/3 W[AiVv] t[BviI]
{"ABVI,AVvi,BviI", -0.3333333333333333, 3, {2,55,15}}   //   r[ABVI] += -1/3 W[AVvi] t[BviI]
{"ABVI,BiVv,AviI", -0.3333333333333333, 3, {2,23,15}}   //   r[ABVI] += -1/3 W[BiVv] t[AviI]
{"ABVI,aivw,awIi,ABVv", -0.6666666666666666, 4, {2,23,15,16}}   //   r[ABVI] += -2/3 W[aivw] t[awIi] t[ABVv]
{"ABVI,aivw,BwIi,AaVv", 2.0, 4, {2,23,15,16}}   //   r[ABVI] += 2 W[aivw] t[BwIi] t[AaVv]
{"ABVI,aivw,BwiI,AaVv", -1.3333333333333333, 4, {2,23,15,16}}   //   r[ABVI] += -4/3 W[aivw] t[BwiI] t[AaVv]
{"ABVI,aivw,AwiI,BaVv", -0.6666666666666666, 4, {2,23,15,16}}   //   r[ABVI] += -2/3 W[aivw] t[AwiI] t[BaVv]
{"ABVI,aijv,Avji,aBVI", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[Avji] t[aBVI]
{"ABVI,aijv,Bvij,AaVI", 0.3333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[Bvij] t[AaVI]
{"ABVI,aijv,Bvji,AaVI", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[Bvji] t[AaVI]
{"ABVI,aijv,avIi,ABVj", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[avIi] t[ABVj]
{"ABVI,aijv,avIj,ABVi", 0.3333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[avIj] t[ABVi]
{"ABVI,aijv,BvIj,AaVi", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[BvIj] t[AaVi]
{"ABVI,aijv,BvIi,aAVj", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -1/2 W[aijv] t[BvIi] t[aAVj]
{"ABVI,aijv,BvIi,AaVj", 1.0, 4, {2,24,15,17}}   //   r[ABVI] += 1 W[aijv] t[BvIi] t[AaVj]
{"ABVI,aijv,aviI,ABVj", 0.3333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[aviI] t[ABVj]
{"ABVI,aijv,avjI,ABVi", -0.6666666666666666, 4, {2,24,15,17}}   //   r[ABVI] += -2/3 W[aijv] t[avjI] t[ABVi]
{"ABVI,aijv,AvjI,aBVi", 0.3333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[AvjI] t[aBVi]
{"ABVI,aijv,BvjI,AaVi", 0.3333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[BvjI] t[AaVi]
{"ABVI,aijv,BviI,aAVj", 0.3333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 1/3 W[aijv] t[BviI] t[aAVj]
{"ABVI,aijv,BviI,AaVj", -0.6666666666666666, 4, {2,24,15,17}}   //   r[ABVI] += -2/3 W[aijv] t[BviI] t[AaVj]
{"ABVI,aijv,Avij,BaVI", 0.16666666666666666, 4, {2,24,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[Avij] t[BaVI]
{"ABVI,aijv,avIj,BAVi", 0.16666666666666666, 4, {2,24,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[avIj] t[BAVi]
{"ABVI,aijv,aviI,BAVj", 0.16666666666666666, 4, {2,24,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[aviI] t[BAVj]
{"ABVI,aijv,avjI,BAVi", -0.3333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += -1/3 W[aijv] t[avjI] t[BAVi]
{"ABVI,aijv,BvjI,aAVi", 0.16666666666666666, 4, {2,24,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[BvjI] t[aAVi]
{"ABVI,aijv,AvjI,BaVi", 0.16666666666666666, 4, {2,24,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[AvjI] t[BaVi]
{"ABVI,aijv,AviI,aBVj", 0.16666666666666666, 4, {2,24,15,17}}   //   r[ABVI] += 1/6 W[aijv] t[AviI] t[aBVj]
{"ABVI,aijv,AviI,BaVj", -0.3333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += -1/3 W[aijv] t[AviI] t[BaVj]
{"ABVI,Vijv,BvIi,Aj", -1.0, 4, {2,54,15,88}}   //   r[ABVI] += -1 W[Vijv] t[BvIi] ta[Aj]
{"ABVI,Vijv,BviI,Aj", 0.6666666666666666, 4, {2,54,15,88}}   //   r[ABVI] += 2/3 W[Vijv] t[BviI] ta[Aj]
{"ABVI,Vijv,AviI,Bj", 0.3333333333333333, 4, {2,54,15,88}}   //   r[ABVI] += 1/3 W[Vijv] t[AviI] ta[Bj]
{"ABVI,Vijv,AvjI,Bi", 0.6666666666666666, 4, {2,54,15,89}}   //   r[ABVI] += 2/3 W[Vijv] t[AvjI] tb[Bi]
{"ABVI,Vijv,BvjI,Ai", 0.3333333333333333, 4, {2,54,15,89}}   //   r[ABVI] += 1/3 W[Vijv] t[BvjI] tb[Ai]
{"ABVI,AIav,BaVv", 1.3333333333333333, 3, {2,32,16}}   //   r[ABVI] += 4/3 W[AIav] t[BaVv]
{"ABVI,BIav,AaVv", -1.3333333333333333, 3, {2,32,16}}   //   r[ABVI] += -4/3 W[BIav] t[AaVv]
{"ABVI,BaIv,AaVv", 4.0, 3, {2,26,16}}   //   r[ABVI] += 4 W[BaIv] t[AaVv]
{"ABVI,IVvw,ABvw", -1.3333333333333333, 3, {2,57,16}}   //   r[ABVI] += -4/3 W[IVvw] t[ABvw]
{"ABVI,abvw,Aavw,bBVI", 2.0, 4, {2,25,16,17}}   //   r[ABVI] += 2 W[abvw] t[Aavw] t[bBVI]
{"ABVI,abvw,Aavw,BbVI", -0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += -2/3 W[abvw] t[Aavw] t[BbVI]
{"ABVI,abvw,Bavw,AbVI", 0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[Bavw] t[AbVI]
{"ABVI,abvw,ABvw,abVI", 0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[ABvw] t[abVI]
{"ABVI,abvw,abVv,ABwI", 2.0, 4, {2,25,16,17}}   //   r[ABVI] += 2 W[abvw] t[abVv] t[ABwI]
{"ABVI,abvw,AaVw,bBvI", -2.0, 4, {2,25,16,17}}   //   r[ABVI] += -2 W[abvw] t[AaVw] t[bBvI]
{"ABVI,abvw,AaVw,BbvI", 0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[AaVw] t[BbvI]
{"ABVI,abvw,BaVw,AbvI", -0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += -2/3 W[abvw] t[BaVw] t[AbvI]
{"ABVI,abvw,AaVv,bBwI", 2.0, 4, {2,25,16,17}}   //   r[ABVI] += 2 W[abvw] t[AaVv] t[bBwI]
{"ABVI,abvw,AaVv,BbwI", -0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += -2/3 W[abvw] t[AaVv] t[BbwI]
{"ABVI,abvw,BaVv,AbwI", 0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[BaVv] t[AbwI]
{"ABVI,abvw,ABVv,bawI", -0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += -2/3 W[abvw] t[ABVv] t[bawI]
{"ABVI,abvw,ABVv,abwI", 0.6666666666666666, 4, {2,25,16,17}}   //   r[ABVI] += 2/3 W[abvw] t[ABVv] t[abwI]
{"ABVI,abiv,abVv,ABiI", -4.0, 4, {2,26,16,18}}   //   r[ABVI] += -4 W[abiv] t[abVv] t[ABiI]
{"ABVI,abiv,AaVv,BbiI", 1.3333333333333333, 4, {2,26,16,18}}   //   r[ABVI] += 4/3 W[abiv] t[AaVv] t[BbiI]
{"ABVI,abiv,AaVv,BbIi", -4.0, 4, {2,26,16,18}}   //   r[ABVI] += -4 W[abiv] t[AaVv] t[BbIi]
{"ABVI,abiv,BaVv,AbiI", -1.3333333333333333, 4, {2,26,16,18}}   //   r[ABVI] += -4/3 W[abiv] t[BaVv] t[AbiI]
{"ABVI,abiv,AbVv,BaiI", -4.0, 4, {2,26,16,18}}   //   r[ABVI] += -4 W[abiv] t[AbVv] t[BaiI]
{"ABVI,abiv,AbVv,BaIi", 8.0, 4, {2,26,16,18}}   //   r[ABVI] += 8 W[abiv] t[AbVv] t[BaIi]
{"ABVI,abiv,ABVv,abIi", 1.3333333333333333, 4, {2,26,16,18}}   //   r[ABVI] += 4/3 W[abiv] t[ABVv] t[abIi]
{"ABVI,abiv,ABVv,abiI", -2.6666666666666665, 4, {2,26,16,18}}   //   r[ABVI] += -8/3 W[abiv] t[ABVv] t[abiI]
{"ABVI,Aabv,BaVv,bI", -1.3333333333333333, 4, {2,34,16,88}}   //   r[ABVI] += -4/3 W[Aabv] t[BaVv] ta[bI]
{"ABVI,Aabv,BbVv,aI", 1.3333333333333333, 4, {2,34,16,88}}   //   r[ABVI] += 4/3 W[Aabv] t[BbVv] ta[aI]
{"ABVI,Babv,AaVv,bI", 1.3333333333333333, 4, {2,34,16,88}}   //   r[ABVI] += 4/3 W[Babv] t[AaVv] ta[bI]
{"ABVI,Babv,AbVv,aI", -1.3333333333333333, 4, {2,34,16,88}}   //   r[ABVI] += -4/3 W[Babv] t[AbVv] ta[aI]
{"ABVI,Iaiv,AaVv,Bi", -1.3333333333333333, 4, {2,38,16,88}}   //   r[ABVI] += -4/3 W[Iaiv] t[AaVv] ta[Bi]
{"ABVI,Iaiv,BaVv,Ai", 1.3333333333333333, 4, {2,38,16,88}}   //   r[ABVI] += 4/3 W[Iaiv] t[BaVv] ta[Ai]
{"ABVI,Iaiv,ABVv,ai", 1.3333333333333333, 4, {2,38,16,88}}   //   r[ABVI] += 4/3 W[Iaiv] t[ABVv] ta[ai]
{"ABVI,Iavi,AaVv,Bi", 1.3333333333333333, 4, {2,39,16,88}}   //   r[ABVI] += 4/3 W[Iavi] t[AaVv] ta[Bi]
{"ABVI,Iavi,BaVv,Ai", -1.3333333333333333, 4, {2,39,16,88}}   //   r[ABVI] += -4/3 W[Iavi] t[BaVv] ta[Ai]
{"ABVI,Iavi,ABVv,ai", -1.3333333333333333, 4, {2,39,16,88}}   //   r[ABVI] += -4/3 W[Iavi] t[ABVv] ta[ai]
{"ABVI,Vavw,ABvw,aI", 1.3333333333333333, 4, {2,58,16,88}}   //   r[ABVI] += 4/3 W[Vavw] t[ABvw] ta[aI]
{"ABVI,abiv,AaVv,Bi,bI", 1.3333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += 4/3 W[abiv] t[AaVv] ta[Bi] ta[bI]
{"ABVI,abiv,BaVv,Ai,bI", -1.3333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += -4/3 W[abiv] t[BaVv] ta[Ai] ta[bI]
{"ABVI,abiv,AbVv,Bi,aI", -1.3333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += -4/3 W[abiv] t[AbVv] ta[Bi] ta[aI]
{"ABVI,abiv,BbVv,Ai,aI", 1.3333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += 4/3 W[abiv] t[BbVv] ta[Ai] ta[aI]
{"ABVI,abiv,ABVv,ai,bI", -1.3333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += -4/3 W[abiv] t[ABVv] ta[ai] ta[bI]
{"ABVI,abiv,ABVv,aI,bi", 1.3333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += 4/3 W[abiv] t[ABVv] ta[aI] ta[bi]
{"ABVI,abiv,ABVv,bI,ai", -1.3333333333333333, 5, {2,26,16,88,89}}   //   r[ABVI] += -4/3 W[abiv] t[ABVv] ta[bI] tb[ai]
{"ABVI,Babv,AaVv,bI", 2.6666666666666665, 4, {2,34,16,89}}   //   r[ABVI] += 8/3 W[Babv] t[AaVv] tb[bI]
{"ABVI,Iaiv,AaVv,Bi", -2.6666666666666665, 4, {2,38,16,89}}   //   r[ABVI] += -8/3 W[Iaiv] t[AaVv] tb[Bi]
{"ABVI,Iavi,ABVv,ai", -1.3333333333333333, 4, {2,39,16,89}}   //   r[ABVI] += -4/3 W[Iavi] t[ABVv] tb[ai]
{"ABVI,Aabv,BaVv,bI", 1.3333333333333333, 4, {2,34,16,89}}   //   r[ABVI] += 4/3 W[Aabv] t[BaVv] tb[bI]
{"ABVI,Iaiv,BaVv,Ai", -1.3333333333333333, 4, {2,38,16,89}}   //   r[ABVI] += -4/3 W[Iaiv] t[BaVv] tb[Ai]
{"ABVI,abiv,AbVv,Bi,aI", -2.6666666666666665, 5, {2,26,16,89,89}}   //   r[ABVI] += -8/3 W[abiv] t[AbVv] tb[Bi] tb[aI]
{"ABVI,abiv,BbVv,Ai,aI", -1.3333333333333333, 5, {2,26,16,89,89}}   //   r[ABVI] += -4/3 W[abiv] t[BbVv] tb[Ai] tb[aI]
{"ABVI,ABab,abVI", 1.0, 3, {2,41,17}}   //   r[ABVI] += 1 W[ABab] t[abVI]
{"ABVI,AIai,aBVi", -1.0, 3, {2,42,17}}   //   r[ABVI] += -1 W[AIai] t[aBVi]
{"ABVI,BIai,AaVi", -1.0, 3, {2,42,17}}   //   r[ABVI] += -1 W[BIai] t[AaVi]
{"ABVI,BaIi,aAVi", -1.0, 3, {2,27,17}}   //   r[ABVI] += -1 W[BaIi] t[aAVi]
{"ABVI,BaIi,AaVi", 2.0, 3, {2,27,17}}   //   r[ABVI] += 2 W[BaIi] t[AaVi]
{"ABVI,AVav,aBvI", -1.0, 3, {2,61,17}}   //   r[ABVI] += -1 W[AVav] t[aBvI]
{"ABVI,BVav,AavI", -1.0, 3, {2,61,17}}   //   r[ABVI] += -1 W[BVav] t[AavI]
{"ABVI,AaVv,aBvI", 1.0, 3, {2,25,17}}   //   r[ABVI] += 1 W[AaVv] t[aBvI]
{"ABVI,AaVv,BavI", -0.3333333333333333, 3, {2,25,17}}   //   r[ABVI] += -1/3 W[AaVv] t[BavI]
{"ABVI,BaVv,AavI", 0.3333333333333333, 3, {2,25,17}}   //   r[ABVI] += 1/3 W[BaVv] t[AavI]
{"ABVI,IViv,ABvi", 1.0, 3, {2,63,17}}   //   r[ABVI] += 1 W[IViv] t[ABvi]
{"ABVI,IVvi,ABvi", -0.3333333333333333, 3, {2,62,17}}   //   r[ABVI] += -1/3 W[IVvi] t[ABvi]
{"ABVI,IVvi,BAvi", 0.3333333333333333, 3, {2,62,17}}   //   r[ABVI] += 1/3 W[IVvi] t[BAvi]
{"ABVI,abiv,aBVI,bAvi", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[aBVI] t[bAvi]
{"ABVI,abiv,AaVI,bBvi", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[AaVI] t[bBvi]
{"ABVI,abiv,aAvi,bBVI", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[aAvi] t[bBVI]
{"ABVI,abiv,BbVI,aAvi", -0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[BbVI] t[aAvi]
{"ABVI,abiv,AbVI,aBvi", 0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[AbVI] t[aBvi]
{"ABVI,abiv,Abvi,aBVI", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[Abvi] t[aBVI]
{"ABVI,abiv,Abvi,BaVI", -0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[Abvi] t[BaVI]
{"ABVI,abiv,Aavi,bBVI", -1.0, 4, {2,26,17,17}}   //   r[ABVI] += -1 W[abiv] t[Aavi] t[bBVI]
{"ABVI,abiv,Aavi,BbVI", 0.3333333333333333, 4, {2,26,17,17}}   //   r[ABVI] += 1/3 W[abiv] t[Aavi] t[BbVI]
{"ABVI,abiv,ABvi,baVI", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[ABvi] t[baVI]
{"ABVI,abiv,ABvi,abVI", -0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[ABvi] t[abVI]
{"ABVI,abiv,AaVI,Bbvi", 0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[AaVI] t[Bbvi]
{"ABVI,abiv,AbVI,Bavi", -0.3333333333333333, 4, {2,26,17,17}}   //   r[ABVI] += -1/3 W[abiv] t[AbVI] t[Bavi]
{"ABVI,abiv,BAvi,abVI", 0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[BAvi] t[abVI]
{"ABVI,abiv,ABVi,abvI", 0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[ABVi] t[abvI]
{"ABVI,abiv,BAVi,abvI", -0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[BAVi] t[abvI]
{"ABVI,abiv,aBvI,bAVi", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[aBvI] t[bAVi]
{"ABVI,abiv,AbVi,aBvI", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[AbVi] t[aBvI]
{"ABVI,abiv,ABVi,bavI", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[ABVi] t[bavI]
{"ABVI,abiv,aAVi,bBvI", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -1/2 W[abiv] t[aAVi] t[bBvI]
{"ABVI,abiv,AaVi,bBvI", 1.0, 4, {2,26,17,17}}   //   r[ABVI] += 1 W[abiv] t[AaVi] t[bBvI]
{"ABVI,abiv,AavI,bBVi", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[AavI] t[bBVi]
{"ABVI,abiv,AavI,BbVi", -0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[AavI] t[BbVi]
{"ABVI,abiv,AbvI,aBVi", -0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += -1/6 W[abiv] t[AbvI] t[aBVi]
{"ABVI,abiv,AbvI,BaVi", 0.3333333333333333, 4, {2,26,17,17}}   //   r[ABVI] += 1/3 W[abiv] t[AbvI] t[BaVi]
{"ABVI,abiv,ABvI,abVi", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 1/2 W[abiv] t[ABvI] t[abVi]
{"ABVI,abiv,ABvI,baVi", -1.0, 4, {2,26,17,17}}   //   r[ABVI] += -1 W[abiv] t[ABvI] t[baVi]
{"ABVI,abiv,AbVi,BavI", 0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[AbVi] t[BavI]
{"ABVI,abiv,BbvI,aAVi", 0.16666666666666666, 4, {2,26,17,17}}   //   r[ABVI] += 1/6 W[abiv] t[BbvI] t[aAVi]
{"ABVI,abiv,AaVi,BbvI", -0.3333333333333333, 4, {2,26,17,17}}   //   r[ABVI] += -1/3 W[abiv] t[AaVi] t[BbvI]
{"ABVI,abij,abVj,ABiI", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2 W[abij] t[abVj] t[ABiI]
{"ABVI,abij,aAVj,BbIi", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[aAVj] t[BbIi]
{"ABVI,abij,aBVj,AbiI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[aBVj] t[AbiI]
{"ABVI,abij,abVi,ABjI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[abVi] t[ABjI]
{"ABVI,abij,aAVi,BbjI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[aAVi] t[BbjI]
{"ABVI,abij,aAVi,BbIj", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2 W[abij] t[aAVi] t[BbIj]
{"ABVI,abij,AaVj,BbiI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[AaVj] t[BbiI]
{"ABVI,abij,AaVj,BbIi", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2 W[abij] t[AaVj] t[BbIi]
{"ABVI,abij,AaVi,BbjI", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2 W[abij] t[AaVi] t[BbjI]
{"ABVI,abij,AaVi,BbIj", 4.0, 4, {2,27,17,18}}   //   r[ABVI] += 4 W[abij] t[AaVi] t[BbIj]
{"ABVI,abij,ABVi,abjI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[ABVi] t[abjI]
{"ABVI,abij,ABVi,abIj", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2 W[abij] t[ABVi] t[abIj]
{"ABVI,abij,abVI,ABij", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[abVI] t[ABij]
{"ABVI,abij,aBVI,Abji", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[aBVI] t[Abji]
{"ABVI,abij,aBVI,Abij", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2 W[abij] t[aBVI] t[Abij]
{"ABVI,abij,AaVI,Bbji", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1 W[abij] t[AaVI] t[Bbji]
{"ABVI,abij,AaVI,Bbij", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2 W[abij] t[AaVI] t[Bbij]
{"ABVI,Aabi,aBVi,bI", 0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 1/3 W[Aabi] t[aBVi] ta[bI]
{"ABVI,Aabi,bBVi,aI", -0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -1/3 W[Aabi] t[bBVi] ta[aI]
{"ABVI,Aabi,BaVi,bI", -0.6666666666666666, 4, {2,44,17,88}}   //   r[ABVI] += -2/3 W[Aabi] t[BaVi] ta[bI]
{"ABVI,Aabi,BbVi,aI", 0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 1/3 W[Aabi] t[BbVi] ta[aI]
{"ABVI,Babi,aAVi,bI", -0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -1/3 W[Babi] t[aAVi] ta[bI]
{"ABVI,Babi,bAVi,aI", 0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 1/3 W[Babi] t[bAVi] ta[aI]
{"ABVI,Babi,AaVi,bI", 0.6666666666666666, 4, {2,44,17,88}}   //   r[ABVI] += 2/3 W[Babi] t[AaVi] ta[bI]
{"ABVI,Babi,AbVi,aI", -0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -1/3 W[Babi] t[AbVi] ta[aI]
{"ABVI,Aabi,aBVI,bi", -1.0, 4, {2,44,17,88}}   //   r[ABVI] += -1 W[Aabi] t[aBVI] ta[bi]
{"ABVI,Aabi,baVI,Bi", -0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -1/3 W[Aabi] t[baVI] ta[Bi]
{"ABVI,Aabi,bBVI,ai", 1.0, 4, {2,44,17,88}}   //   r[ABVI] += 1 W[Aabi] t[bBVI] ta[ai]
{"ABVI,Aabi,BaVI,bi", 0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 1/3 W[Aabi] t[BaVI] ta[bi]
{"ABVI,Babi,abVI,Ai", -1.0, 4, {2,44,17,88}}   //   r[ABVI] += -1 W[Babi] t[abVI] ta[Ai]
{"ABVI,Babi,baVI,Ai", 0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 1/3 W[Babi] t[baVI] ta[Ai]
{"ABVI,Babi,AaVI,bi", -0.3333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -1/3 W[Babi] t[AaVI] ta[bi]
{"ABVI,Babi,AbVI,ai", 1.0, 4, {2,44,17,88}}   //   r[ABVI] += 1 W[Babi] t[AbVI] ta[ai]
{"ABVI,Iaij,aAVj,Bi", 0.3333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += 1/3 W[Iaij] t[aAVj] ta[Bi]
{"ABVI,Iaij,aBVj,Ai", -0.3333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += -1/3 W[Iaij] t[aBVj] ta[Ai]
{"ABVI,Iaij,AaVj,Bi", -0.6666666666666666, 4, {2,45,17,88}}   //   r[ABVI] += -2/3 W[Iaij] t[AaVj] ta[Bi]
{"ABVI,Iaij,ABVj,ai", 0.3333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += 1/3 W[Iaij] t[ABVj] ta[ai]
{"ABVI,Iaij,BaVj,Ai", 0.6666666666666666, 4, {2,45,17,88}}   //   r[ABVI] += 2/3 W[Iaij] t[BaVj] ta[Ai]
{"ABVI,Iaij,BAVj,ai", -0.3333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += -1/3 W[Iaij] t[BAVj] ta[ai]
{"ABVI,Iaij,aBVi,Aj", 1.0, 4, {2,45,17,88}}   //   r[ABVI] += 1 W[Iaij] t[aBVi] ta[Aj]
{"ABVI,Iaij,AaVi,Bj", 0.3333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += 1/3 W[Iaij] t[AaVi] ta[Bj]
{"ABVI,Iaij,ABVi,aj", -1.0, 4, {2,45,17,88}}   //   r[ABVI] += -1 W[Iaij] t[ABVi] ta[aj]
{"ABVI,Iaij,BaVi,Aj", -0.3333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += -1/3 W[Iaij] t[BaVi] ta[Aj]
{"ABVI,Vavi,ABvi,aI", 0.3333333333333333, 4, {2,60,17,88}}   //   r[ABVI] += 1/3 W[Vavi] t[ABvi] ta[aI]
{"ABVI,Vavi,BAvi,aI", -0.3333333333333333, 4, {2,60,17,88}}   //   r[ABVI] += -1/3 W[Vavi] t[BAvi] ta[aI]
{"ABVI,Vaiv,ABvi,aI", -0.3333333333333333, 4, {2,59,17,88}}   //   r[ABVI] += -1/3 W[Vaiv] t[ABvi] ta[aI]
{"ABVI,Vaiv,BAvi,aI", 0.3333333333333333, 4, {2,59,17,88}}   //   r[ABVI] += 1/3 W[Vaiv] t[BAvi] ta[aI]
{"ABVI,Vaiv,aBvI,Ai", -1.0, 4, {2,59,17,88}}   //   r[ABVI] += -1 W[Vaiv] t[aBvI] ta[Ai]
{"ABVI,Vaiv,AavI,Bi", -0.3333333333333333, 4, {2,59,17,88}}   //   r[ABVI] += -1/3 W[Vaiv] t[AavI] ta[Bi]
{"ABVI,Vaiv,ABvI,ai", 1.0, 4, {2,59,17,88}}   //   r[ABVI] += 1 W[Vaiv] t[ABvI] ta[ai]
{"ABVI,Vaiv,BavI,Ai", 0.3333333333333333, 4, {2,59,17,88}}   //   r[ABVI] += 1/3 W[Vaiv] t[BavI] ta[Ai]
{"ABVI,Vavi,aBvI,Ai", 1.0, 4, {2,60,17,88}}   //   r[ABVI] += 1 W[Vavi] t[aBvI] ta[Ai]
{"ABVI,Vavi,AavI,Bi", 0.3333333333333333, 4, {2,60,17,88}}   //   r[ABVI] += 1/3 W[Vavi] t[AavI] ta[Bi]
{"ABVI,Vavi,ABvI,ai", -1.0, 4, {2,60,17,88}}   //   r[ABVI] += -1 W[Vavi] t[ABvI] ta[ai]
{"ABVI,Vavi,BavI,Ai", -0.3333333333333333, 4, {2,60,17,88}}   //   r[ABVI] += -1/3 W[Vavi] t[BavI] ta[Ai]
{"ABVI,abij,aAVj,Bi,bI", -0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -1/3 W[abij] t[aAVj] ta[Bi] ta[bI]
{"ABVI,abij,aBVj,Ai,bI", 0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 1/3 W[abij] t[aBVj] ta[Ai] ta[bI]
{"ABVI,abij,aAVi,Bj,bI", 0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 1/3 W[abij] t[aAVi] ta[Bj] ta[bI]
{"ABVI,abij,aBVi,Aj,bI", -0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -1/3 W[abij] t[aBVi] ta[Aj] ta[bI]
{"ABVI,abij,AaVj,Bi,bI", 0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 1/3 W[abij] t[AaVj] ta[Bi] ta[bI]
{"ABVI,abij,AaVi,Bj,bI", -0.6666666666666666, 5, {2,27,17,88,88}}   //   r[ABVI] += -2/3 W[abij] t[AaVi] ta[Bj] ta[bI]
{"ABVI,abij,ABVi,aI,bj", -0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -1/3 W[abij] t[ABVi] ta[aI] ta[bj]
{"ABVI,abij,ABVi,aj,bI", 0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 1/3 W[abij] t[ABVi] ta[aj] ta[bI]
{"ABVI,abij,BaVj,Ai,bI", -0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -1/3 W[abij] t[BaVj] ta[Ai] ta[bI]
{"ABVI,abij,BaVi,Aj,bI", 0.6666666666666666, 5, {2,27,17,88,88}}   //   r[ABVI] += 2/3 W[abij] t[BaVi] ta[Aj] ta[bI]
{"ABVI,abij,BAVi,aI,bj", 0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 1/3 W[abij] t[BAVi] ta[aI] ta[bj]
{"ABVI,abij,BAVi,aj,bI", -0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -1/3 W[abij] t[BAVi] ta[aj] ta[bI]
{"ABVI,abij,abVI,Aj,Bi", -0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -1/3 W[abij] t[abVI] ta[Aj] ta[Bi]
{"ABVI,abij,abVI,Ai,Bj", 0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 1/3 W[abij] t[abVI] ta[Ai] ta[Bj]
{"ABVI,abij,aBVI,Ai,bj", -1.0, 5, {2,27,17,88,88}}   //   r[ABVI] += -1 W[abij] t[aBVI] ta[Ai] ta[bj]
{"ABVI,abij,aBVI,Aj,bi", 1.0, 5, {2,27,17,88,88}}   //   r[ABVI] += 1 W[abij] t[aBVI] ta[Aj] ta[bi]
{"ABVI,abij,AaVI,Bi,bj", -0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -1/3 W[abij] t[AaVI] ta[Bi] ta[bj]
{"ABVI,abij,AaVI,Bj,bi", 0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 1/3 W[abij] t[AaVI] ta[Bj] ta[bi]
{"ABVI,abij,BaVI,Ai,bj", 0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 1/3 W[abij] t[BaVI] ta[Ai] ta[bj]
{"ABVI,abij,BaVI,Aj,bi", -0.3333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -1/3 W[abij] t[BaVI] ta[Aj] ta[bi]
{"ABVI,abij,aBVj,Ai,bI", 0.6666666666666666, 5, {2,27,17,88,89}}   //   r[ABVI] += 2/3 W[abij] t[aBVj] ta[Ai] tb[bI]
{"ABVI,abij,ABVi,bj,aI", -0.6666666666666666, 5, {2,27,17,88,89}}   //   r[ABVI] += -2/3 W[abij] t[ABVi] ta[bj] tb[aI]
{"ABVI,abij,ABVi,aI,bj", -0.3333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += -1/3 W[abij] t[ABVi] ta[aI] tb[bj]
{"ABVI,abij,BAVi,aI,bj", 0.3333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += 1/3 W[abij] t[BAVi] ta[aI] tb[bj]
{"ABVI,abij,abVI,Ai,Bj", 0.6666666666666666, 5, {2,27,17,88,89}}   //   r[ABVI] += 2/3 W[abij] t[abVI] ta[Ai] tb[Bj]
{"ABVI,abij,aBVI,Ai,bj", -1.0, 5, {2,27,17,88,89}}   //   r[ABVI] += -1 W[abij] t[aBVI] ta[Ai] tb[bj]
{"ABVI,abij,AaVI,bj,Bi", -0.6666666666666666, 5, {2,27,17,88,89}}   //   r[ABVI] += -2/3 W[abij] t[AaVI] ta[bj] tb[Bi]
{"ABVI,abij,AaVI,Bi,bj", -0.3333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += -1/3 W[abij] t[AaVI] ta[Bi] tb[bj]
{"ABVI,abij,BaVI,Ai,bj", 0.3333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += 1/3 W[abij] t[BaVI] ta[Ai] tb[bj]
{"ABVI,abij,aAVj,Bi,bI", 0.3333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += 1/3 W[abij] t[aAVj] ta[Bi] tb[bI]
{"ABVI,abij,BAVi,bj,aI", -0.3333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += -1/3 W[abij] t[BAVi] ta[bj] tb[aI]
{"ABVI,abij,abVI,Bi,Aj", 0.3333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += 1/3 W[abij] t[abVI] ta[Bi] tb[Aj]
{"ABVI,abij,BaVI,bj,Ai", -0.3333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += -1/3 W[abij] t[BaVI] ta[bj] tb[Ai]
{"ABVI,Aabi,bBVi,aI", -0.6666666666666666, 4, {2,44,17,89}}   //   r[ABVI] += -2/3 W[Aabi] t[bBVi] tb[aI]
{"ABVI,Babi,aAVi,bI", -0.6666666666666666, 4, {2,44,17,89}}   //   r[ABVI] += -2/3 W[Babi] t[aAVi] tb[bI]
{"ABVI,Babi,AaVi,bI", 1.3333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += 4/3 W[Babi] t[AaVi] tb[bI]
{"ABVI,Babi,AbVi,aI", -0.6666666666666666, 4, {2,44,17,89}}   //   r[ABVI] += -2/3 W[Babi] t[AbVi] tb[aI]
{"ABVI,Aabi,baVI,Bi", -0.6666666666666666, 4, {2,44,17,89}}   //   r[ABVI] += -2/3 W[Aabi] t[baVI] tb[Bi]
{"ABVI,Aabi,bBVI,ai", 1.0, 4, {2,44,17,89}}   //   r[ABVI] += 1 W[Aabi] t[bBVI] tb[ai]
{"ABVI,Babi,AaVI,bi", -0.6666666666666666, 4, {2,44,17,89}}   //   r[ABVI] += -2/3 W[Babi] t[AaVI] tb[bi]
{"ABVI,Babi,AbVI,ai", 1.0, 4, {2,44,17,89}}   //   r[ABVI] += 1 W[Babi] t[AbVI] tb[ai]
{"ABVI,Iaij,aAVj,Bi", 0.6666666666666666, 4, {2,45,17,89}}   //   r[ABVI] += 2/3 W[Iaij] t[aAVj] tb[Bi]
{"ABVI,Iaij,AaVj,Bi", -1.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -4/3 W[Iaij] t[AaVj] tb[Bi]
{"ABVI,Iaij,ABVj,ai", 0.6666666666666666, 4, {2,45,17,89}}   //   r[ABVI] += 2/3 W[Iaij] t[ABVj] tb[ai]
{"ABVI,Iaij,AaVi,Bj", 0.6666666666666666, 4, {2,45,17,89}}   //   r[ABVI] += 2/3 W[Iaij] t[AaVi] tb[Bj]
{"ABVI,Iaij,ABVi,aj", -1.0, 4, {2,45,17,89}}   //   r[ABVI] += -1 W[Iaij] t[ABVi] tb[aj]
{"ABVI,Vavi,ABvi,aI", 0.6666666666666666, 4, {2,60,17,89}}   //   r[ABVI] += 2/3 W[Vavi] t[ABvi] tb[aI]
{"ABVI,Vavi,AavI,Bi", 0.6666666666666666, 4, {2,60,17,89}}   //   r[ABVI] += 2/3 W[Vavi] t[AavI] tb[Bi]
{"ABVI,Vavi,ABvI,ai", -1.0, 4, {2,60,17,89}}   //   r[ABVI] += -1 W[Vavi] t[ABvI] tb[ai]
{"ABVI,Babi,bAVi,aI", -0.3333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -1/3 W[Babi] t[bAVi] tb[aI]
{"ABVI,Aabi,aBVi,bI", -0.3333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -1/3 W[Aabi] t[aBVi] tb[bI]
{"ABVI,Aabi,BaVi,bI", 0.6666666666666666, 4, {2,44,17,89}}   //   r[ABVI] += 2/3 W[Aabi] t[BaVi] tb[bI]
{"ABVI,Aabi,BbVi,aI", -0.3333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -1/3 W[Aabi] t[BbVi] tb[aI]
{"ABVI,Babi,baVI,Ai", -0.3333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -1/3 W[Babi] t[baVI] tb[Ai]
{"ABVI,Aabi,BaVI,bi", -0.3333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -1/3 W[Aabi] t[BaVI] tb[bi]
{"ABVI,Iaij,aBVj,Ai", 0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 1/3 W[Iaij] t[aBVj] tb[Ai]
{"ABVI,Iaij,BaVj,Ai", -0.6666666666666666, 4, {2,45,17,89}}   //   r[ABVI] += -2/3 W[Iaij] t[BaVj] tb[Ai]
{"ABVI,Iaij,BAVj,ai", 0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 1/3 W[Iaij] t[BAVj] tb[ai]
{"ABVI,Iaij,BaVi,Aj", 0.3333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 1/3 W[Iaij] t[BaVi] tb[Aj]
{"ABVI,Vavi,BAvi,aI", 0.3333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += 1/3 W[Vavi] t[BAvi] tb[aI]
{"ABVI,Vavi,BavI,Ai", 0.3333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += 1/3 W[Vavi] t[BavI] tb[Ai]
{"ABVI,abij,aAVi,Bj,bI", 0.6666666666666666, 5, {2,27,17,89,89}}   //   r[ABVI] += 2/3 W[abij] t[aAVi] tb[Bj] tb[bI]
{"ABVI,abij,AaVj,Bi,bI", 0.6666666666666666, 5, {2,27,17,89,89}}   //   r[ABVI] += 2/3 W[abij] t[AaVj] tb[Bi] tb[bI]
{"ABVI,abij,AaVi,Bj,bI", -1.3333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += -4/3 W[abij] t[AaVi] tb[Bj] tb[bI]
{"ABVI,abij,ABVi,aI,bj", -0.6666666666666666, 5, {2,27,17,89,89}}   //   r[ABVI] += -2/3 W[abij] t[ABVi] tb[aI] tb[bj]
{"ABVI,abij,ABVi,aj,bI", 0.6666666666666666, 5, {2,27,17,89,89}}   //   r[ABVI] += 2/3 W[abij] t[ABVi] tb[aj] tb[bI]
{"ABVI,abij,AaVI,Bi,bj", -0.6666666666666666, 5, {2,27,17,89,89}}   //   r[ABVI] += -2/3 W[abij] t[AaVI] tb[Bi] tb[bj]
{"ABVI,abij,AaVI,Bj,bi", 0.6666666666666666, 5, {2,27,17,89,89}}   //   r[ABVI] += 2/3 W[abij] t[AaVI] tb[Bj] tb[bi]
{"ABVI,abij,aBVi,Aj,bI", 0.3333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[aBVi] tb[Aj] tb[bI]
{"ABVI,abij,BaVj,Ai,bI", 0.3333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[BaVj] tb[Ai] tb[bI]
{"ABVI,abij,BaVi,Aj,bI", -0.6666666666666666, 5, {2,27,17,89,89}}   //   r[ABVI] += -2/3 W[abij] t[BaVi] tb[Aj] tb[bI]
{"ABVI,abij,BAVi,aI,bj", -0.3333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[BAVi] tb[aI] tb[bj]
{"ABVI,abij,BAVi,aj,bI", 0.3333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[BAVi] tb[aj] tb[bI]
{"ABVI,abij,BaVI,Ai,bj", -0.3333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += -1/3 W[abij] t[BaVI] tb[Ai] tb[bj]
{"ABVI,abij,BaVI,Aj,bi", 0.3333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += 1/3 W[abij] t[BaVI] tb[Aj] tb[bi]
{"ABVI,AVai,BaIi", -2.0, 3, {2,64,18}}   //   r[ABVI] += -2 W[AVai] t[BaIi]
{"ABVI,BVai,AaiI", -2.0, 3, {2,64,18}}   //   r[ABVI] += -2 W[BVai] t[AaiI]
{"ABVI,AaVi,BaiI", -2.0, 3, {2,31,18}}   //   r[ABVI] += -2 W[AaVi] t[BaiI]
{"ABVI,AaVi,BaIi", 4.0, 3, {2,31,18}}   //   r[ABVI] += 4 W[AaVi] t[BaIi]
{"ABVI,IVij,ABji", 2.0, 3, {2,65,18}}   //   r[ABVI] += 2 W[IVij] t[ABji]
{"ABVI,Vaij,ABij,aI", 0.6666666666666666, 4, {2,66,18,88}}   //   r[ABVI] += 2/3 W[Vaij] t[ABij] ta[aI]
{"ABVI,Vaij,ABji,aI", -0.6666666666666666, 4, {2,66,18,88}}   //   r[ABVI] += -2/3 W[Vaij] t[ABji] ta[aI]
{"ABVI,Vaij,BajI,Ai", 2.0, 4, {2,66,18,88}}   //   r[ABVI] += 2 W[Vaij] t[BajI] ta[Ai]
{"ABVI,Vaij,BaIj,Ai", -4.0, 4, {2,66,18,88}}   //   r[ABVI] += -4 W[Vaij] t[BaIj] ta[Ai]
{"ABVI,Vaij,ABjI,ai", 2.0, 4, {2,66,18,88}}   //   r[ABVI] += 2 W[Vaij] t[ABjI] ta[ai]
{"ABVI,Vaij,AaiI,Bj", 0.6666666666666666, 4, {2,66,18,88}}   //   r[ABVI] += 2/3 W[Vaij] t[AaiI] ta[Bj]
{"ABVI,Vaij,BaiI,Aj", -0.6666666666666666, 4, {2,66,18,88}}   //   r[ABVI] += -2/3 W[Vaij] t[BaiI] ta[Aj]
{"ABVI,Vaij,BaIi,Aj", 2.0, 4, {2,66,18,88}}   //   r[ABVI] += 2 W[Vaij] t[BaIi] ta[Aj]
{"ABVI,Vaij,ABiI,aj", -2.0, 4, {2,66,18,88}}   //   r[ABVI] += -2 W[Vaij] t[ABiI] ta[aj]
{"ABVI,Vaij,ABij,aI", 1.3333333333333333, 4, {2,66,18,89}}   //   r[ABVI] += 4/3 W[Vaij] t[ABij] tb[aI]
{"ABVI,Vaij,AaiI,Bj", 1.3333333333333333, 4, {2,66,18,89}}   //   r[ABVI] += 4/3 W[Vaij] t[AaiI] tb[Bj]
{"ABVI,Vaij,ABiI,aj", -2.0, 4, {2,66,18,89}}   //   r[ABVI] += -2 W[Vaij] t[ABiI] tb[aj]
{"ABVI,Vaij,ABji,aI", 0.6666666666666666, 4, {2,66,18,89}}   //   r[ABVI] += 2/3 W[Vaij] t[ABji] tb[aI]
{"ABVI,Vaij,BaiI,Aj", 0.6666666666666666, 4, {2,66,18,89}}   //   r[ABVI] += 2/3 W[Vaij] t[BaiI] tb[Aj]
{"ABVI,ABVa,aI", 0.6666666666666666, 3, {2,35,88}}   //   r[ABVI] += 2/3 W[ABVa] ta[aI]
{"ABVI,ABaV,aI", -0.6666666666666666, 3, {2,34,88}}   //   r[ABVI] += -2/3 W[ABaV] ta[aI]
{"ABVI,BVIi,Ai", -2.0, 3, {2,67,88}}   //   r[ABVI] += -2 W[BVIi] ta[Ai]
{"ABVI,AIVi,Bi", -0.6666666666666666, 3, {2,36,88}}   //   r[ABVI] += -2/3 W[AIVi] ta[Bi]
{"ABVI,BIVi,Ai", 0.6666666666666666, 3, {2,36,88}}   //   r[ABVI] += 2/3 W[BIVi] ta[Ai]
{"ABVI,AVai,Bi,aI", 0.6666666666666666, 4, {2,64,88,88}}   //   r[ABVI] += 2/3 W[AVai] ta[Bi] ta[aI]
{"ABVI,BVai,Ai,aI", -0.6666666666666666, 4, {2,64,88,88}}   //   r[ABVI] += -2/3 W[BVai] ta[Ai] ta[aI]
{"ABVI,AaVi,Bi,aI", -0.6666666666666666, 4, {2,31,88,88}}   //   r[ABVI] += -2/3 W[AaVi] ta[Bi] ta[aI]
{"ABVI,BaVi,Ai,aI", 0.6666666666666666, 4, {2,31,88,88}}   //   r[ABVI] += 2/3 W[BaVi] ta[Ai] ta[aI]
{"ABVI,IVij,Ai,Bj", -0.6666666666666666, 4, {2,65,88,88}}   //   r[ABVI] += -2/3 W[IVij] ta[Ai] ta[Bj]
{"ABVI,IVij,Aj,Bi", 0.6666666666666666, 4, {2,65,88,88}}   //   r[ABVI] += 2/3 W[IVij] ta[Aj] ta[Bi]
{"ABVI,Vaij,Aj,Bi,aI", -0.6666666666666666, 5, {2,66,88,88,88}}   //   r[ABVI] += -2/3 W[Vaij] ta[Aj] ta[Bi] ta[aI]
{"ABVI,Vaij,Ai,Bj,aI", 0.6666666666666666, 5, {2,66,88,88,88}}   //   r[ABVI] += 2/3 W[Vaij] ta[Ai] ta[Bj] ta[aI]
{"ABVI,BVai,Ai,aI", -1.3333333333333333, 4, {2,64,88,89}}   //   r[ABVI] += -4/3 W[BVai] ta[Ai] tb[aI]
{"ABVI,IVij,Aj,Bi", 1.3333333333333333, 4, {2,65,88,89}}   //   r[ABVI] += 4/3 W[IVij] ta[Aj] tb[Bi]
{"ABVI,AVai,Bi,aI", -0.6666666666666666, 4, {2,64,88,89}}   //   r[ABVI] += -2/3 W[AVai] ta[Bi] tb[aI]
{"ABVI,IVij,Bj,Ai", 0.6666666666666666, 4, {2,65,88,89}}   //   r[ABVI] += 2/3 W[IVij] ta[Bj] tb[Ai]
{"ABVI,Vaij,Ai,Bj,aI", 1.3333333333333333, 5, {2,66,88,89,89}}   //   r[ABVI] += 4/3 W[Vaij] ta[Ai] tb[Bj] tb[aI]
{"ABVI,Vaij,Bi,Aj,aI", 0.6666666666666666, 5, {2,66,88,89,89}}   //   r[ABVI] += 2/3 W[Vaij] ta[Bi] tb[Aj] tb[aI]
{"ABVI,ABVa,aI", 1.3333333333333333, 3, {2,35,89}}   //   r[ABVI] += 4/3 W[ABVa] tb[aI]
{"ABVI,AIVi,Bi", -1.3333333333333333, 3, {2,36,89}}   //   r[ABVI] += -4/3 W[AIVi] tb[Bi]
{"ABVI,ABaV,aI", 0.6666666666666666, 3, {2,34,89}}   //   r[ABVI] += 2/3 W[ABaV] tb[aI]
{"ABVI,BIVi,Ai", -0.6666666666666666, 3, {2,36,89}}   //   r[ABVI] += -2/3 W[BIVi] tb[Ai]
{"ABVI,AaVi,Bi,aI", -1.3333333333333333, 4, {2,31,89,89}}   //   r[ABVI] += -4/3 W[AaVi] tb[Bi] tb[aI]
{"ABVI,BaVi,Ai,aI", -0.6666666666666666, 4, {2,31,89,89}}   //   r[ABVI] += -2/3 W[BaVi] tb[Ai] tb[aI]
{"ABVI,av,Av,aBVI", -1.0, 4, {2,28,14,17}}   //   r[ABVI] += -1 f_A[av] t[Av] t[aBVI]
{"ABVI,av,Av,BaVI", 0.3333333333333333, 4, {2,28,14,17}}   //   r[ABVI] += 1/3 f_A[av] t[Av] t[BaVI]
{"ABVI,av,Bv,AaVI", -0.3333333333333333, 4, {2,28,14,17}}   //   r[ABVI] += -1/3 f_A[av] t[Bv] t[AaVI]
{"ABVI,av,aV,ABvI", -1.0, 4, {2,28,14,17}}   //   r[ABVI] += -1 f_A[av] t[aV] t[ABvI]
{"ABVI,ai,aV,ABiI", -2.0, 4, {2,29,14,18}}   //   r[ABVI] += -2 f[ai] t[aV] t[ABiI]
{"ABVI,aivw,vw,aV,ABiI", 1.0, 5, {2,23,21,14,18}}   //   r[ABVI] += 1 W[aivw] I[vw] t[aV] t[ABiI]
{"ABVI,Iv,ABVv", -1.3333333333333333, 3, {2,48,16}}   //   r[ABVI] += -4/3 f_A[Iv] t[ABVv]
{"ABVI,av,ABVv,aI", -1.3333333333333333, 4, {2,28,16,88}}   //   r[ABVI] += -4/3 f_A[av] t[ABVv] ta[aI]
{"ABVI,Aa,aBVI", 1.0, 3, {2,49,17}}   //   r[ABVI] += 1 f[Aa] t[aBVI]
{"ABVI,Aavw,vw,aBVI", -0.5, 4, {2,25,21,17}}   //   r[ABVI] += -1/2 W[Aavw] I[vw] t[aBVI]
{"ABVI,Aavw,vw,BaVI", 0.3333333333333333, 4, {2,25,21,17}}   //   r[ABVI] += 1/3 W[Aavw] I[vw] t[BaVI]
{"ABVI,Ba,AaVI", 1.0, 3, {2,49,17}}   //   r[ABVI] += 1 f[Ba] t[AaVI]
{"ABVI,Bavw,vw,AaVI", 0.16666666666666666, 4, {2,25,21,17}}   //   r[ABVI] += 1/6 W[Bavw] I[vw] t[AaVI]
{"ABVI,Ii,ABVi", -1.0, 3, {2,50,17}}   //   r[ABVI] += -1 f[Ii] t[ABVi]
{"ABVI,Iivw,vw,ABVi", -0.16666666666666666, 4, {2,22,21,17}}   //   r[ABVI] += -1/6 W[Iivw] I[vw] t[ABVi]
{"ABVI,Iivw,vw,BAVi", -0.3333333333333333, 4, {2,22,21,17}}   //   r[ABVI] += -1/3 W[Iivw] I[vw] t[BAVi]
{"ABVI,Vv,ABvI", -1.0, 3, {2,68,17}}   //   r[ABVI] += -1 f_A[Vv] t[ABvI]
{"ABVI,ai,ABVi,aI", -0.3333333333333333, 4, {2,29,17,88}}   //   r[ABVI] += -1/3 f[ai] t[ABVi] ta[aI]
{"ABVI,aivw,vw,ABVi,aI", 0.16666666666666666, 5, {2,23,21,17,88}}   //   r[ABVI] += 1/6 W[aivw] I[vw] t[ABVi] ta[aI]
{"ABVI,ai,BAVi,aI", 0.3333333333333333, 4, {2,29,17,88}}   //   r[ABVI] += 1/3 f[ai] t[BAVi] ta[aI]
{"ABVI,aivw,vw,BAVi,aI", -0.16666666666666666, 5, {2,23,21,17,88}}   //   r[ABVI] += -1/6 W[aivw] I[vw] t[BAVi] ta[aI]
{"ABVI,ai,aBVI,Ai", -1.0, 4, {2,29,17,88}}   //   r[ABVI] += -1 f[ai] t[aBVI] ta[Ai]
{"ABVI,aivw,vw,aBVI,Ai", 0.5, 5, {2,23,21,17,88}}   //   r[ABVI] += 1/2 W[aivw] I[vw] t[aBVI] ta[Ai]
{"ABVI,ai,AaVI,Bi", -0.3333333333333333, 4, {2,29,17,88}}   //   r[ABVI] += -1/3 f[ai] t[AaVI] ta[Bi]
{"ABVI,aivw,vw,AaVI,Bi", 0.16666666666666666, 5, {2,23,21,17,88}}   //   r[ABVI] += 1/6 W[aivw] I[vw] t[AaVI] ta[Bi]
{"ABVI,ai,BaVI,Ai", 0.3333333333333333, 4, {2,29,17,88}}   //   r[ABVI] += 1/3 f[ai] t[BaVI] ta[Ai]
{"ABVI,aivw,vw,BaVI,Ai", -0.16666666666666666, 5, {2,23,21,17,88}}   //   r[ABVI] += -1/6 W[aivw] I[vw] t[BaVI] ta[Ai]
{"ABVI,Vi,ABiI", -2.0, 3, {2,69,18}}   //   r[ABVI] += -2 f_A[Vi] t[ABiI]
{"ABVI,iv,vI,ABVi", -0.6666666666666666, 4, {2,30,13,17}}   //   r[ABVI] += -2/3 f_B[iv] t[vI] t[ABVi]
{"ABVI,iv,vI,BAVi", -0.3333333333333333, 4, {2,30,13,17}}   //   r[ABVI] += -1/3 f_B[iv] t[vI] t[BAVi]
{"ABVI,Bv,AvVI", 0.6666666666666666, 3, {2,51,20}}   //   r[ABVI] += 2/3 f_B[Bv] t[AvVI]
{"ABVI,Av,BvVI", 0.3333333333333333, 3, {2,51,20}}   //   r[ABVI] += 1/3 f_B[Av] t[BvVI]
{"ABVI,iv,AvVI,Bi", -0.6666666666666666, 4, {2,30,20,89}}   //   r[ABVI] += -2/3 f_B[iv] t[AvVI] tb[Bi]
{"ABVI,iv,BvVI,Ai", -0.3333333333333333, 4, {2,30,20,89}}   //   r[ABVI] += -1/3 f_B[iv] t[BvVI] tb[Ai]
{"ABVI,ai,ABVi,aI", -0.6666666666666666, 4, {2,29,17,89}}   //   r[ABVI] += -2/3 f[ai] t[ABVi] tb[aI]
{"ABVI,aivw,vw,ABVi,aI", -0.3333333333333333, 5, {2,23,21,17,89}}   //   r[ABVI] += -1/3 W[aivw] I[vw] t[ABVi] tb[aI]
{"ABVI,ai,AaVI,Bi", -0.6666666666666666, 4, {2,29,17,89}}   //   r[ABVI] += -2/3 f[ai] t[AaVI] tb[Bi]
{"ABVI,aivw,vw,AaVI,Bi", -0.3333333333333333, 5, {2,23,21,17,89}}   //   r[ABVI] += -1/3 W[aivw] I[vw] t[AaVI] tb[Bi]
{"ABVI,ai,BAVi,aI", -0.3333333333333333, 4, {2,29,17,89}}   //   r[ABVI] += -1/3 f[ai] t[BAVi] tb[aI]
{"ABVI,aivw,vw,BAVi,aI", -0.16666666666666666, 5, {2,23,21,17,89}}   //   r[ABVI] += -1/6 W[aivw] I[vw] t[BAVi] tb[aI]
{"ABVI,ai,BaVI,Ai", -0.3333333333333333, 4, {2,29,17,89}}   //   r[ABVI] += -1/3 f[ai] t[BaVI] tb[Ai]
{"ABVI,aivw,vw,BaVI,Ai", -0.16666666666666666, 5, {2,23,21,17,89}}   //   r[ABVI] += -1/6 W[aivw] I[vw] t[BaVI] tb[Ai]
{"ABVW,ABVW", 0.5, 2, {3,25}}   //   r[ABVW] += 1/2 W[ABVW]
{"ABVW,ABWV", -0.5, 2, {3,25}}   //   r[ABVW] += -1/2 W[ABWV]
{"ABVW,aivw,wi,Av,BaVW", 1.0, 5, {3,23,13,14,16}}   //   r[ABVW] += 1 W[aivw] t[wi] t[Av] t[BaVW]
{"ABVW,aivw,wi,Bv,AaVW", -1.0, 5, {3,23,13,14,16}}   //   r[ABVW] += -1 W[aivw] t[wi] t[Bv] t[AaVW]
{"ABVW,aivw,wi,aW,ABVv", -1.0, 5, {3,23,13,14,16}}   //   r[ABVW] += -1 W[aivw] t[wi] t[aW] t[ABVv]
{"ABVW,aivw,wi,aV,ABWv", 1.0, 5, {3,23,13,14,16}}   //   r[ABVW] += 1 W[aivw] t[wi] t[aV] t[ABWv]
{"ABVW,aijv,vi,aW,ABVj", -0.25, 5, {3,24,13,14,17}}   //   r[ABVW] += -1/4 W[aijv] t[vi] t[aW] t[ABVj]
{"ABVW,aijv,vi,aW,BAVj", 0.25, 5, {3,24,13,14,17}}   //   r[ABVW] += 1/4 W[aijv] t[vi] t[aW] t[BAVj]
{"ABVW,aijv,vi,aV,ABWj", 0.25, 5, {3,24,13,14,17}}   //   r[ABVW] += 1/4 W[aijv] t[vi] t[aV] t[ABWj]
{"ABVW,aijv,vi,aV,BAWj", -0.25, 5, {3,24,13,14,17}}   //   r[ABVW] += -1/4 W[aijv] t[vi] t[aV] t[BAWj]
{"ABVW,Aiav,vi,BaVW", -1.0, 4, {3,32,13,16}}   //   r[ABVW] += -1 W[Aiav] t[vi] t[BaVW]
{"ABVW,Biav,vi,AaVW", 1.0, 4, {3,32,13,16}}   //   r[ABVW] += 1 W[Biav] t[vi] t[AaVW]
{"ABVW,Wivw,wi,ABVv", -1.0, 4, {3,53,13,16}}   //   r[ABVW] += -1 W[Wivw] t[wi] t[ABVv]
{"ABVW,Vivw,wi,ABWv", 1.0, 4, {3,53,13,16}}   //   r[ABVW] += 1 W[Vivw] t[wi] t[ABWv]
{"ABVW,aijv,vi,AaVW,Bj", -1.0, 5, {3,24,13,16,88}}   //   r[ABVW] += -1 W[aijv] t[vi] t[AaVW] ta[Bj]
{"ABVW,aijv,vi,BaVW,Aj", 1.0, 5, {3,24,13,16,88}}   //   r[ABVW] += 1 W[aijv] t[vi] t[BaVW] ta[Aj]
{"ABVW,Wijv,vi,ABVj", -0.25, 4, {3,54,13,17}}   //   r[ABVW] += -1/4 W[Wijv] t[vi] t[ABVj]
{"ABVW,Wijv,vi,BAVj", 0.25, 4, {3,54,13,17}}   //   r[ABVW] += 1/4 W[Wijv] t[vi] t[BAVj]
{"ABVW,Vijv,vi,ABWj", 0.25, 4, {3,54,13,17}}   //   r[ABVW] += 1/4 W[Vijv] t[vi] t[ABWj]
{"ABVW,Vijv,vi,BAWj", -0.25, 4, {3,54,13,17}}   //   r[ABVW] += -1/4 W[Vijv] t[vi] t[BAWj]
{"ABVW,ABWa,aV", -0.5, 3, {3,35,14}}   //   r[ABVW] += -1/2 W[ABWa] t[aV]
{"ABVW,ABaW,aV", 0.5, 3, {3,34,14}}   //   r[ABVW] += 1/2 W[ABaW] t[aV]
{"ABVW,ABVa,aW", 0.5, 3, {3,35,14}}   //   r[ABVW] += 1/2 W[ABVa] t[aW]
{"ABVW,ABaV,aW", -0.5, 3, {3,34,14}}   //   r[ABVW] += -1/2 W[ABaV] t[aW]
{"ABVW,AVWv,Bv", 0.5, 3, {3,52,14}}   //   r[ABVW] += 1/2 W[AVWv] t[Bv]
{"ABVW,BVWv,Av", -0.5, 3, {3,52,14}}   //   r[ABVW] += -1/2 W[BVWv] t[Av]
{"ABVW,AWVv,Bv", -0.5, 3, {3,52,14}}   //   r[ABVW] += -1/2 W[AWVv] t[Bv]
{"ABVW,BWVv,Av", 0.5, 3, {3,52,14}}   //   r[ABVW] += 1/2 W[BWVv] t[Av]
{"ABVW,ABab,aW,bV", -0.5, 4, {3,41,14,14}}   //   r[ABVW] += -1/2 W[ABab] t[aW] t[bV]
{"ABVW,ABab,aV,bW", 0.5, 4, {3,41,14,14}}   //   r[ABVW] += 1/2 W[ABab] t[aV] t[bW]
{"ABVW,AWav,Bv,aV", -0.5, 4, {3,61,14,14}}   //   r[ABVW] += -1/2 W[AWav] t[Bv] t[aV]
{"ABVW,BWav,Av,aV", 0.5, 4, {3,61,14,14}}   //   r[ABVW] += 1/2 W[BWav] t[Av] t[aV]
{"ABVW,AaWv,Bv,aV", 0.5, 4, {3,25,14,14}}   //   r[ABVW] += 1/2 W[AaWv] t[Bv] t[aV]
{"ABVW,BaWv,Av,aV", -0.5, 4, {3,25,14,14}}   //   r[ABVW] += -1/2 W[BaWv] t[Av] t[aV]
{"ABVW,AVav,Bv,aW", 0.5, 4, {3,61,14,14}}   //   r[ABVW] += 1/2 W[AVav] t[Bv] t[aW]
{"ABVW,BVav,Av,aW", -0.5, 4, {3,61,14,14}}   //   r[ABVW] += -1/2 W[BVav] t[Av] t[aW]
{"ABVW,AaVv,Bv,aW", -0.5, 4, {3,25,14,14}}   //   r[ABVW] += -1/2 W[AaVv] t[Bv] t[aW]
{"ABVW,BaVv,Av,aW", 0.5, 4, {3,25,14,14}}   //   r[ABVW] += 1/2 W[BaVv] t[Av] t[aW]
{"ABVW,VWvw,Aw,Bv", -0.5, 4, {3,70,14,14}}   //   r[ABVW] += -1/2 W[VWvw] t[Aw] t[Bv]
{"ABVW,VWvw,Av,Bw", 0.5, 4, {3,70,14,14}}   //   r[ABVW] += 1/2 W[VWvw] t[Av] t[Bw]
{"ABVW,Aabv,Bv,aW,bV", -0.5, 5, {3,34,14,14,14}}   //   r[ABVW] += -1/2 W[Aabv] t[Bv] t[aW] t[bV]
{"ABVW,Aabv,Bv,aV,bW", 0.5, 5, {3,34,14,14,14}}   //   r[ABVW] += 1/2 W[Aabv] t[Bv] t[aV] t[bW]
{"ABVW,Babv,Av,aW,bV", 0.5, 5, {3,34,14,14,14}}   //   r[ABVW] += 1/2 W[Babv] t[Av] t[aW] t[bV]
{"ABVW,Babv,Av,aV,bW", -0.5, 5, {3,34,14,14,14}}   //   r[ABVW] += -1/2 W[Babv] t[Av] t[aV] t[bW]
{"ABVW,Wavw,Aw,Bv,aV", 0.5, 5, {3,58,14,14,14}}   //   r[ABVW] += 1/2 W[Wavw] t[Aw] t[Bv] t[aV]
{"ABVW,Wavw,Av,Bw,aV", -0.5, 5, {3,58,14,14,14}}   //   r[ABVW] += -1/2 W[Wavw] t[Av] t[Bw] t[aV]
{"ABVW,Vavw,Aw,Bv,aW", -0.5, 5, {3,58,14,14,14}}   //   r[ABVW] += -1/2 W[Vavw] t[Aw] t[Bv] t[aW]
{"ABVW,Vavw,Av,Bw,aW", 0.5, 5, {3,58,14,14,14}}   //   r[ABVW] += 1/2 W[Vavw] t[Av] t[Bw] t[aW]
{"ABVW,abvw,Av,Bw,aV,bW", 0.5, 6, {3,25,14,14,14,14}}   //   r[ABVW] += 1/2 W[abvw] t[Av] t[Bw] t[aV] t[bW]
{"ABVW,abvw,Av,Bw,aW,bV", -0.5, 6, {3,25,14,14,14,14}}   //   r[ABVW] += -1/2 W[abvw] t[Av] t[Bw] t[aW] t[bV]
{"ABVW,abiv,Av,aW,bV,Bi", 0.5, 6, {3,26,14,14,14,88}}   //   r[ABVW] += 1/2 W[abiv] t[Av] t[aW] t[bV] ta[Bi]
{"ABVW,abiv,Av,aV,bW,Bi", -0.5, 6, {3,26,14,14,14,88}}   //   r[ABVW] += -1/2 W[abiv] t[Av] t[aV] t[bW] ta[Bi]
{"ABVW,abiv,Bv,aW,bV,Ai", -0.5, 6, {3,26,14,14,14,88}}   //   r[ABVW] += -1/2 W[abiv] t[Bv] t[aW] t[bV] ta[Ai]
{"ABVW,abiv,Bv,aV,bW,Ai", 0.5, 6, {3,26,14,14,14,88}}   //   r[ABVW] += 1/2 W[abiv] t[Bv] t[aV] t[bW] ta[Ai]
{"ABVW,aivw,Av,aW,BwVi", 0.25, 5, {3,23,14,14,20}}   //   r[ABVW] += 1/4 W[aivw] t[Av] t[aW] t[BwVi]
{"ABVW,aivw,Bv,aW,AwVi", -0.25, 5, {3,23,14,14,20}}   //   r[ABVW] += -1/4 W[aivw] t[Bv] t[aW] t[AwVi]
{"ABVW,aivw,Av,aV,BwWi", -0.25, 5, {3,23,14,14,20}}   //   r[ABVW] += -1/4 W[aivw] t[Av] t[aV] t[BwWi]
{"ABVW,aivw,Bv,aV,AwWi", 0.25, 5, {3,23,14,14,20}}   //   r[ABVW] += 1/4 W[aivw] t[Bv] t[aV] t[AwWi]
{"ABVW,abvw,Av,aw,BbVW", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1 W[abvw] t[Av] t[aw] t[BbVW]
{"ABVW,abvw,Bv,aw,AbVW", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[Bv] t[aw] t[AbVW]
{"ABVW,abvw,Av,bw,BaVW", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[Av] t[bw] t[BaVW]
{"ABVW,abvw,Bv,bw,AaVW", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1 W[abvw] t[Bv] t[bw] t[AaVW]
{"ABVW,abvw,Av,Bw,abVW", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[Av] t[Bw] t[abVW]
{"ABVW,abvw,aW,bv,ABVw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[aW] t[bv] t[ABVw]
{"ABVW,abvw,aW,bw,ABVv", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1 W[abvw] t[aW] t[bw] t[ABVv]
{"ABVW,abvw,Av,bW,BaVw", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1 W[abvw] t[Av] t[bW] t[BaVw]
{"ABVW,abvw,Av,aW,BbVw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[Av] t[aW] t[BbVw]
{"ABVW,abvw,Bv,bW,AaVw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[Bv] t[bW] t[AaVw]
{"ABVW,abvw,Bv,aW,AbVw", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1 W[abvw] t[Bv] t[aW] t[AbVw]
{"ABVW,abvw,aV,bv,ABWw", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1 W[abvw] t[aV] t[bv] t[ABWw]
{"ABVW,abvw,aV,bw,ABWv", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[aV] t[bw] t[ABWv]
{"ABVW,abvw,Av,bV,BaWw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[Av] t[bV] t[BaWw]
{"ABVW,abvw,Av,aV,BbWw", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1 W[abvw] t[Av] t[aV] t[BbWw]
{"ABVW,abvw,Bv,bV,AaWw", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1 W[abvw] t[Bv] t[bV] t[AaWw]
{"ABVW,abvw,Bv,aV,AbWw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[Bv] t[aV] t[AbWw]
{"ABVW,abvw,aV,bW,ABvw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1 W[abvw] t[aV] t[bW] t[ABvw]
{"ABVW,abiv,av,bW,ABVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[av] t[bW] t[ABVi]
{"ABVW,abiv,av,bW,BAVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[av] t[bW] t[BAVi]
{"ABVW,abiv,aW,bv,ABVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[aW] t[bv] t[ABVi]
{"ABVW,abiv,aW,bv,BAVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[aW] t[bv] t[BAVi]
{"ABVW,abiv,Av,aW,bBVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[Av] t[aW] t[bBVi]
{"ABVW,abiv,Av,aW,BbVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[Av] t[aW] t[BbVi]
{"ABVW,abiv,Av,bW,aBVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[Av] t[bW] t[aBVi]
{"ABVW,abiv,Av,bW,BaVi", 0.5, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/2 W[abiv] t[Av] t[bW] t[BaVi]
{"ABVW,abiv,Bv,aW,bAVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[Bv] t[aW] t[bAVi]
{"ABVW,abiv,Bv,aW,AbVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[Bv] t[aW] t[AbVi]
{"ABVW,abiv,Bv,bW,aAVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[Bv] t[bW] t[aAVi]
{"ABVW,abiv,Bv,bW,AaVi", -0.5, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/2 W[abiv] t[Bv] t[bW] t[AaVi]
{"ABVW,abiv,av,bV,ABWi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[av] t[bV] t[ABWi]
{"ABVW,abiv,av,bV,BAWi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[av] t[bV] t[BAWi]
{"ABVW,abiv,aV,bv,ABWi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[aV] t[bv] t[ABWi]
{"ABVW,abiv,aV,bv,BAWi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[aV] t[bv] t[BAWi]
{"ABVW,abiv,Av,aV,bBWi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[Av] t[aV] t[bBWi]
{"ABVW,abiv,Av,aV,BbWi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[Av] t[aV] t[BbWi]
{"ABVW,abiv,Av,bV,aBWi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[Av] t[bV] t[aBWi]
{"ABVW,abiv,Av,bV,BaWi", -0.5, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/2 W[abiv] t[Av] t[bV] t[BaWi]
{"ABVW,abiv,Bv,aV,bAWi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[Bv] t[aV] t[bAWi]
{"ABVW,abiv,Bv,aV,AbWi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[Bv] t[aV] t[AbWi]
{"ABVW,abiv,Bv,bV,aAWi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[Bv] t[bV] t[aAWi]
{"ABVW,abiv,Bv,bV,AaWi", 0.5, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/2 W[abiv] t[Bv] t[bV] t[AaWi]
{"ABVW,abiv,aV,bW,ABvi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[aV] t[bW] t[ABvi]
{"ABVW,abiv,aV,bW,BAvi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[aV] t[bW] t[BAvi]
{"ABVW,abiv,aW,bV,ABvi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 1/4 W[abiv] t[aW] t[bV] t[ABvi]
{"ABVW,abiv,aW,bV,BAvi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -1/4 W[abiv] t[aW] t[bV] t[BAvi]
{"ABVW,abij,aV,bW,ABji", -0.5, 5, {3,27,14,14,18}}   //   r[ABVW] += -1/2 W[abij] t[aV] t[bW] t[ABji]
{"ABVW,abij,aV,bW,ABij", 0.5, 5, {3,27,14,14,18}}   //   r[ABVW] += 1/2 W[abij] t[aV] t[bW] t[ABij]
{"ABVW,Aabi,aW,bV,Bi", -0.5, 5, {3,44,14,14,88}}   //   r[ABVW] += -1/2 W[Aabi] t[aW] t[bV] ta[Bi]
{"ABVW,Aabi,aV,bW,Bi", 0.5, 5, {3,44,14,14,88}}   //   r[ABVW] += 1/2 W[Aabi] t[aV] t[bW] ta[Bi]
{"ABVW,Babi,aW,bV,Ai", 0.5, 5, {3,44,14,14,88}}   //   r[ABVW] += 1/2 W[Babi] t[aW] t[bV] ta[Ai]
{"ABVW,Babi,aV,bW,Ai", -0.5, 5, {3,44,14,14,88}}   //   r[ABVW] += -1/2 W[Babi] t[aV] t[bW] ta[Ai]
{"ABVW,Waiv,Av,aV,Bi", 0.5, 5, {3,59,14,14,88}}   //   r[ABVW] += 1/2 W[Waiv] t[Av] t[aV] ta[Bi]
{"ABVW,Waiv,Bv,aV,Ai", -0.5, 5, {3,59,14,14,88}}   //   r[ABVW] += -1/2 W[Waiv] t[Bv] t[aV] ta[Ai]
{"ABVW,Wavi,Av,aV,Bi", -0.5, 5, {3,60,14,14,88}}   //   r[ABVW] += -1/2 W[Wavi] t[Av] t[aV] ta[Bi]
{"ABVW,Wavi,Bv,aV,Ai", 0.5, 5, {3,60,14,14,88}}   //   r[ABVW] += 1/2 W[Wavi] t[Bv] t[aV] ta[Ai]
{"ABVW,Vaiv,Av,aW,Bi", -0.5, 5, {3,59,14,14,88}}   //   r[ABVW] += -1/2 W[Vaiv] t[Av] t[aW] ta[Bi]
{"ABVW,Vaiv,Bv,aW,Ai", 0.5, 5, {3,59,14,14,88}}   //   r[ABVW] += 1/2 W[Vaiv] t[Bv] t[aW] ta[Ai]
{"ABVW,Vavi,Av,aW,Bi", 0.5, 5, {3,60,14,14,88}}   //   r[ABVW] += 1/2 W[Vavi] t[Av] t[aW] ta[Bi]
{"ABVW,Vavi,Bv,aW,Ai", -0.5, 5, {3,60,14,14,88}}   //   r[ABVW] += -1/2 W[Vavi] t[Bv] t[aW] ta[Ai]
{"ABVW,abij,aV,bW,Ai,Bj", 0.5, 6, {3,27,14,14,88,88}}   //   r[ABVW] += 1/2 W[abij] t[aV] t[bW] ta[Ai] ta[Bj]
{"ABVW,abij,aV,bW,Aj,Bi", -0.5, 6, {3,27,14,14,88,88}}   //   r[ABVW] += -1/2 W[abij] t[aV] t[bW] ta[Aj] ta[Bi]
{"ABVW,Aiav,aW,BvVi", -0.25, 4, {3,32,14,20}}   //   r[ABVW] += -1/4 W[Aiav] t[aW] t[BvVi]
{"ABVW,Biav,aW,AvVi", 0.25, 4, {3,32,14,20}}   //   r[ABVW] += 1/4 W[Biav] t[aW] t[AvVi]
{"ABVW,Wivw,Av,BwVi", 0.25, 4, {3,53,14,20}}   //   r[ABVW] += 1/4 W[Wivw] t[Av] t[BwVi]
{"ABVW,Wivw,Bv,AwVi", -0.25, 4, {3,53,14,20}}   //   r[ABVW] += -1/4 W[Wivw] t[Bv] t[AwVi]
{"ABVW,Aiav,aV,BvWi", 0.25, 4, {3,32,14,20}}   //   r[ABVW] += 1/4 W[Aiav] t[aV] t[BvWi]
{"ABVW,Biav,aV,AvWi", -0.25, 4, {3,32,14,20}}   //   r[ABVW] += -1/4 W[Biav] t[aV] t[AvWi]
{"ABVW,Vivw,Av,BwWi", -0.25, 4, {3,53,14,20}}   //   r[ABVW] += -1/4 W[Vivw] t[Av] t[BwWi]
{"ABVW,Vivw,Bv,AwWi", 0.25, 4, {3,53,14,20}}   //   r[ABVW] += 1/4 W[Vivw] t[Bv] t[AwWi]
{"ABVW,aijv,aW,AvVi,Bj", -0.25, 5, {3,24,14,20,88}}   //   r[ABVW] += -1/4 W[aijv] t[aW] t[AvVi] ta[Bj]
{"ABVW,aijv,aW,BvVi,Aj", 0.25, 5, {3,24,14,20,88}}   //   r[ABVW] += 1/4 W[aijv] t[aW] t[BvVi] ta[Aj]
{"ABVW,aijv,aV,AvWi,Bj", 0.25, 5, {3,24,14,20,88}}   //   r[ABVW] += 1/4 W[aijv] t[aV] t[AvWi] ta[Bj]
{"ABVW,aijv,aV,BvWi,Aj", -0.25, 5, {3,24,14,20,88}}   //   r[ABVW] += -1/4 W[aijv] t[aV] t[BvWi] ta[Aj]
{"ABVW,Aabv,av,BbVW", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1 W[Aabv] t[av] t[BbVW]
{"ABVW,Aabv,bv,BaVW", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1 W[Aabv] t[bv] t[BaVW]
{"ABVW,Aabv,Bv,abVW", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1 W[Aabv] t[Bv] t[abVW]
{"ABVW,Babv,av,AbVW", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1 W[Babv] t[av] t[AbVW]
{"ABVW,Babv,bv,AaVW", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1 W[Babv] t[bv] t[AaVW]
{"ABVW,Babv,Av,abVW", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1 W[Babv] t[Av] t[abVW]
{"ABVW,Aabv,aW,BbVv", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1 W[Aabv] t[aW] t[BbVv]
{"ABVW,Aabv,bW,BaVv", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1 W[Aabv] t[bW] t[BaVv]
{"ABVW,Babv,aW,AbVv", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1 W[Babv] t[aW] t[AbVv]
{"ABVW,Babv,bW,AaVv", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1 W[Babv] t[bW] t[AaVv]
{"ABVW,Wavw,aw,ABVv", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1 W[Wavw] t[aw] t[ABVv]
{"ABVW,Wavw,Aw,BaVv", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1 W[Wavw] t[Aw] t[BaVv]
{"ABVW,Wavw,Bw,AaVv", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1 W[Wavw] t[Bw] t[AaVv]
{"ABVW,Wavw,av,ABVw", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1 W[Wavw] t[av] t[ABVw]
{"ABVW,Wavw,Av,BaVw", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1 W[Wavw] t[Av] t[BaVw]
{"ABVW,Wavw,Bv,AaVw", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1 W[Wavw] t[Bv] t[AaVw]
{"ABVW,Aabv,aV,BbWv", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1 W[Aabv] t[aV] t[BbWv]
{"ABVW,Aabv,bV,BaWv", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1 W[Aabv] t[bV] t[BaWv]
{"ABVW,Babv,aV,AbWv", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1 W[Babv] t[aV] t[AbWv]
{"ABVW,Babv,bV,AaWv", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1 W[Babv] t[bV] t[AaWv]
{"ABVW,Wavw,aV,ABvw", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1 W[Wavw] t[aV] t[ABvw]
{"ABVW,Vavw,aw,ABWv", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1 W[Vavw] t[aw] t[ABWv]
{"ABVW,Vavw,Aw,BaWv", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1 W[Vavw] t[Aw] t[BaWv]
{"ABVW,Vavw,Bw,AaWv", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1 W[Vavw] t[Bw] t[AaWv]
{"ABVW,Vavw,av,ABWw", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1 W[Vavw] t[av] t[ABWw]
{"ABVW,Vavw,Av,BaWw", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1 W[Vavw] t[Av] t[BaWw]
{"ABVW,Vavw,Bv,AaWw", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1 W[Vavw] t[Bv] t[AaWw]
{"ABVW,Vavw,aW,ABvw", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1 W[Vavw] t[aW] t[ABvw]
{"ABVW,abiv,av,AbVW,Bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[av] t[AbVW] ta[Bi]
{"ABVW,abiv,av,BbVW,Ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[av] t[BbVW] ta[Ai]
{"ABVW,abiv,bv,AaVW,Bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[bv] t[AaVW] ta[Bi]
{"ABVW,abiv,bv,BaVW,Ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[bv] t[BaVW] ta[Ai]
{"ABVW,abiv,Av,abVW,Bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[Av] t[abVW] ta[Bi]
{"ABVW,abiv,Av,BaVW,bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[Av] t[BaVW] ta[bi]
{"ABVW,abiv,Av,BbVW,ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[Av] t[BbVW] ta[ai]
{"ABVW,abiv,Bv,abVW,Ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[Bv] t[abVW] ta[Ai]
{"ABVW,abiv,Bv,AaVW,bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[Bv] t[AaVW] ta[bi]
{"ABVW,abiv,Bv,AbVW,ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[Bv] t[AbVW] ta[ai]
{"ABVW,abiv,aW,AbVv,Bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[aW] t[AbVv] ta[Bi]
{"ABVW,abiv,aW,BbVv,Ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[aW] t[BbVv] ta[Ai]
{"ABVW,abiv,aW,ABVv,bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[aW] t[ABVv] ta[bi]
{"ABVW,abiv,bW,AaVv,Bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[bW] t[AaVv] ta[Bi]
{"ABVW,abiv,bW,BaVv,Ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[bW] t[BaVv] ta[Ai]
{"ABVW,abiv,bW,ABVv,ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[bW] t[ABVv] ta[ai]
{"ABVW,abiv,aV,AbWv,Bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[aV] t[AbWv] ta[Bi]
{"ABVW,abiv,aV,BbWv,Ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[aV] t[BbWv] ta[Ai]
{"ABVW,abiv,aV,ABWv,bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[aV] t[ABWv] ta[bi]
{"ABVW,abiv,bV,AaWv,Bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1 W[abiv] t[bV] t[AaWv] ta[Bi]
{"ABVW,abiv,bV,BaWv,Ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[bV] t[BaWv] ta[Ai]
{"ABVW,abiv,bV,ABWv,ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1 W[abiv] t[bV] t[ABWv] ta[ai]
{"ABVW,abiv,Av,BbVW,ai", 1.0, 5, {3,26,14,16,89}}   //   r[ABVW] += 1 W[abiv] t[Av] t[BbVW] tb[ai]
{"ABVW,abiv,Bv,AbVW,ai", -1.0, 5, {3,26,14,16,89}}   //   r[ABVW] += -1 W[abiv] t[Bv] t[AbVW] tb[ai]
{"ABVW,abiv,bW,ABVv,ai", -1.0, 5, {3,26,14,16,89}}   //   r[ABVW] += -1 W[abiv] t[bW] t[ABVv] tb[ai]
{"ABVW,abiv,bV,ABWv,ai", 1.0, 5, {3,26,14,16,89}}   //   r[ABVW] += 1 W[abiv] t[bV] t[ABWv] tb[ai]
{"ABVW,Aabi,aW,bBVi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -1/4 W[Aabi] t[aW] t[bBVi]
{"ABVW,Aabi,aW,BbVi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 1/4 W[Aabi] t[aW] t[BbVi]
{"ABVW,Aabi,bW,aBVi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 1/4 W[Aabi] t[bW] t[aBVi]
{"ABVW,Aabi,bW,BaVi", -0.5, 4, {3,44,14,17}}   //   r[ABVW] += -1/2 W[Aabi] t[bW] t[BaVi]
{"ABVW,Babi,aW,bAVi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 1/4 W[Babi] t[aW] t[bAVi]
{"ABVW,Babi,aW,AbVi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -1/4 W[Babi] t[aW] t[AbVi]
{"ABVW,Babi,bW,aAVi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -1/4 W[Babi] t[bW] t[aAVi]
{"ABVW,Babi,bW,AaVi", 0.5, 4, {3,44,14,17}}   //   r[ABVW] += 1/2 W[Babi] t[bW] t[AaVi]
{"ABVW,Waiv,av,ABVi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -1/4 W[Waiv] t[av] t[ABVi]
{"ABVW,Waiv,av,BAVi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 1/4 W[Waiv] t[av] t[BAVi]
{"ABVW,Waiv,Av,aBVi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 1/4 W[Waiv] t[Av] t[aBVi]
{"ABVW,Waiv,Av,BaVi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -1/4 W[Waiv] t[Av] t[BaVi]
{"ABVW,Waiv,Bv,aAVi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -1/4 W[Waiv] t[Bv] t[aAVi]
{"ABVW,Waiv,Bv,AaVi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 1/4 W[Waiv] t[Bv] t[AaVi]
{"ABVW,Wavi,av,ABVi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 1/4 W[Wavi] t[av] t[ABVi]
{"ABVW,Wavi,av,BAVi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -1/4 W[Wavi] t[av] t[BAVi]
{"ABVW,Wavi,Av,aBVi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -1/4 W[Wavi] t[Av] t[aBVi]
{"ABVW,Wavi,Av,BaVi", 0.5, 4, {3,60,14,17}}   //   r[ABVW] += 1/2 W[Wavi] t[Av] t[BaVi]
{"ABVW,Wavi,Bv,aAVi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 1/4 W[Wavi] t[Bv] t[aAVi]
{"ABVW,Wavi,Bv,AaVi", -0.5, 4, {3,60,14,17}}   //   r[ABVW] += -1/2 W[Wavi] t[Bv] t[AaVi]
{"ABVW,Aabi,aV,bBWi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 1/4 W[Aabi] t[aV] t[bBWi]
{"ABVW,Aabi,aV,BbWi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -1/4 W[Aabi] t[aV] t[BbWi]
{"ABVW,Aabi,bV,aBWi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -1/4 W[Aabi] t[bV] t[aBWi]
{"ABVW,Aabi,bV,BaWi", 0.5, 4, {3,44,14,17}}   //   r[ABVW] += 1/2 W[Aabi] t[bV] t[BaWi]
{"ABVW,Babi,aV,bAWi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -1/4 W[Babi] t[aV] t[bAWi]
{"ABVW,Babi,aV,AbWi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 1/4 W[Babi] t[aV] t[AbWi]
{"ABVW,Babi,bV,aAWi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 1/4 W[Babi] t[bV] t[aAWi]
{"ABVW,Babi,bV,AaWi", -0.5, 4, {3,44,14,17}}   //   r[ABVW] += -1/2 W[Babi] t[bV] t[AaWi]
{"ABVW,Wavi,aV,ABvi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -1/4 W[Wavi] t[aV] t[ABvi]
{"ABVW,Wavi,aV,BAvi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 1/4 W[Wavi] t[aV] t[BAvi]
{"ABVW,Waiv,aV,ABvi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 1/4 W[Waiv] t[aV] t[ABvi]
{"ABVW,Waiv,aV,BAvi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -1/4 W[Waiv] t[aV] t[BAvi]
{"ABVW,Vaiv,av,ABWi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 1/4 W[Vaiv] t[av] t[ABWi]
{"ABVW,Vaiv,av,BAWi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -1/4 W[Vaiv] t[av] t[BAWi]
{"ABVW,Vaiv,Av,aBWi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -1/4 W[Vaiv] t[Av] t[aBWi]
{"ABVW,Vaiv,Av,BaWi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 1/4 W[Vaiv] t[Av] t[BaWi]
{"ABVW,Vaiv,Bv,aAWi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 1/4 W[Vaiv] t[Bv] t[aAWi]
{"ABVW,Vaiv,Bv,AaWi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -1/4 W[Vaiv] t[Bv] t[AaWi]
{"ABVW,Vavi,av,ABWi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -1/4 W[Vavi] t[av] t[ABWi]
{"ABVW,Vavi,av,BAWi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 1/4 W[Vavi] t[av] t[BAWi]
{"ABVW,Vavi,Av,aBWi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 1/4 W[Vavi] t[Av] t[aBWi]
{"ABVW,Vavi,Av,BaWi", -0.5, 4, {3,60,14,17}}   //   r[ABVW] += -1/2 W[Vavi] t[Av] t[BaWi]
{"ABVW,Vavi,Bv,aAWi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -1/4 W[Vavi] t[Bv] t[aAWi]
{"ABVW,Vavi,Bv,AaWi", 0.5, 4, {3,60,14,17}}   //   r[ABVW] += 1/2 W[Vavi] t[Bv] t[AaWi]
{"ABVW,Vavi,aW,ABvi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 1/4 W[Vavi] t[aW] t[ABvi]
{"ABVW,Vavi,aW,BAvi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -1/4 W[Vavi] t[aW] t[BAvi]
{"ABVW,Vaiv,aW,ABvi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -1/4 W[Vaiv] t[aW] t[ABvi]
{"ABVW,Vaiv,aW,BAvi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 1/4 W[Vaiv] t[aW] t[BAvi]
{"ABVW,abij,aW,bAVj,Bi", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[bAVj] ta[Bi]
{"ABVW,abij,aW,bBVj,Ai", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[bBVj] ta[Ai]
{"ABVW,abij,aW,AbVj,Bi", -0.5, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/2 W[abij] t[aW] t[AbVj] ta[Bi]
{"ABVW,abij,aW,ABVj,bi", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[ABVj] ta[bi]
{"ABVW,abij,aW,BbVj,Ai", 0.5, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/2 W[abij] t[aW] t[BbVj] ta[Ai]
{"ABVW,abij,aW,BAVj,bi", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[BAVj] ta[bi]
{"ABVW,abij,aW,bAVi,Bj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[bAVi] ta[Bj]
{"ABVW,abij,aW,bBVi,Aj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[bBVi] ta[Aj]
{"ABVW,abij,aW,AbVi,Bj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[AbVi] ta[Bj]
{"ABVW,abij,aW,ABVi,bj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[ABVi] ta[bj]
{"ABVW,abij,aW,BbVi,Aj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[BbVi] ta[Aj]
{"ABVW,abij,aW,BAVi,bj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[BAVi] ta[bj]
{"ABVW,abij,aV,bAWj,Bi", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[bAWj] ta[Bi]
{"ABVW,abij,aV,bBWj,Ai", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[bBWj] ta[Ai]
{"ABVW,abij,aV,AbWj,Bi", 0.5, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/2 W[abij] t[aV] t[AbWj] ta[Bi]
{"ABVW,abij,aV,ABWj,bi", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[ABWj] ta[bi]
{"ABVW,abij,aV,BbWj,Ai", -0.5, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/2 W[abij] t[aV] t[BbWj] ta[Ai]
{"ABVW,abij,aV,BAWj,bi", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[BAWj] ta[bi]
{"ABVW,abij,aV,bAWi,Bj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[bAWi] ta[Bj]
{"ABVW,abij,aV,bBWi,Aj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[bBWi] ta[Aj]
{"ABVW,abij,aV,AbWi,Bj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[AbWi] ta[Bj]
{"ABVW,abij,aV,ABWi,bj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[ABWi] ta[bj]
{"ABVW,abij,aV,BbWi,Aj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[BbWi] ta[Aj]
{"ABVW,abij,aV,BAWi,bj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[BAWi] ta[bj]
{"ABVW,abij,aW,ABVi,bj", -0.25, 5, {3,27,14,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aW] t[ABVi] tb[bj]
{"ABVW,abij,aW,BAVi,bj", 0.25, 5, {3,27,14,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aW] t[BAVi] tb[bj]
{"ABVW,abij,aV,ABWi,bj", 0.25, 5, {3,27,14,17,89}}   //   r[ABVW] += 1/4 W[abij] t[aV] t[ABWi] tb[bj]
{"ABVW,abij,aV,BAWi,bj", -0.25, 5, {3,27,14,17,89}}   //   r[ABVW] += -1/4 W[abij] t[aV] t[BAWi] tb[bj]
{"ABVW,Waij,aV,ABij", -0.5, 4, {3,66,14,18}}   //   r[ABVW] += -1/2 W[Waij] t[aV] t[ABij]
{"ABVW,Waij,aV,ABji", 0.5, 4, {3,66,14,18}}   //   r[ABVW] += 1/2 W[Waij] t[aV] t[ABji]
{"ABVW,Vaij,aW,ABij", 0.5, 4, {3,66,14,18}}   //   r[ABVW] += 1/2 W[Vaij] t[aW] t[ABij]
{"ABVW,Vaij,aW,ABji", -0.5, 4, {3,66,14,18}}   //   r[ABVW] += -1/2 W[Vaij] t[aW] t[ABji]
{"ABVW,AWai,aV,Bi", -0.5, 4, {3,64,14,88}}   //   r[ABVW] += -1/2 W[AWai] t[aV] ta[Bi]
{"ABVW,BWai,aV,Ai", 0.5, 4, {3,64,14,88}}   //   r[ABVW] += 1/2 W[BWai] t[aV] ta[Ai]
{"ABVW,AaWi,aV,Bi", 0.5, 4, {3,31,14,88}}   //   r[ABVW] += 1/2 W[AaWi] t[aV] ta[Bi]
{"ABVW,BaWi,aV,Ai", -0.5, 4, {3,31,14,88}}   //   r[ABVW] += -1/2 W[BaWi] t[aV] ta[Ai]
{"ABVW,AVai,aW,Bi", 0.5, 4, {3,64,14,88}}   //   r[ABVW] += 1/2 W[AVai] t[aW] ta[Bi]
{"ABVW,BVai,aW,Ai", -0.5, 4, {3,64,14,88}}   //   r[ABVW] += -1/2 W[BVai] t[aW] ta[Ai]
{"ABVW,AaVi,aW,Bi", -0.5, 4, {3,31,14,88}}   //   r[ABVW] += -1/2 W[AaVi] t[aW] ta[Bi]
{"ABVW,BaVi,aW,Ai", 0.5, 4, {3,31,14,88}}   //   r[ABVW] += 1/2 W[BaVi] t[aW] ta[Ai]
{"ABVW,VWiv,Av,Bi", -0.5, 4, {3,71,14,88}}   //   r[ABVW] += -1/2 W[VWiv] t[Av] ta[Bi]
{"ABVW,VWiv,Bv,Ai", 0.5, 4, {3,71,14,88}}   //   r[ABVW] += 1/2 W[VWiv] t[Bv] ta[Ai]
{"ABVW,VWvi,Av,Bi", 0.5, 4, {3,72,14,88}}   //   r[ABVW] += 1/2 W[VWvi] t[Av] ta[Bi]
{"ABVW,VWvi,Bv,Ai", -0.5, 4, {3,72,14,88}}   //   r[ABVW] += -1/2 W[VWvi] t[Bv] ta[Ai]
{"ABVW,Waij,aV,Aj,Bi", 0.5, 5, {3,66,14,88,88}}   //   r[ABVW] += 1/2 W[Waij] t[aV] ta[Aj] ta[Bi]
{"ABVW,Waij,aV,Ai,Bj", -0.5, 5, {3,66,14,88,88}}   //   r[ABVW] += -1/2 W[Waij] t[aV] ta[Ai] ta[Bj]
{"ABVW,Vaij,aW,Aj,Bi", -0.5, 5, {3,66,14,88,88}}   //   r[ABVW] += -1/2 W[Vaij] t[aW] ta[Aj] ta[Bi]
{"ABVW,Vaij,aW,Ai,Bj", 0.5, 5, {3,66,14,88,88}}   //   r[ABVW] += 1/2 W[Vaij] t[aW] ta[Ai] ta[Bj]
{"ABVW,AiWv,BvVi", -0.25, 3, {3,23,20}}   //   r[ABVW] += -1/4 W[AiWv] t[BvVi]
{"ABVW,BiWv,AvVi", 0.25, 3, {3,23,20}}   //   r[ABVW] += 1/4 W[BiWv] t[AvVi]
{"ABVW,AiVv,BvWi", 0.25, 3, {3,23,20}}   //   r[ABVW] += 1/4 W[AiVv] t[BvWi]
{"ABVW,BiVv,AvWi", -0.25, 3, {3,23,20}}   //   r[ABVW] += -1/4 W[BiVv] t[AvWi]
{"ABVW,ijvw,AvWj,BwVi", 0.125, 4, {3,22,20,20}}   //   r[ABVW] += 1/8 W[ijvw] t[AvWj] t[BwVi]
{"ABVW,ijvw,AvWi,BwVj", -0.125, 4, {3,22,20,20}}   //   r[ABVW] += -1/8 W[ijvw] t[AvWi] t[BwVj]
{"ABVW,ijvw,AvVj,BwWi", -0.125, 4, {3,22,20,20}}   //   r[ABVW] += -1/8 W[ijvw] t[AvVj] t[BwWi]
{"ABVW,ijvw,AvVi,BwWj", 0.125, 4, {3,22,20,20}}   //   r[ABVW] += 1/8 W[ijvw] t[AvVi] t[BwWj]
{"ABVW,aivw,Awvi,BaVW", 0.5, 4, {3,23,20,16}}   //   r[ABVW] += 1/2 W[aivw] t[Awvi] t[BaVW]
{"ABVW,aivw,Bwvi,AaVW", -0.5, 4, {3,23,20,16}}   //   r[ABVW] += -1/2 W[aivw] t[Bwvi] t[AaVW]
{"ABVW,aivw,awWi,ABVv", -0.5, 4, {3,23,20,16}}   //   r[ABVW] += -1/2 W[aivw] t[awWi] t[ABVv]
{"ABVW,aivw,AwWi,BaVv", -0.5, 4, {3,23,20,16}}   //   r[ABVW] += -1/2 W[aivw] t[AwWi] t[BaVv]
{"ABVW,aivw,BwWi,AaVv", 0.5, 4, {3,23,20,16}}   //   r[ABVW] += 1/2 W[aivw] t[BwWi] t[AaVv]
{"ABVW,aivw,awVi,ABWv", 0.5, 4, {3,23,20,16}}   //   r[ABVW] += 1/2 W[aivw] t[awVi] t[ABWv]
{"ABVW,aivw,AwVi,BaWv", 0.5, 4, {3,23,20,16}}   //   r[ABVW] += 1/2 W[aivw] t[AwVi] t[BaWv]
{"ABVW,aivw,BwVi,AaWv", -0.5, 4, {3,23,20,16}}   //   r[ABVW] += -1/2 W[aivw] t[BwVi] t[AaWv]
{"ABVW,aijv,avWi,ABVj", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[avWi] t[ABVj]
{"ABVW,aijv,avWi,BAVj", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[avWi] t[BAVj]
{"ABVW,aijv,AvWj,BaVi", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[AvWj] t[BaVi]
{"ABVW,aijv,AvWi,aBVj", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[AvWi] t[aBVj]
{"ABVW,aijv,AvWi,BaVj", -0.25, 4, {3,24,20,17}}   //   r[ABVW] += -1/4 W[aijv] t[AvWi] t[BaVj]
{"ABVW,aijv,BvWj,AaVi", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[BvWj] t[AaVi]
{"ABVW,aijv,BvWi,aAVj", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[BvWi] t[aAVj]
{"ABVW,aijv,BvWi,AaVj", 0.25, 4, {3,24,20,17}}   //   r[ABVW] += 1/4 W[aijv] t[BvWi] t[AaVj]
{"ABVW,aijv,avVi,ABWj", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[avVi] t[ABWj]
{"ABVW,aijv,avVi,BAWj", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[avVi] t[BAWj]
{"ABVW,aijv,AvVj,BaWi", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[AvVj] t[BaWi]
{"ABVW,aijv,AvVi,aBWj", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -1/8 W[aijv] t[AvVi] t[aBWj]
{"ABVW,aijv,AvVi,BaWj", 0.25, 4, {3,24,20,17}}   //   r[ABVW] += 1/4 W[aijv] t[AvVi] t[BaWj]
{"ABVW,aijv,BvVj,AaWi", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[BvVj] t[AaWi]
{"ABVW,aijv,BvVi,aAWj", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 1/8 W[aijv] t[BvVi] t[aAWj]
{"ABVW,aijv,BvVi,AaWj", -0.25, 4, {3,24,20,17}}   //   r[ABVW] += -1/4 W[aijv] t[BvVi] t[AaWj]
{"ABVW,Wijv,AvVi,Bj", -0.25, 4, {3,54,20,88}}   //   r[ABVW] += -1/4 W[Wijv] t[AvVi] ta[Bj]
{"ABVW,Wijv,BvVi,Aj", 0.25, 4, {3,54,20,88}}   //   r[ABVW] += 1/4 W[Wijv] t[BvVi] ta[Aj]
{"ABVW,Vijv,AvWi,Bj", 0.25, 4, {3,54,20,88}}   //   r[ABVW] += 1/4 W[Vijv] t[AvWi] ta[Bj]
{"ABVW,Vijv,BvWi,Aj", -0.25, 4, {3,54,20,88}}   //   r[ABVW] += -1/4 W[Vijv] t[BvWi] ta[Aj]
{"ABVW,aijv,Avji,BaVW", 0.5, 4, {3,24,15,16}}   //   r[ABVW] += 1/2 W[aijv] t[Avji] t[BaVW]
{"ABVW,aijv,Bvji,AaVW", -0.5, 4, {3,24,15,16}}   //   r[ABVW] += -1/2 W[aijv] t[Bvji] t[AaVW]
{"ABVW,ABab,abVW", 1.0, 3, {3,41,16}}   //   r[ABVW] += 1 W[ABab] t[abVW]
{"ABVW,AWav,BaVv", 1.0, 3, {3,61,16}}   //   r[ABVW] += 1 W[AWav] t[BaVv]
{"ABVW,BWav,AaVv", -1.0, 3, {3,61,16}}   //   r[ABVW] += -1 W[BWav] t[AaVv]
{"ABVW,AaWv,BaVv", -1.0, 3, {3,25,16}}   //   r[ABVW] += -1 W[AaWv] t[BaVv]
{"ABVW,BaWv,AaVv", 1.0, 3, {3,25,16}}   //   r[ABVW] += 1 W[BaWv] t[AaVv]
{"ABVW,AVav,BaWv", -1.0, 3, {3,61,16}}   //   r[ABVW] += -1 W[AVav] t[BaWv]
{"ABVW,BVav,AaWv", 1.0, 3, {3,61,16}}   //   r[ABVW] += 1 W[BVav] t[AaWv]
{"ABVW,AaVv,BaWv", 1.0, 3, {3,25,16}}   //   r[ABVW] += 1 W[AaVv] t[BaWv]
{"ABVW,BaVv,AaWv", -1.0, 3, {3,25,16}}   //   r[ABVW] += -1 W[BaVv] t[AaWv]
{"ABVW,VWvw,ABvw", 1.0, 3, {3,70,16}}   //   r[ABVW] += 1 W[VWvw] t[ABvw]
{"ABVW,abvw,Aavw,BbVW", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2 W[abvw] t[Aavw] t[BbVW]
{"ABVW,abvw,AaVW,Bbvw", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2 W[abvw] t[AaVW] t[Bbvw]
{"ABVW,abvw,ABvw,abVW", 1.0, 4, {3,25,16,16}}   //   r[ABVW] += 1 W[abvw] t[ABvw] t[abVW]
{"ABVW,abvw,ABVv,abWw", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2 W[abvw] t[ABVv] t[abWw]
{"ABVW,abvw,AaWw,BbVv", 2.0, 4, {3,25,16,16}}   //   r[ABVW] += 2 W[abvw] t[AaWw] t[BbVv]
{"ABVW,abvw,AaVw,BbWv", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2 W[abvw] t[AaVw] t[BbWv]
{"ABVW,abvw,AaWv,BbVw", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2 W[abvw] t[AaWv] t[BbVw]
{"ABVW,abvw,AaVv,BbWw", 2.0, 4, {3,25,16,16}}   //   r[ABVW] += 2 W[abvw] t[AaVv] t[BbWw]
{"ABVW,abvw,ABWv,abVw", 2.0, 4, {3,25,16,16}}   //   r[ABVW] += 2 W[abvw] t[ABWv] t[abVw]
{"ABVW,abiv,abWv,ABVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[abWv] t[ABVi]
{"ABVW,abiv,abWv,BAVi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[abWv] t[BAVi]
{"ABVW,abiv,AaWv,bBVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[AaWv] t[bBVi]
{"ABVW,abiv,AaWv,BbVi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AaWv] t[BbVi]
{"ABVW,abiv,BaWv,bAVi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[BaWv] t[bAVi]
{"ABVW,abiv,BaWv,AbVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BaWv] t[AbVi]
{"ABVW,abiv,AbWv,aBVi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AbWv] t[aBVi]
{"ABVW,abiv,AbWv,BaVi", -1.0, 4, {3,26,16,17}}   //   r[ABVW] += -1 W[abiv] t[AbWv] t[BaVi]
{"ABVW,abiv,BbWv,aAVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BbWv] t[aAVi]
{"ABVW,abiv,BbWv,AaVi", 1.0, 4, {3,26,16,17}}   //   r[ABVW] += 1 W[abiv] t[BbWv] t[AaVi]
{"ABVW,abiv,ABWv,abVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[ABWv] t[abVi]
{"ABVW,abiv,ABWv,baVi", 1.0, 4, {3,26,16,17}}   //   r[ABVW] += 1 W[abiv] t[ABWv] t[baVi]
{"ABVW,abiv,abVv,ABWi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[abVv] t[ABWi]
{"ABVW,abiv,abVv,BAWi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[abVv] t[BAWi]
{"ABVW,abiv,AaVv,bBWi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AaVv] t[bBWi]
{"ABVW,abiv,AaVv,BbWi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[AaVv] t[BbWi]
{"ABVW,abiv,BaVv,bAWi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BaVv] t[bAWi]
{"ABVW,abiv,BaVv,AbWi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[BaVv] t[AbWi]
{"ABVW,abiv,AbVv,aBWi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[AbVv] t[aBWi]
{"ABVW,abiv,AbVv,BaWi", 1.0, 4, {3,26,16,17}}   //   r[ABVW] += 1 W[abiv] t[AbVv] t[BaWi]
{"ABVW,abiv,BbVv,aAWi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[BbVv] t[aAWi]
{"ABVW,abiv,BbVv,AaWi", -1.0, 4, {3,26,16,17}}   //   r[ABVW] += -1 W[abiv] t[BbVv] t[AaWi]
{"ABVW,abiv,ABVv,abWi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[ABVv] t[abWi]
{"ABVW,abiv,ABVv,baWi", -1.0, 4, {3,26,16,17}}   //   r[ABVW] += -1 W[abiv] t[ABVv] t[baWi]
{"ABVW,abiv,abVW,ABvi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[abVW] t[ABvi]
{"ABVW,abiv,abVW,BAvi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[abVW] t[BAvi]
{"ABVW,abiv,AbVW,aBvi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AbVW] t[aBvi]
{"ABVW,abiv,AbVW,Bavi", -1.0, 4, {3,26,16,17}}   //   r[ABVW] += -1 W[abiv] t[AbVW] t[Bavi]
{"ABVW,abiv,BbVW,aAvi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BbVW] t[aAvi]
{"ABVW,abiv,BbVW,Aavi", 1.0, 4, {3,26,16,17}}   //   r[ABVW] += 1 W[abiv] t[BbVW] t[Aavi]
{"ABVW,abiv,AaVW,bBvi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[AaVW] t[bBvi]
{"ABVW,abiv,AaVW,Bbvi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[AaVW] t[Bbvi]
{"ABVW,abiv,BaVW,bAvi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 1/2 W[abiv] t[BaVW] t[bAvi]
{"ABVW,abiv,BaVW,Abvi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -1/2 W[abiv] t[BaVW] t[Abvi]
{"ABVW,abij,abVW,ABij", 1.0, 4, {3,27,16,18}}   //   r[ABVW] += 1 W[abij] t[abVW] t[ABij]
{"ABVW,abij,AaVW,Bbji", 1.0, 4, {3,27,16,18}}   //   r[ABVW] += 1 W[abij] t[AaVW] t[Bbji]
{"ABVW,abij,AaVW,Bbij", -2.0, 4, {3,27,16,18}}   //   r[ABVW] += -2 W[abij] t[AaVW] t[Bbij]
{"ABVW,abij,BaVW,Abji", -1.0, 4, {3,27,16,18}}   //   r[ABVW] += -1 W[abij] t[BaVW] t[Abji]
{"ABVW,abij,BaVW,Abij", 2.0, 4, {3,27,16,18}}   //   r[ABVW] += 2 W[abij] t[BaVW] t[Abij]
{"ABVW,Aabi,abVW,Bi", 1.0, 4, {3,44,16,88}}   //   r[ABVW] += 1 W[Aabi] t[abVW] ta[Bi]
{"ABVW,Aabi,BaVW,bi", 1.0, 4, {3,44,16,88}}   //   r[ABVW] += 1 W[Aabi] t[BaVW] ta[bi]
{"ABVW,Aabi,BbVW,ai", -1.0, 4, {3,44,16,88}}   //   r[ABVW] += -1 W[Aabi] t[BbVW] ta[ai]
{"ABVW,Babi,abVW,Ai", -1.0, 4, {3,44,16,88}}   //   r[ABVW] += -1 W[Babi] t[abVW] ta[Ai]
{"ABVW,Babi,AaVW,bi", -1.0, 4, {3,44,16,88}}   //   r[ABVW] += -1 W[Babi] t[AaVW] ta[bi]
{"ABVW,Babi,AbVW,ai", 1.0, 4, {3,44,16,88}}   //   r[ABVW] += 1 W[Babi] t[AbVW] ta[ai]
{"ABVW,Waiv,AaVv,Bi", -1.0, 4, {3,59,16,88}}   //   r[ABVW] += -1 W[Waiv] t[AaVv] ta[Bi]
{"ABVW,Waiv,BaVv,Ai", 1.0, 4, {3,59,16,88}}   //   r[ABVW] += 1 W[Waiv] t[BaVv] ta[Ai]
{"ABVW,Waiv,ABVv,ai", 1.0, 4, {3,59,16,88}}   //   r[ABVW] += 1 W[Waiv] t[ABVv] ta[ai]
{"ABVW,Wavi,AaVv,Bi", 1.0, 4, {3,60,16,88}}   //   r[ABVW] += 1 W[Wavi] t[AaVv] ta[Bi]
{"ABVW,Wavi,BaVv,Ai", -1.0, 4, {3,60,16,88}}   //   r[ABVW] += -1 W[Wavi] t[BaVv] ta[Ai]
{"ABVW,Wavi,ABVv,ai", -1.0, 4, {3,60,16,88}}   //   r[ABVW] += -1 W[Wavi] t[ABVv] ta[ai]
{"ABVW,Vaiv,AaWv,Bi", 1.0, 4, {3,59,16,88}}   //   r[ABVW] += 1 W[Vaiv] t[AaWv] ta[Bi]
{"ABVW,Vaiv,BaWv,Ai", -1.0, 4, {3,59,16,88}}   //   r[ABVW] += -1 W[Vaiv] t[BaWv] ta[Ai]
{"ABVW,Vaiv,ABWv,ai", -1.0, 4, {3,59,16,88}}   //   r[ABVW] += -1 W[Vaiv] t[ABWv] ta[ai]
{"ABVW,Vavi,AaWv,Bi", -1.0, 4, {3,60,16,88}}   //   r[ABVW] += -1 W[Vavi] t[AaWv] ta[Bi]
{"ABVW,Vavi,BaWv,Ai", 1.0, 4, {3,60,16,88}}   //   r[ABVW] += 1 W[Vavi] t[BaWv] ta[Ai]
{"ABVW,Vavi,ABWv,ai", 1.0, 4, {3,60,16,88}}   //   r[ABVW] += 1 W[Vavi] t[ABWv] ta[ai]
{"ABVW,abij,abVW,Ai,Bj", 1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += 1 W[abij] t[abVW] ta[Ai] ta[Bj]
{"ABVW,abij,AaVW,Bi,bj", -1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += -1 W[abij] t[AaVW] ta[Bi] ta[bj]
{"ABVW,abij,AaVW,Bj,bi", 1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += 1 W[abij] t[AaVW] ta[Bj] ta[bi]
{"ABVW,abij,BaVW,Ai,bj", 1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += 1 W[abij] t[BaVW] ta[Ai] ta[bj]
{"ABVW,abij,BaVW,Aj,bi", -1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += -1 W[abij] t[BaVW] ta[Aj] ta[bi]
{"ABVW,abij,AaVW,Bi,bj", -1.0, 5, {3,27,16,88,89}}   //   r[ABVW] += -1 W[abij] t[AaVW] ta[Bi] tb[bj]
{"ABVW,abij,BaVW,Ai,bj", 1.0, 5, {3,27,16,88,89}}   //   r[ABVW] += 1 W[abij] t[BaVW] ta[Ai] tb[bj]
{"ABVW,Aabi,BbVW,ai", -1.0, 4, {3,44,16,89}}   //   r[ABVW] += -1 W[Aabi] t[BbVW] tb[ai]
{"ABVW,Babi,AbVW,ai", 1.0, 4, {3,44,16,89}}   //   r[ABVW] += 1 W[Babi] t[AbVW] tb[ai]
{"ABVW,Wavi,ABVv,ai", -1.0, 4, {3,60,16,89}}   //   r[ABVW] += -1 W[Wavi] t[ABVv] tb[ai]
{"ABVW,Vavi,ABWv,ai", 1.0, 4, {3,60,16,89}}   //   r[ABVW] += 1 W[Vavi] t[ABWv] tb[ai]
{"ABVW,AWai,aBVi", -0.25, 3, {3,64,17}}   //   r[ABVW] += -1/4 W[AWai] t[aBVi]
{"ABVW,AWai,BaVi", 0.25, 3, {3,64,17}}   //   r[ABVW] += 1/4 W[AWai] t[BaVi]
{"ABVW,BWai,aAVi", 0.25, 3, {3,64,17}}   //   r[ABVW] += 1/4 W[BWai] t[aAVi]
{"ABVW,BWai,AaVi", -0.25, 3, {3,64,17}}   //   r[ABVW] += -1/4 W[BWai] t[AaVi]
{"ABVW,AaWi,aBVi", 0.25, 3, {3,31,17}}   //   r[ABVW] += 1/4 W[AaWi] t[aBVi]
{"ABVW,AaWi,BaVi", -0.5, 3, {3,31,17}}   //   r[ABVW] += -1/2 W[AaWi] t[BaVi]
{"ABVW,BaWi,aAVi", -0.25, 3, {3,31,17}}   //   r[ABVW] += -1/4 W[BaWi] t[aAVi]
{"ABVW,BaWi,AaVi", 0.5, 3, {3,31,17}}   //   r[ABVW] += 1/2 W[BaWi] t[AaVi]
{"ABVW,AVai,aBWi", 0.25, 3, {3,64,17}}   //   r[ABVW] += 1/4 W[AVai] t[aBWi]
{"ABVW,AVai,BaWi", -0.25, 3, {3,64,17}}   //   r[ABVW] += -1/4 W[AVai] t[BaWi]
{"ABVW,BVai,aAWi", -0.25, 3, {3,64,17}}   //   r[ABVW] += -1/4 W[BVai] t[aAWi]
{"ABVW,BVai,AaWi", 0.25, 3, {3,64,17}}   //   r[ABVW] += 1/4 W[BVai] t[AaWi]
{"ABVW,AaVi,aBWi", -0.25, 3, {3,31,17}}   //   r[ABVW] += -1/4 W[AaVi] t[aBWi]
{"ABVW,AaVi,BaWi", 0.5, 3, {3,31,17}}   //   r[ABVW] += 1/2 W[AaVi] t[BaWi]
{"ABVW,BaVi,aAWi", 0.25, 3, {3,31,17}}   //   r[ABVW] += 1/4 W[BaVi] t[aAWi]
{"ABVW,BaVi,AaWi", -0.5, 3, {3,31,17}}   //   r[ABVW] += -1/2 W[BaVi] t[AaWi]
{"ABVW,VWvi,ABvi", 0.25, 3, {3,72,17}}   //   r[ABVW] += 1/4 W[VWvi] t[ABvi]
{"ABVW,VWvi,BAvi", -0.25, 3, {3,72,17}}   //   r[ABVW] += -1/4 W[VWvi] t[BAvi]
{"ABVW,VWiv,ABvi", -0.25, 3, {3,71,17}}   //   r[ABVW] += -1/4 W[VWiv] t[ABvi]
{"ABVW,VWiv,BAvi", 0.25, 3, {3,71,17}}   //   r[ABVW] += 1/4 W[VWiv] t[BAvi]
{"ABVW,abij,ABVi,abWj", -0.25, 4, {3,27,17,17}}   //   r[ABVW] += -1/4 W[abij] t[ABVi] t[abWj]
{"ABVW,abij,BAVi,abWj", 0.25, 4, {3,27,17,17}}   //   r[ABVW] += 1/4 W[abij] t[BAVi] t[abWj]
{"ABVW,abij,aAWj,bBVi", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 1/8 W[abij] t[aAWj] t[bBVi]
{"ABVW,abij,BaVj,bAWi", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -1/8 W[abij] t[BaVj] t[bAWi]
{"ABVW,abij,aAVj,bBWi", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -1/8 W[abij] t[aAVj] t[bBWi]
{"ABVW,abij,AaVj,bBWi", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 1/8 W[abij] t[AaVj] t[bBWi]
{"ABVW,abij,ABVi,baWj", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 1/8 W[abij] t[ABVi] t[baWj]
{"ABVW,abij,BAVi,baWj", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -1/8 W[abij] t[BAVi] t[baWj]
{"ABVW,abij,aAWi,bBVj", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -1/8 W[abij] t[aAWi] t[bBVj]
{"ABVW,abij,BaVi,bAWj", 0.25, 4, {3,27,17,17}}   //   r[ABVW] += 1/4 W[abij] t[BaVi] t[bAWj]
{"ABVW,abij,aAVi,bBWj", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 1/8 W[abij] t[aAVi] t[bBWj]
{"ABVW,abij,AaVi,bBWj", -0.25, 4, {3,27,17,17}}   //   r[ABVW] += -1/4 W[abij] t[AaVi] t[bBWj]
{"ABVW,abij,AaWj,bBVi", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -1/8 W[abij] t[AaWj] t[bBVi]
{"ABVW,abij,AaWj,BbVi", 0.25, 4, {3,27,17,17}}   //   r[ABVW] += 1/4 W[abij] t[AaWj] t[BbVi]
{"ABVW,abij,AaWi,bBVj", 0.25, 4, {3,27,17,17}}   //   r[ABVW] += 1/4 W[abij] t[AaWi] t[bBVj]
{"ABVW,abij,AaWi,BbVj", -0.5, 4, {3,27,17,17}}   //   r[ABVW] += -1/2 W[abij] t[AaWi] t[BbVj]
{"ABVW,abij,ABWi,baVj", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -1/8 W[abij] t[ABWi] t[baVj]
{"ABVW,abij,ABWi,abVj", 0.25, 4, {3,27,17,17}}   //   r[ABVW] += 1/4 W[abij] t[ABWi] t[abVj]
{"ABVW,abij,BaWj,bAVi", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 1/8 W[abij] t[BaWj] t[bAVi]
{"ABVW,abij,AaVj,BbWi", -0.25, 4, {3,27,17,17}}   //   r[ABVW] += -1/4 W[abij] t[AaVj] t[BbWi]
{"ABVW,abij,BaWi,bAVj", -0.25, 4, {3,27,17,17}}   //   r[ABVW] += -1/4 W[abij] t[BaWi] t[bAVj]
{"ABVW,abij,AaVi,BbWj", 0.5, 4, {3,27,17,17}}   //   r[ABVW] += 1/2 W[abij] t[AaVi] t[BbWj]
{"ABVW,abij,BAWi,baVj", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 1/8 W[abij] t[BAWi] t[baVj]
{"ABVW,abij,BAWi,abVj", -0.25, 4, {3,27,17,17}}   //   r[ABVW] += -1/4 W[abij] t[BAWi] t[abVj]
{"ABVW,Waij,aAVj,Bi", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Waij] t[aAVj] ta[Bi]
{"ABVW,Waij,aBVj,Ai", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Waij] t[aBVj] ta[Ai]
{"ABVW,Waij,AaVj,Bi", -0.5, 4, {3,66,17,88}}   //   r[ABVW] += -1/2 W[Waij] t[AaVj] ta[Bi]
{"ABVW,Waij,ABVj,ai", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Waij] t[ABVj] ta[ai]
{"ABVW,Waij,BaVj,Ai", 0.5, 4, {3,66,17,88}}   //   r[ABVW] += 1/2 W[Waij] t[BaVj] ta[Ai]
{"ABVW,Waij,BAVj,ai", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Waij] t[BAVj] ta[ai]
{"ABVW,Waij,aAVi,Bj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Waij] t[aAVi] ta[Bj]
{"ABVW,Waij,aBVi,Aj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Waij] t[aBVi] ta[Aj]
{"ABVW,Waij,AaVi,Bj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Waij] t[AaVi] ta[Bj]
{"ABVW,Waij,ABVi,aj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Waij] t[ABVi] ta[aj]
{"ABVW,Waij,BaVi,Aj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Waij] t[BaVi] ta[Aj]
{"ABVW,Waij,BAVi,aj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Waij] t[BAVi] ta[aj]
{"ABVW,Vaij,aAWj,Bi", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Vaij] t[aAWj] ta[Bi]
{"ABVW,Vaij,aBWj,Ai", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Vaij] t[aBWj] ta[Ai]
{"ABVW,Vaij,AaWj,Bi", 0.5, 4, {3,66,17,88}}   //   r[ABVW] += 1/2 W[Vaij] t[AaWj] ta[Bi]
{"ABVW,Vaij,ABWj,ai", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Vaij] t[ABWj] ta[ai]
{"ABVW,Vaij,BaWj,Ai", -0.5, 4, {3,66,17,88}}   //   r[ABVW] += -1/2 W[Vaij] t[BaWj] ta[Ai]
{"ABVW,Vaij,BAWj,ai", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Vaij] t[BAWj] ta[ai]
{"ABVW,Vaij,aAWi,Bj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Vaij] t[aAWi] ta[Bj]
{"ABVW,Vaij,aBWi,Aj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Vaij] t[aBWi] ta[Aj]
{"ABVW,Vaij,AaWi,Bj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Vaij] t[AaWi] ta[Bj]
{"ABVW,Vaij,ABWi,aj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Vaij] t[ABWi] ta[aj]
{"ABVW,Vaij,BaWi,Aj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 1/4 W[Vaij] t[BaWi] ta[Aj]
{"ABVW,Vaij,BAWi,aj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -1/4 W[Vaij] t[BAWi] ta[aj]
{"ABVW,Waij,ABVi,aj", -0.25, 4, {3,66,17,89}}   //   r[ABVW] += -1/4 W[Waij] t[ABVi] tb[aj]
{"ABVW,Waij,BAVi,aj", 0.25, 4, {3,66,17,89}}   //   r[ABVW] += 1/4 W[Waij] t[BAVi] tb[aj]
{"ABVW,Vaij,ABWi,aj", 0.25, 4, {3,66,17,89}}   //   r[ABVW] += 1/4 W[Vaij] t[ABWi] tb[aj]
{"ABVW,Vaij,BAWi,aj", -0.25, 4, {3,66,17,89}}   //   r[ABVW] += -1/4 W[Vaij] t[BAWi] tb[aj]
{"ABVW,VWij,ABij", 0.5, 3, {3,73,18}}   //   r[ABVW] += 1/2 W[VWij] t[ABij]
{"ABVW,VWij,ABji", -0.5, 3, {3,73,18}}   //   r[ABVW] += -1/2 W[VWij] t[ABji]
{"ABVW,AVWi,Bi", 0.5, 3, {3,55,88}}   //   r[ABVW] += 1/2 W[AVWi] ta[Bi]
{"ABVW,BVWi,Ai", -0.5, 3, {3,55,88}}   //   r[ABVW] += -1/2 W[BVWi] ta[Ai]
{"ABVW,AWVi,Bi", -0.5, 3, {3,55,88}}   //   r[ABVW] += -1/2 W[AWVi] ta[Bi]
{"ABVW,BWVi,Ai", 0.5, 3, {3,55,88}}   //   r[ABVW] += 1/2 W[BWVi] ta[Ai]
{"ABVW,VWij,Aj,Bi", -0.5, 4, {3,73,88,88}}   //   r[ABVW] += -1/2 W[VWij] ta[Aj] ta[Bi]
{"ABVW,VWij,Ai,Bj", 0.5, 4, {3,73,88,88}}   //   r[ABVW] += 1/2 W[VWij] ta[Ai] ta[Bj]
{"ABVW,av,Av,BaVW", 1.0, 4, {3,28,14,16}}   //   r[ABVW] += 1 f_A[av] t[Av] t[BaVW]
{"ABVW,av,Bv,AaVW", -1.0, 4, {3,28,14,16}}   //   r[ABVW] += -1 f_A[av] t[Bv] t[AaVW]
{"ABVW,av,aW,ABVv", -1.0, 4, {3,28,14,16}}   //   r[ABVW] += -1 f_A[av] t[aW] t[ABVv]
{"ABVW,av,aV,ABWv", 1.0, 4, {3,28,14,16}}   //   r[ABVW] += 1 f_A[av] t[aV] t[ABWv]
{"ABVW,ai,aW,ABVi", -0.25, 4, {3,29,14,17}}   //   r[ABVW] += -1/4 f[ai] t[aW] t[ABVi]
{"ABVW,aivw,vw,aW,ABVi", 0.125, 5, {3,23,21,14,17}}   //   r[ABVW] += 1/8 W[aivw] I[vw] t[aW] t[ABVi]
{"ABVW,ai,aW,BAVi", 0.25, 4, {3,29,14,17}}   //   r[ABVW] += 1/4 f[ai] t[aW] t[BAVi]
{"ABVW,aivw,vw,aW,BAVi", -0.125, 5, {3,23,21,14,17}}   //   r[ABVW] += -1/8 W[aivw] I[vw] t[aW] t[BAVi]
{"ABVW,ai,aV,ABWi", 0.25, 4, {3,29,14,17}}   //   r[ABVW] += 1/4 f[ai] t[aV] t[ABWi]
{"ABVW,aivw,vw,aV,ABWi", -0.125, 5, {3,23,21,14,17}}   //   r[ABVW] += -1/8 W[aivw] I[vw] t[aV] t[ABWi]
{"ABVW,ai,aV,BAWi", -0.25, 4, {3,29,14,17}}   //   r[ABVW] += -1/4 f[ai] t[aV] t[BAWi]
{"ABVW,aivw,vw,aV,BAWi", 0.125, 5, {3,23,21,14,17}}   //   r[ABVW] += 1/8 W[aivw] I[vw] t[aV] t[BAWi]
{"ABVW,Aa,BaVW", -1.0, 3, {3,49,16}}   //   r[ABVW] += -1 f[Aa] t[BaVW]
{"ABVW,Aavw,vw,BaVW", 0.5, 4, {3,25,21,16}}   //   r[ABVW] += 1/2 W[Aavw] I[vw] t[BaVW]
{"ABVW,Ba,AaVW", 1.0, 3, {3,49,16}}   //   r[ABVW] += 1 f[Ba] t[AaVW]
{"ABVW,Bavw,vw,AaVW", -0.5, 4, {3,25,21,16}}   //   r[ABVW] += -1/2 W[Bavw] I[vw] t[AaVW]
{"ABVW,Wv,ABVv", -1.0, 3, {3,68,16}}   //   r[ABVW] += -1 f_A[Wv] t[ABVv]
{"ABVW,Vv,ABWv", 1.0, 3, {3,68,16}}   //   r[ABVW] += 1 f_A[Vv] t[ABWv]
{"ABVW,ai,AaVW,Bi", -1.0, 4, {3,29,16,88}}   //   r[ABVW] += -1 f[ai] t[AaVW] ta[Bi]
{"ABVW,aivw,vw,AaVW,Bi", 0.5, 5, {3,23,21,16,88}}   //   r[ABVW] += 1/2 W[aivw] I[vw] t[AaVW] ta[Bi]
{"ABVW,ai,BaVW,Ai", 1.0, 4, {3,29,16,88}}   //   r[ABVW] += 1 f[ai] t[BaVW] ta[Ai]
{"ABVW,aivw,vw,BaVW,Ai", -0.5, 5, {3,23,21,16,88}}   //   r[ABVW] += -1/2 W[aivw] I[vw] t[BaVW] ta[Ai]
{"ABVW,Wi,ABVi", -0.25, 3, {3,69,17}}   //   r[ABVW] += -1/4 f_A[Wi] t[ABVi]
{"ABVW,Wi,BAVi", 0.25, 3, {3,69,17}}   //   r[ABVW] += 1/4 f_A[Wi] t[BAVi]
{"ABVW,Vi,ABWi", 0.25, 3, {3,69,17}}   //   r[ABVW] += 1/4 f_A[Vi] t[ABWi]
{"ABVW,Vi,BAWi", -0.25, 3, {3,69,17}}   //   r[ABVW] += -1/4 f_A[Vi] t[BAWi]
{"AI,AiIv,vi", 1.0, 3, {4,24,13}}   //   r[AI] += 1 W[AiIv] t[vi]
{"AI,Iivw,wi,Av", -0.5, 4, {4,22,13,14}}   //   r[AI] += -1/2 W[Iivw] t[wi] t[Av]
{"AI,aivw,wi,Av,aI", -0.5, 5, {4,23,13,14,88}}   //   r[AI] += -1/2 W[aivw] t[wi] t[Av] ta[aI]
{"AI,ijvw,vj,AwIi", -0.5, 4, {4,22,13,15}}   //   r[AI] += -1/2 W[ijvw] t[vj] t[AwIi]
{"AI,ijvw,vi,AwIj", 0.5, 4, {4,22,13,15}}   //   r[AI] += 1/2 W[ijvw] t[vi] t[AwIj]
{"AI,aivw,wi,aAvI", 0.5, 4, {4,23,13,17}}   //   r[AI] += 1/2 W[aivw] t[wi] t[aAvI]
{"AI,aivw,wi,AavI", -0.25, 4, {4,23,13,17}}   //   r[AI] += -1/4 W[aivw] t[wi] t[AavI]
{"AI,aijv,vj,AaIi", -1.0, 4, {4,24,13,18}}   //   r[AI] += -1 W[aijv] t[vj] t[AaIi]
{"AI,aijv,vi,AajI", -1.0, 4, {4,24,13,18}}   //   r[AI] += -1 W[aijv] t[vi] t[AajI]
{"AI,aijv,vi,AaIj", 2.0, 4, {4,24,13,18}}   //   r[AI] += 2 W[aijv] t[vi] t[AaIj]
{"AI,Aiav,vi,aI", 0.5, 4, {4,32,13,88}}   //   r[AI] += 1/2 W[Aiav] t[vi] ta[aI]
{"AI,Iijv,vi,Aj", -0.5, 4, {4,33,13,88}}   //   r[AI] += -1/2 W[Iijv] t[vi] ta[Aj]
{"AI,aijv,vi,Aj,aI", -0.5, 5, {4,24,13,88,88}}   //   r[AI] += -1/2 W[aijv] t[vi] ta[Aj] ta[aI]
{"AI,AIav,av", -0.5, 3, {4,32,14}}   //   r[AI] += -1/2 W[AIav] t[av]
{"AI,AaIv,av", 1.0, 3, {4,26,14}}   //   r[AI] += 1 W[AaIv] t[av]
{"AI,Iavw,Av,aw", -0.5, 4, {4,37,14,14}}   //   r[AI] += -1/2 W[Iavw] t[Av] t[aw]
{"AI,Iavw,Aw,av", 0.5, 4, {4,37,14,14}}   //   r[AI] += 1/2 W[Iavw] t[Aw] t[av]
{"AI,abvw,Av,aw,bI", 0.5, 5, {4,25,14,14,88}}   //   r[AI] += 1/2 W[abvw] t[Av] t[aw] ta[bI]
{"AI,abvw,Av,bw,aI", -0.5, 5, {4,25,14,14,88}}   //   r[AI] += -1/2 W[abvw] t[Av] t[bw] ta[aI]
{"AI,aivw,av,AwIi", 0.5, 4, {4,23,14,15}}   //   r[AI] += 1/2 W[aivw] t[av] t[AwIi]
{"AI,aivw,Av,awIi", -0.25, 4, {4,23,14,15}}   //   r[AI] += -1/4 W[aivw] t[Av] t[awIi]
{"AI,abvw,aw,bAvI", -0.5, 4, {4,25,14,17}}   //   r[AI] += -1/2 W[abvw] t[aw] t[bAvI]
{"AI,abvw,aw,AbvI", 0.25, 4, {4,25,14,17}}   //   r[AI] += 1/4 W[abvw] t[aw] t[AbvI]
{"AI,abvw,av,bAwI", 0.5, 4, {4,25,14,17}}   //   r[AI] += 1/2 W[abvw] t[av] t[bAwI]
{"AI,abvw,av,AbwI", -0.25, 4, {4,25,14,17}}   //   r[AI] += -1/4 W[abvw] t[av] t[AbwI]
{"AI,abvw,Av,bawI", -0.25, 4, {4,25,14,17}}   //   r[AI] += -1/4 W[abvw] t[Av] t[bawI]
{"AI,abvw,Av,abwI", 0.25, 4, {4,25,14,17}}   //   r[AI] += 1/4 W[abvw] t[Av] t[abwI]
{"AI,abiv,av,AbiI", 0.5, 4, {4,26,14,18}}   //   r[AI] += 1/2 W[abiv] t[av] t[AbiI]
{"AI,abiv,av,AbIi", -1.0, 4, {4,26,14,18}}   //   r[AI] += -1 W[abiv] t[av] t[AbIi]
{"AI,abiv,bv,AaiI", -1.0, 4, {4,26,14,18}}   //   r[AI] += -1 W[abiv] t[bv] t[AaiI]
{"AI,abiv,bv,AaIi", 2.0, 4, {4,26,14,18}}   //   r[AI] += 2 W[abiv] t[bv] t[AaIi]
{"AI,abiv,Av,abIi", 0.5, 4, {4,26,14,18}}   //   r[AI] += 1/2 W[abiv] t[Av] t[abIi]
{"AI,abiv,Av,abiI", -1.0, 4, {4,26,14,18}}   //   r[AI] += -1 W[abiv] t[Av] t[abiI]
{"AI,Aabv,av,bI", 0.5, 4, {4,34,14,88}}   //   r[AI] += 1/2 W[Aabv] t[av] ta[bI]
{"AI,Aabv,bv,aI", -0.5, 4, {4,34,14,88}}   //   r[AI] += -1/2 W[Aabv] t[bv] ta[aI]
{"AI,Iaiv,av,Ai", -0.5, 4, {4,38,14,88}}   //   r[AI] += -1/2 W[Iaiv] t[av] ta[Ai]
{"AI,Iaiv,Av,ai", 0.5, 4, {4,38,14,88}}   //   r[AI] += 1/2 W[Iaiv] t[Av] ta[ai]
{"AI,Iavi,av,Ai", 0.5, 4, {4,39,14,88}}   //   r[AI] += 1/2 W[Iavi] t[av] ta[Ai]
{"AI,Iavi,Av,ai", -0.5, 4, {4,39,14,88}}   //   r[AI] += -1/2 W[Iavi] t[Av] ta[ai]
{"AI,abiv,av,Ai,bI", 0.5, 5, {4,26,14,88,88}}   //   r[AI] += 1/2 W[abiv] t[av] ta[Ai] ta[bI]
{"AI,abiv,bv,Ai,aI", -0.5, 5, {4,26,14,88,88}}   //   r[AI] += -1/2 W[abiv] t[bv] ta[Ai] ta[aI]
{"AI,abiv,Av,ai,bI", -0.5, 5, {4,26,14,88,88}}   //   r[AI] += -1/2 W[abiv] t[Av] ta[ai] ta[bI]
{"AI,abiv,Av,aI,bi", 0.5, 5, {4,26,14,88,88}}   //   r[AI] += 1/2 W[abiv] t[Av] ta[aI] ta[bi]
{"AI,abiv,Av,bI,ai", -0.5, 5, {4,26,14,88,89}}   //   r[AI] += -1/2 W[abiv] t[Av] ta[bI] tb[ai]
{"AI,Iavi,Av,ai", -0.5, 4, {4,39,14,89}}   //   r[AI] += -1/2 W[Iavi] t[Av] tb[ai]
{"AI,Iivw,Awvi", -0.25, 3, {4,22,20}}   //   r[AI] += -1/4 W[Iivw] t[Awvi]
{"AI,aivw,Awvi,aI", -0.25, 4, {4,23,20,88}}   //   r[AI] += -1/4 W[aivw] t[Awvi] ta[aI]
{"AI,Aiav,avIi", 0.5, 3, {4,32,15}}   //   r[AI] += 1/2 W[Aiav] t[avIi]
{"AI,Iijv,Avji", -0.5, 3, {4,33,15}}   //   r[AI] += -1/2 W[Iijv] t[Avji]
{"AI,aijv,Avji,aI", -0.25, 4, {4,24,15,88}}   //   r[AI] += -1/4 W[aijv] t[Avji] ta[aI]
{"AI,aijv,avIi,Aj", -0.25, 4, {4,24,15,88}}   //   r[AI] += -1/4 W[aijv] t[avIi] ta[Aj]
{"AI,aijv,AvIi,aj", 0.5, 4, {4,24,15,88}}   //   r[AI] += 1/2 W[aijv] t[AvIi] ta[aj]
{"AI,aijv,AvIj,ai", -0.5, 4, {4,24,15,89}}   //   r[AI] += -1/2 W[aijv] t[AvIj] tb[ai]
{"AI,aijv,AvIi,aj", 0.5, 4, {4,24,15,89}}   //   r[AI] += 1/2 W[aijv] t[AvIi] tb[aj]
{"AI,Iavw,Aavw", -1.0, 3, {4,37,16}}   //   r[AI] += -1 W[Iavw] t[Aavw]
{"AI,abvw,Aavw,bI", 1.0, 4, {4,25,16,88}}   //   r[AI] += 1 W[abvw] t[Aavw] ta[bI]
{"AI,Aabv,abvI", 0.5, 3, {4,34,17}}   //   r[AI] += 1/2 W[Aabv] t[abvI]
{"AI,Aabv,bavI", -0.25, 3, {4,34,17}}   //   r[AI] += -1/4 W[Aabv] t[bavI]
{"AI,Iavi,aAvi", 0.25, 3, {4,39,17}}   //   r[AI] += 1/4 W[Iavi] t[aAvi]
{"AI,Iavi,Aavi", -0.5, 3, {4,39,17}}   //   r[AI] += -1/2 W[Iavi] t[Aavi]
{"AI,Iaiv,aAvi", -0.5, 3, {4,38,17}}   //   r[AI] += -1/2 W[Iaiv] t[aAvi]
{"AI,Iaiv,Aavi", 0.25, 3, {4,38,17}}   //   r[AI] += 1/4 W[Iaiv] t[Aavi]
{"AI,abiv,bAvi,aI", -0.25, 4, {4,26,17,88}}   //   r[AI] += -1/4 W[abiv] t[bAvi] ta[aI]
{"AI,abiv,aAvi,bI", 0.25, 4, {4,26,17,88}}   //   r[AI] += 1/4 W[abiv] t[aAvi] ta[bI]
{"AI,abiv,Abvi,aI", 0.25, 4, {4,26,17,88}}   //   r[AI] += 1/4 W[abiv] t[Abvi] ta[aI]
{"AI,abiv,Aavi,bI", -0.5, 4, {4,26,17,88}}   //   r[AI] += -1/2 W[abiv] t[Aavi] ta[bI]
{"AI,abiv,abvI,Ai", 0.25, 4, {4,26,17,88}}   //   r[AI] += 1/4 W[abiv] t[abvI] ta[Ai]
{"AI,abiv,aAvI,bi", -0.5, 4, {4,26,17,88}}   //   r[AI] += -1/2 W[abiv] t[aAvI] ta[bi]
{"AI,abiv,bavI,Ai", -0.25, 4, {4,26,17,88}}   //   r[AI] += -1/4 W[abiv] t[bavI] ta[Ai]
{"AI,abiv,bAvI,ai", 0.5, 4, {4,26,17,88}}   //   r[AI] += 1/2 W[abiv] t[bAvI] ta[ai]
{"AI,abiv,AavI,bi", 0.25, 4, {4,26,17,88}}   //   r[AI] += 1/4 W[abiv] t[AavI] ta[bi]
{"AI,abiv,AbvI,ai", -0.25, 4, {4,26,17,88}}   //   r[AI] += -1/4 W[abiv] t[AbvI] ta[ai]
{"AI,abiv,bAvI,ai", 0.5, 4, {4,26,17,89}}   //   r[AI] += 1/2 W[abiv] t[bAvI] tb[ai]
{"AI,abiv,AbvI,ai", -0.25, 4, {4,26,17,89}}   //   r[AI] += -1/4 W[abiv] t[AbvI] tb[ai]
{"AI,Aabi,abIi", -1.0, 3, {4,44,18}}   //   r[AI] += -1 W[Aabi] t[abIi]
{"AI,Aabi,abiI", 2.0, 3, {4,44,18}}   //   r[AI] += 2 W[Aabi] t[abiI]
{"AI,Iaij,Aaji", 1.0, 3, {4,45,18}}   //   r[AI] += 1 W[Iaij] t[Aaji]
{"AI,Iaij,Aaij", -2.0, 3, {4,45,18}}   //   r[AI] += -2 W[Iaij] t[Aaij]
{"AI,abij,Aaji,bI", -1.0, 4, {4,27,18,88}}   //   r[AI] += -1 W[abij] t[Aaji] ta[bI]
{"AI,abij,Aaij,bI", 0.5, 4, {4,27,18,88}}   //   r[AI] += 1/2 W[abij] t[Aaij] ta[bI]
{"AI,abij,abIj,Ai", -1.0, 4, {4,27,18,88}}   //   r[AI] += -1 W[abij] t[abIj] ta[Ai]
{"AI,abij,AajI,bi", 0.5, 4, {4,27,18,88}}   //   r[AI] += 1/2 W[abij] t[AajI] ta[bi]
{"AI,abij,abIi,Aj", 0.5, 4, {4,27,18,88}}   //   r[AI] += 1/2 W[abij] t[abIi] ta[Aj]
{"AI,abij,AaiI,bj", -1.0, 4, {4,27,18,88}}   //   r[AI] += -1 W[abij] t[AaiI] ta[bj]
{"AI,abij,AaIj,bi", -1.0, 4, {4,27,18,88}}   //   r[AI] += -1 W[abij] t[AaIj] ta[bi]
{"AI,abij,AaIi,bj", 2.0, 4, {4,27,18,88}}   //   r[AI] += 2 W[abij] t[AaIi] ta[bj]
{"AI,abij,AaiI,bj", -1.0, 4, {4,27,18,89}}   //   r[AI] += -1 W[abij] t[AaiI] tb[bj]
{"AI,abij,AaIj,bi", -1.0, 4, {4,27,18,89}}   //   r[AI] += -1 W[abij] t[AaIj] tb[bi]
{"AI,abij,AaIi,bj", 2.0, 4, {4,27,18,89}}   //   r[AI] += 2 W[abij] t[AaIi] tb[bj]
{"AI,AIai,ai", -0.5, 3, {4,42,88}}   //   r[AI] += -1/2 W[AIai] ta[ai]
{"AI,AaIi,ai", 1.0, 3, {4,27,88}}   //   r[AI] += 1 W[AaIi] ta[ai]
{"AI,Aabi,ai,bI", 0.5, 4, {4,44,88,88}}   //   r[AI] += 1/2 W[Aabi] ta[ai] ta[bI]
{"AI,Aabi,aI,bi", -0.5, 4, {4,44,88,88}}   //   r[AI] += -1/2 W[Aabi] ta[aI] ta[bi]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,45,88,88}}   //   r[AI] += -1/2 W[Iaij] ta[Ai] ta[aj]
{"AI,Iaij,Aj,ai", 0.5, 4, {4,45,88,88}}   //   r[AI] += 1/2 W[Iaij] ta[Aj] ta[ai]
{"AI,abij,Ai,aj,bI", 0.5, 5, {4,27,88,88,88}}   //   r[AI] += 1/2 W[abij] ta[Ai] ta[aj] ta[bI]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,27,88,88,88}}   //   r[AI] += -1/2 W[abij] ta[Ai] ta[aI] ta[bj]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,27,88,88,89}}   //   r[AI] += -1/2 W[abij] ta[Ai] ta[aI] tb[bj]
{"AI,Aabi,bI,ai", 0.5, 4, {4,44,88,89}}   //   r[AI] += 1/2 W[Aabi] ta[bI] tb[ai]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,45,88,89}}   //   r[AI] += -1/2 W[Iaij] ta[Ai] tb[aj]
{"AI,AaIi,ai", 1.0, 3, {4,27,89}}   //   r[AI] += 1 W[AaIi] tb[ai]
{"AI,AI", 1.0, 2, {4,29}}   //   r[AI] += 1 f[AI]
{"AI,Iv,Av", -0.5, 3, {4,48,14}}   //   r[AI] += -1/2 f_A[Iv] t[Av]
{"AI,av,Av,aI", -0.5, 4, {4,28,14,88}}   //   r[AI] += -1/2 f_A[av] t[Av] ta[aI]
{"AI,av,aAvI", 0.5, 3, {4,28,17}}   //   r[AI] += 1/2 f_A[av] t[aAvI]
{"AI,av,AavI", -0.25, 3, {4,28,17}}   //   r[AI] += -1/4 f_A[av] t[AavI]
{"AI,ai,AaiI", -1.0, 3, {4,29,18}}   //   r[AI] += -1 f[ai] t[AaiI]
{"AI,ai,AaIi", 2.0, 3, {4,29,18}}   //   r[AI] += 2 f[ai] t[AaIi]
{"AI,Aa,aI", 0.5, 3, {4,49,88}}   //   r[AI] += 1/2 f[Aa] ta[aI]
{"AI,Aavw,vw,aI", -0.25, 4, {4,25,21,88}}   //   r[AI] += -1/4 W[Aavw] I[vw] ta[aI]
{"AI,Ii,Ai", -0.5, 3, {4,50,88}}   //   r[AI] += -1/2 f[Ii] ta[Ai]
{"AI,Iivw,vw,Ai", 0.25, 4, {4,22,21,88}}   //   r[AI] += 1/4 W[Iivw] I[vw] ta[Ai]
{"AI,ai,Ai,aI", -0.5, 4, {4,29,88,88}}   //   r[AI] += -1/2 f[ai] ta[Ai] ta[aI]
{"AI,aivw,vw,Ai,aI", 0.25, 5, {4,23,21,88,88}}   //   r[AI] += 1/4 W[aivw] I[vw] ta[Ai] ta[aI]
{"AI,iv,AvIi", 0.5, 3, {4,30,15}}   //   r[AI] += 1/2 f_B[iv] t[AvIi]
{"AI,Aivw,vwIi", 1.0, 3, {4,23,12}}   //   r[AI] += 1 W[Aivw] t[vwIi]
{"AI,ijvw,vwIi,Aj", 1.0, 4, {4,22,12,89}}   //   r[AI] += 1 W[ijvw] t[vwIi] tb[Aj]
{"AI,AIvi,vi", -0.5, 3, {4,36,13}}   //   r[AI] += -1/2 W[AIvi] t[vi]
{"AI,Aivw,vI,wi", 0.5, 4, {4,23,13,13}}   //   r[AI] += 1/2 W[Aivw] t[vI] t[wi]
{"AI,Aivw,vi,wI", -0.5, 4, {4,23,13,13}}   //   r[AI] += -1/2 W[Aivw] t[vi] t[wI]
{"AI,ijvw,vI,wi,Aj", 0.5, 5, {4,22,13,13,89}}   //   r[AI] += 1/2 W[ijvw] t[vI] t[wi] tb[Aj]
{"AI,ijvw,vI,wj,Ai", -0.5, 5, {4,22,13,13,89}}   //   r[AI] += -1/2 W[ijvw] t[vI] t[wj] tb[Ai]
{"AI,Aavw,vI,aw", 0.5, 4, {4,25,13,14}}   //   r[AI] += 1/2 W[Aavw] t[vI] t[aw]
{"AI,aivw,wI,av,Ai", -0.5, 5, {4,23,13,14,89}}   //   r[AI] += -1/2 W[aivw] t[wI] t[av] tb[Ai]
{"AI,ijvw,vj,AwiI", 0.25, 4, {4,22,13,15}}   //   r[AI] += 1/4 W[ijvw] t[vj] t[AwiI]
{"AI,ijvw,vi,AwjI", -0.25, 4, {4,22,13,15}}   //   r[AI] += -1/4 W[ijvw] t[vi] t[AwjI]
{"AI,ijvw,vI,Awij", -0.25, 4, {4,22,13,15}}   //   r[AI] += -1/4 W[ijvw] t[vI] t[Awij]
{"AI,ijvw,vI,Awji", 0.25, 4, {4,22,13,15}}   //   r[AI] += 1/4 W[ijvw] t[vI] t[Awji]
{"AI,aivw,wI,aAvi", -0.25, 4, {4,23,13,17}}   //   r[AI] += -1/4 W[aivw] t[wI] t[aAvi]
{"AI,aijv,vj,AaiI", 0.5, 4, {4,24,13,18}}   //   r[AI] += 1/2 W[aijv] t[vj] t[AaiI]
{"AI,aijv,vI,Aaji", 0.5, 4, {4,24,13,18}}   //   r[AI] += 1/2 W[aijv] t[vI] t[Aaji]
{"AI,aijv,vI,Aaij", -1.0, 4, {4,24,13,18}}   //   r[AI] += -1 W[aijv] t[vI] t[Aaij]
{"AI,Aavi,vI,ai", 0.5, 4, {4,31,13,88}}   //   r[AI] += 1/2 W[Aavi] t[vI] ta[ai]
{"AI,aijv,vI,aj,Ai", -0.5, 5, {4,24,13,88,89}}   //   r[AI] += -1/2 W[aijv] t[vI] ta[aj] tb[Ai]
{"AI,Aiav,vi,aI", 0.5, 4, {4,32,13,89}}   //   r[AI] += 1/2 W[Aiav] t[vi] tb[aI]
{"AI,Aavi,vi,aI", -0.5, 4, {4,31,13,89}}   //   r[AI] += -1/2 W[Aavi] t[vi] tb[aI]
{"AI,Aiav,vI,ai", -0.5, 4, {4,32,13,89}}   //   r[AI] += -1/2 W[Aiav] t[vI] tb[ai]
{"AI,Aavi,vI,ai", 0.5, 4, {4,31,13,89}}   //   r[AI] += 1/2 W[Aavi] t[vI] tb[ai]
{"AI,Iijv,vi,Aj", -0.5, 4, {4,33,13,89}}   //   r[AI] += -1/2 W[Iijv] t[vi] tb[Aj]
{"AI,Iijv,vj,Ai", 0.5, 4, {4,33,13,89}}   //   r[AI] += 1/2 W[Iijv] t[vj] tb[Ai]
{"AI,aijv,vj,Ai,aI", 0.5, 5, {4,24,13,89,89}}   //   r[AI] += 1/2 W[aijv] t[vj] tb[Ai] tb[aI]
{"AI,aijv,vi,Aj,aI", -0.5, 5, {4,24,13,89,89}}   //   r[AI] += -1/2 W[aijv] t[vi] tb[Aj] tb[aI]
{"AI,aijv,vI,Ai,aj", -0.5, 5, {4,24,13,89,89}}   //   r[AI] += -1/2 W[aijv] t[vI] tb[Ai] tb[aj]
{"AI,aijv,vI,Aj,ai", 0.5, 5, {4,24,13,89,89}}   //   r[AI] += 1/2 W[aijv] t[vI] tb[Aj] tb[ai]
{"AI,aivw,av,AwiI", -0.25, 4, {4,23,14,15}}   //   r[AI] += -1/4 W[aivw] t[av] t[AwiI]
{"AI,Aabv,av,bI", 0.5, 4, {4,34,14,89}}   //   r[AI] += 1/2 W[Aabv] t[av] tb[bI]
{"AI,Iaiv,av,Ai", -0.5, 4, {4,38,14,89}}   //   r[AI] += -1/2 W[Iaiv] t[av] tb[Ai]
{"AI,abiv,bv,Ai,aI", -0.5, 5, {4,26,14,89,89}}   //   r[AI] += -1/2 W[abiv] t[bv] tb[Ai] tb[aI]
{"AI,Aavw,avwI", 0.25, 3, {4,25,20}}   //   r[AI] += 1/4 W[Aavw] t[avwI]
{"AI,aivw,awvI,Ai", -0.25, 4, {4,23,20,89}}   //   r[AI] += -1/4 W[aivw] t[awvI] tb[Ai]
{"AI,Aavi,avIi", -0.25, 3, {4,31,15}}   //   r[AI] += -1/4 W[Aavi] t[avIi]
{"AI,Aavi,aviI", 0.5, 3, {4,31,15}}   //   r[AI] += 1/2 W[Aavi] t[aviI]
{"AI,Aiav,aviI", -0.25, 3, {4,32,15}}   //   r[AI] += -1/4 W[Aiav] t[aviI]
{"AI,Iijv,Avij", 0.25, 3, {4,33,15}}   //   r[AI] += 1/4 W[Iijv] t[Avij]
{"AI,aijv,AviI,aj", -0.25, 4, {4,24,15,88}}   //   r[AI] += -1/4 W[aijv] t[AviI] ta[aj]
{"AI,aijv,Avij,aI", 0.25, 4, {4,24,15,89}}   //   r[AI] += 1/4 W[aijv] t[Avij] tb[aI]
{"AI,aijv,Avji,aI", -0.25, 4, {4,24,15,89}}   //   r[AI] += -1/4 W[aijv] t[Avji] tb[aI]
{"AI,aijv,avIi,Aj", -0.25, 4, {4,24,15,89}}   //   r[AI] += -1/4 W[aijv] t[avIi] tb[Aj]
{"AI,aijv,avIj,Ai", 0.25, 4, {4,24,15,89}}   //   r[AI] += 1/4 W[aijv] t[avIj] tb[Ai]
{"AI,aijv,aviI,Aj", 0.25, 4, {4,24,15,89}}   //   r[AI] += 1/4 W[aijv] t[aviI] tb[Aj]
{"AI,aijv,avjI,Ai", -0.5, 4, {4,24,15,89}}   //   r[AI] += -1/2 W[aijv] t[avjI] tb[Ai]
{"AI,aijv,AvjI,ai", 0.25, 4, {4,24,15,89}}   //   r[AI] += 1/4 W[aijv] t[AvjI] tb[ai]
{"AI,aijv,AviI,aj", -0.25, 4, {4,24,15,89}}   //   r[AI] += -1/4 W[aijv] t[AviI] tb[aj]
{"AI,abiv,bAvi,aI", -0.25, 4, {4,26,17,89}}   //   r[AI] += -1/4 W[abiv] t[bAvi] tb[aI]
{"AI,abiv,bavI,Ai", -0.25, 4, {4,26,17,89}}   //   r[AI] += -1/4 W[abiv] t[bavI] tb[Ai]
{"AI,abij,Aaji,bI", -1.0, 4, {4,27,18,89}}   //   r[AI] += -1 W[abij] t[Aaji] tb[bI]
{"AI,abij,Aaij,bI", 0.5, 4, {4,27,18,89}}   //   r[AI] += 1/2 W[abij] t[Aaij] tb[bI]
{"AI,abij,abIj,Ai", -1.0, 4, {4,27,18,89}}   //   r[AI] += -1 W[abij] t[abIj] tb[Ai]
{"AI,abij,AajI,bi", 0.5, 4, {4,27,18,89}}   //   r[AI] += 1/2 W[abij] t[AajI] tb[bi]
{"AI,abij,abIi,Aj", 0.5, 4, {4,27,18,89}}   //   r[AI] += 1/2 W[abij] t[abIi] tb[Aj]
{"AI,Aabi,ai,bI", 0.5, 4, {4,44,88,89}}   //   r[AI] += 1/2 W[Aabi] ta[ai] tb[bI]
{"AI,Iaij,aj,Ai", -0.5, 4, {4,45,88,89}}   //   r[AI] += -1/2 W[Iaij] ta[aj] tb[Ai]
{"AI,abij,ai,Aj,bI", -0.5, 5, {4,27,88,89,89}}   //   r[AI] += -1/2 W[abij] ta[ai] tb[Aj] tb[bI]
{"AI,AIai,ai", -0.5, 3, {4,42,89}}   //   r[AI] += -1/2 W[AIai] tb[ai]
{"AI,Aabi,ai,bI", 0.5, 4, {4,44,89,89}}   //   r[AI] += 1/2 W[Aabi] tb[ai] tb[bI]
{"AI,Aabi,aI,bi", -0.5, 4, {4,44,89,89}}   //   r[AI] += -1/2 W[Aabi] tb[aI] tb[bi]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,45,89,89}}   //   r[AI] += -1/2 W[Iaij] tb[Ai] tb[aj]
{"AI,Iaij,Aj,ai", 0.5, 4, {4,45,89,89}}   //   r[AI] += 1/2 W[Iaij] tb[Aj] tb[ai]
{"AI,abij,Ai,aj,bI", 0.5, 5, {4,27,89,89,89}}   //   r[AI] += 1/2 W[abij] tb[Ai] tb[aj] tb[bI]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,27,89,89,89}}   //   r[AI] += -1/2 W[abij] tb[Ai] tb[aI] tb[bj]
{"AI,Av,vI", 0.5, 3, {4,51,13}}   //   r[AI] += 1/2 f_B[Av] t[vI]
{"AI,iv,vI,Ai", -0.5, 4, {4,30,13,89}}   //   r[AI] += -1/2 f_B[iv] t[vI] tb[Ai]
{"AI,iv,AviI", -0.25, 3, {4,30,15}}   //   r[AI] += -1/4 f_B[iv] t[AviI]
{"AI,Aa,aI", 0.5, 3, {4,49,89}}   //   r[AI] += 1/2 f[Aa] tb[aI]
{"AI,Aavw,vw,aI", 0.25, 4, {4,25,21,89}}   //   r[AI] += 1/4 W[Aavw] I[vw] tb[aI]
{"AI,Ii,Ai", -0.5, 3, {4,50,89}}   //   r[AI] += -1/2 f[Ii] tb[Ai]
{"AI,Iivw,vw,Ai", -0.25, 4, {4,22,21,89}}   //   r[AI] += -1/4 W[Iivw] I[vw] tb[Ai]
{"AI,ai,Ai,aI", -0.5, 4, {4,29,89,89}}   //   r[AI] += -1/2 f[ai] tb[Ai] tb[aI]
{"AI,aivw,vw,Ai,aI", -0.25, 5, {4,23,21,89,89}}   //   r[AI] += -1/4 W[aivw] I[vw] tb[Ai] tb[aI]
{"AVIJ,AJIV", 2.0, 2, {5,24}}   //   r[AVIJ] += 2 W[AJIV]
{"AVIJ,AVvw,vwIJ", 1.3333333333333333, 3, {5,52,12}}   //   r[AVIJ] += 4/3 W[AVvw] t[vwIJ]
{"AVIJ,AJvi,VvIi", 1.3333333333333333, 3, {5,36,12}}   //   r[AVIJ] += 4/3 W[AJvi] t[VvIi]
{"AVIJ,AIvi,VvJi", -1.3333333333333333, 3, {5,36,12}}   //   r[AVIJ] += -4/3 W[AIvi] t[VvJi]
{"AVIJ,AiIv,VvJi", 4.0, 3, {5,24,12}}   //   r[AVIJ] += 4 W[AiIv] t[VvJi]
{"AVIJ,Aivw,VwJi,vI", 1.3333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += 4/3 W[Aivw] t[VwJi] t[vI]
{"AVIJ,Aivw,VvJi,wI", -1.3333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += -4/3 W[Aivw] t[VvJi] t[wI]
{"AVIJ,Aivw,VwIi,vJ", -1.3333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += -4/3 W[Aivw] t[VwIi] t[vJ]
{"AVIJ,Aivw,VvIi,wJ", 1.3333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += 4/3 W[Aivw] t[VvIi] t[wJ]
{"AVIJ,Aivw,vwIJ,Vi", -1.3333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += -4/3 W[Aivw] t[vwIJ] t[Vi]
{"AVIJ,Aivw,VwIJ,vi", 1.3333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += 4/3 W[Aivw] t[VwIJ] t[vi]
{"AVIJ,Aivw,VvIJ,wi", -1.3333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += -4/3 W[Aivw] t[VvIJ] t[wi]
{"AVIJ,ijvw,VvJj,wI,Ai", 1.3333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += 4/3 W[ijvw] t[VvJj] t[wI] tb[Ai]
{"AVIJ,ijvw,VvJi,wI,Aj", -1.3333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += -4/3 W[ijvw] t[VvJi] t[wI] tb[Aj]
{"AVIJ,ijvw,VvIj,wJ,Ai", -1.3333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += -4/3 W[ijvw] t[VvIj] t[wJ] tb[Ai]
{"AVIJ,ijvw,VvIi,wJ,Aj", 1.3333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += 4/3 W[ijvw] t[VvIi] t[wJ] tb[Aj]
{"AVIJ,ijvw,vwIJ,Vi,Aj", -1.3333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += -4/3 W[ijvw] t[vwIJ] t[Vi] tb[Aj]
{"AVIJ,ijvw,VvIJ,wj,Ai", 1.3333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += 4/3 W[ijvw] t[VvIJ] t[wj] tb[Ai]
{"AVIJ,ijvw,VvIJ,wi,Aj", -1.3333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += -4/3 W[ijvw] t[VvIJ] t[wi] tb[Aj]
{"AVIJ,Aavw,VvIJ,aw", -1.3333333333333333, 4, {5,25,12,14}}   //   r[AVIJ] += -4/3 W[Aavw] t[VvIJ] t[aw]
{"AVIJ,Iivw,VwJi,Av", -2.6666666666666665, 4, {5,22,12,14}}   //   r[AVIJ] += -8/3 W[Iivw] t[VwJi] t[Av]
{"AVIJ,Jivw,VwIi,Av", -1.3333333333333333, 4, {5,22,12,14}}   //   r[AVIJ] += -4/3 W[Jivw] t[VwIi] t[Av]
{"AVIJ,aivw,VwJi,Av,aI", -2.6666666666666665, 5, {5,23,12,14,88}}   //   r[AVIJ] += -8/3 W[aivw] t[VwJi] t[Av] ta[aI]
{"AVIJ,aivw,VwIi,Av,aJ", -1.3333333333333333, 5, {5,23,12,14,88}}   //   r[AVIJ] += -4/3 W[aivw] t[VwIi] t[Av] ta[aJ]
{"AVIJ,aivw,VwIJ,av,Ai", 1.3333333333333333, 5, {5,23,12,14,89}}   //   r[AVIJ] += 4/3 W[aivw] t[VwIJ] t[av] tb[Ai]
{"AVIJ,ijvw,Vvij,AwIJ", 2.0, 4, {5,22,12,15}}   //   r[AVIJ] += 2 W[ijvw] t[Vvij] t[AwIJ]
{"AVIJ,ijvw,vwJi,AVIj", 2.0, 4, {5,22,12,15}}   //   r[AVIJ] += 2 W[ijvw] t[vwJi] t[AVIj]
{"AVIJ,ijvw,VvJj,AwIi", -2.0, 4, {5,22,12,15}}   //   r[AVIJ] += -2 W[ijvw] t[VvJj] t[AwIi]
{"AVIJ,ijvw,VvJi,AwIj", 2.0, 4, {5,22,12,15}}   //   r[AVIJ] += 2 W[ijvw] t[VvJi] t[AwIj]
{"AVIJ,ijvw,vwJi,AVjI", -0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += -2/3 W[ijvw] t[vwJi] t[AVjI]
{"AVIJ,ijvw,VvJj,AwiI", 0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[VvJj] t[AwiI]
{"AVIJ,ijvw,VvJi,AwjI", -0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += -2/3 W[ijvw] t[VvJi] t[AwjI]
{"AVIJ,ijvw,vwIi,AVjJ", 0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[vwIi] t[AVjJ]
{"AVIJ,ijvw,VvIj,AwiJ", -0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += -2/3 W[ijvw] t[VvIj] t[AwiJ]
{"AVIJ,ijvw,VvIi,AwjJ", 0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[VvIi] t[AwjJ]
{"AVIJ,ijvw,vwIJ,AVij", 0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[vwIJ] t[AVij]
{"AVIJ,ijvw,VvIJ,Awij", 0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += 2/3 W[ijvw] t[VvIJ] t[Awij]
{"AVIJ,ijvw,VvIJ,Awji", -0.6666666666666666, 4, {5,22,12,15}}   //   r[AVIJ] += -2/3 W[ijvw] t[VvIJ] t[Awji]
{"AVIJ,aivw,VwJi,aAvI", 2.0, 4, {5,23,12,17}}   //   r[AVIJ] += 2 W[aivw] t[VwJi] t[aAvI]
{"AVIJ,aivw,VwJi,AavI", -1.3333333333333333, 4, {5,23,12,17}}   //   r[AVIJ] += -4/3 W[aivw] t[VwJi] t[AavI]
{"AVIJ,aivw,VwIJ,aAvi", 0.6666666666666666, 4, {5,23,12,17}}   //   r[AVIJ] += 2/3 W[aivw] t[VwIJ] t[aAvi]
{"AVIJ,aivw,VwIi,AavJ", -0.6666666666666666, 4, {5,23,12,17}}   //   r[AVIJ] += -2/3 W[aivw] t[VwIi] t[AavJ]
{"AVIJ,aijv,Vvij,AaIJ", 4.0, 4, {5,24,12,18}}   //   r[AVIJ] += 4 W[aijv] t[Vvij] t[AaIJ]
{"AVIJ,aijv,VvJj,AaiI", 1.3333333333333333, 4, {5,24,12,18}}   //   r[AVIJ] += 4/3 W[aijv] t[VvJj] t[AaiI]
{"AVIJ,aijv,VvJj,AaIi", -4.0, 4, {5,24,12,18}}   //   r[AVIJ] += -4 W[aijv] t[VvJj] t[AaIi]
{"AVIJ,aijv,VvJi,AajI", -4.0, 4, {5,24,12,18}}   //   r[AVIJ] += -4 W[aijv] t[VvJi] t[AajI]
{"AVIJ,aijv,VvJi,AaIj", 8.0, 4, {5,24,12,18}}   //   r[AVIJ] += 8 W[aijv] t[VvJi] t[AaIj]
{"AVIJ,aijv,VvIj,AaiJ", -1.3333333333333333, 4, {5,24,12,18}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIj] t[AaiJ]
{"AVIJ,aijv,VvIJ,Aaji", -1.3333333333333333, 4, {5,24,12,18}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIJ] t[Aaji]
{"AVIJ,aijv,VvIJ,Aaij", 2.6666666666666665, 4, {5,24,12,18}}   //   r[AVIJ] += 8/3 W[aijv] t[VvIJ] t[Aaij]
{"AVIJ,Aiav,VvJi,aI", 2.6666666666666665, 4, {5,32,12,88}}   //   r[AVIJ] += 8/3 W[Aiav] t[VvJi] ta[aI]
{"AVIJ,Aavi,VvIJ,ai", -1.3333333333333333, 4, {5,31,12,88}}   //   r[AVIJ] += -4/3 W[Aavi] t[VvIJ] ta[ai]
{"AVIJ,Iijv,VvJi,Aj", -2.6666666666666665, 4, {5,33,12,88}}   //   r[AVIJ] += -8/3 W[Iijv] t[VvJi] ta[Aj]
{"AVIJ,Aiav,VvIi,aJ", 1.3333333333333333, 4, {5,32,12,88}}   //   r[AVIJ] += 4/3 W[Aiav] t[VvIi] ta[aJ]
{"AVIJ,Jijv,VvIi,Aj", -1.3333333333333333, 4, {5,33,12,88}}   //   r[AVIJ] += -4/3 W[Jijv] t[VvIi] ta[Aj]
{"AVIJ,aijv,VvJi,Aj,aI", -2.6666666666666665, 5, {5,24,12,88,88}}   //   r[AVIJ] += -8/3 W[aijv] t[VvJi] ta[Aj] ta[aI]
{"AVIJ,aijv,VvIi,Aj,aJ", -1.3333333333333333, 5, {5,24,12,88,88}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIi] ta[Aj] ta[aJ]
{"AVIJ,aijv,VvIJ,aj,Ai", 1.3333333333333333, 5, {5,24,12,88,89}}   //   r[AVIJ] += 4/3 W[aijv] t[VvIJ] ta[aj] tb[Ai]
{"AVIJ,Aiav,VvJi,aI", 1.3333333333333333, 4, {5,32,12,89}}   //   r[AVIJ] += 4/3 W[Aiav] t[VvJi] tb[aI]
{"AVIJ,Aavi,VvJi,aI", -1.3333333333333333, 4, {5,31,12,89}}   //   r[AVIJ] += -4/3 W[Aavi] t[VvJi] tb[aI]
{"AVIJ,Aiav,VvIi,aJ", -1.3333333333333333, 4, {5,32,12,89}}   //   r[AVIJ] += -4/3 W[Aiav] t[VvIi] tb[aJ]
{"AVIJ,Aavi,VvIi,aJ", 1.3333333333333333, 4, {5,31,12,89}}   //   r[AVIJ] += 4/3 W[Aavi] t[VvIi] tb[aJ]
{"AVIJ,Aiav,VvIJ,ai", 1.3333333333333333, 4, {5,32,12,89}}   //   r[AVIJ] += 4/3 W[Aiav] t[VvIJ] tb[ai]
{"AVIJ,Aavi,VvIJ,ai", -1.3333333333333333, 4, {5,31,12,89}}   //   r[AVIJ] += -4/3 W[Aavi] t[VvIJ] tb[ai]
{"AVIJ,Vivw,vwIJ,Ai", 1.3333333333333333, 4, {5,53,12,89}}   //   r[AVIJ] += 4/3 W[Vivw] t[vwIJ] tb[Ai]
{"AVIJ,Jijv,VvIi,Aj", 1.3333333333333333, 4, {5,33,12,89}}   //   r[AVIJ] += 4/3 W[Jijv] t[VvIi] tb[Aj]
{"AVIJ,Jijv,VvIj,Ai", -1.3333333333333333, 4, {5,33,12,89}}   //   r[AVIJ] += -4/3 W[Jijv] t[VvIj] tb[Ai]
{"AVIJ,Iijv,VvJi,Aj", -1.3333333333333333, 4, {5,33,12,89}}   //   r[AVIJ] += -4/3 W[Iijv] t[VvJi] tb[Aj]
{"AVIJ,Iijv,VvJj,Ai", 1.3333333333333333, 4, {5,33,12,89}}   //   r[AVIJ] += 4/3 W[Iijv] t[VvJj] tb[Ai]
{"AVIJ,aijv,VvJj,Ai,aI", 1.3333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += 4/3 W[aijv] t[VvJj] tb[Ai] tb[aI]
{"AVIJ,aijv,VvJi,Aj,aI", -1.3333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += -4/3 W[aijv] t[VvJi] tb[Aj] tb[aI]
{"AVIJ,aijv,VvIj,Ai,aJ", -1.3333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIj] tb[Ai] tb[aJ]
{"AVIJ,aijv,VvIi,Aj,aJ", 1.3333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += 4/3 W[aijv] t[VvIi] tb[Aj] tb[aJ]
{"AVIJ,aijv,VvIJ,Ai,aj", 1.3333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += 4/3 W[aijv] t[VvIJ] tb[Ai] tb[aj]
{"AVIJ,aijv,VvIJ,Aj,ai", -1.3333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += -4/3 W[aijv] t[VvIJ] tb[Aj] tb[ai]
{"AVIJ,AJvV,vI", 0.6666666666666666, 3, {5,23,13}}   //   r[AVIJ] += 2/3 W[AJvV] t[vI]
{"AVIJ,AVIv,vJ", 2.0, 3, {5,56,13}}   //   r[AVIJ] += 2 W[AVIv] t[vJ]
{"AVIJ,AIvV,vJ", -0.6666666666666666, 3, {5,23,13}}   //   r[AVIJ] += -2/3 W[AIvV] t[vJ]
{"AVIJ,AJIi,Vi", -2.0, 3, {5,47,13}}   //   r[AVIJ] += -2 W[AJIi] t[Vi]
{"AVIJ,AVvw,vJ,wI", -0.6666666666666666, 4, {5,52,13,13}}   //   r[AVIJ] += -2/3 W[AVvw] t[vJ] t[wI]
{"AVIJ,AVvw,vI,wJ", 0.6666666666666666, 4, {5,52,13,13}}   //   r[AVIJ] += 2/3 W[AVvw] t[vI] t[wJ]
{"AVIJ,AJvi,Vi,vI", -0.6666666666666666, 4, {5,36,13,13}}   //   r[AVIJ] += -2/3 W[AJvi] t[Vi] t[vI]
{"AVIJ,AIvi,Vi,vJ", 0.6666666666666666, 4, {5,36,13,13}}   //   r[AVIJ] += 2/3 W[AIvi] t[Vi] t[vJ]
{"AVIJ,AiIv,Vi,vJ", -2.0, 4, {5,24,13,13}}   //   r[AVIJ] += -2 W[AiIv] t[Vi] t[vJ]
{"AVIJ,Aivw,Vi,vI,wJ", -0.6666666666666666, 5, {5,23,13,13,13}}   //   r[AVIJ] += -2/3 W[Aivw] t[Vi] t[vI] t[wJ]
{"AVIJ,Aivw,Vi,vJ,wI", 0.6666666666666666, 5, {5,23,13,13,13}}   //   r[AVIJ] += 2/3 W[Aivw] t[Vi] t[vJ] t[wI]
{"AVIJ,ijvw,Vi,vI,wJ,Aj", -0.6666666666666666, 6, {5,22,13,13,13,89}}   //   r[AVIJ] += -2/3 W[ijvw] t[Vi] t[vI] t[wJ] tb[Aj]
{"AVIJ,ijvw,Vi,vJ,wI,Aj", 0.6666666666666666, 6, {5,22,13,13,13,89}}   //   r[AVIJ] += 2/3 W[ijvw] t[Vi] t[vJ] t[wI] tb[Aj]
{"AVIJ,Iivw,Vi,wJ,Av", 1.3333333333333333, 5, {5,22,13,13,14}}   //   r[AVIJ] += 4/3 W[Iivw] t[Vi] t[wJ] t[Av]
{"AVIJ,Jivw,Vi,wI,Av", 0.6666666666666666, 5, {5,22,13,13,14}}   //   r[AVIJ] += 2/3 W[Jivw] t[Vi] t[wI] t[Av]
{"AVIJ,aivw,Vi,wJ,Av,aI", 1.3333333333333333, 6, {5,23,13,13,14,88}}   //   r[AVIJ] += 4/3 W[aivw] t[Vi] t[wJ] t[Av] ta[aI]
{"AVIJ,aivw,Vi,wI,Av,aJ", 0.6666666666666666, 6, {5,23,13,13,14,88}}   //   r[AVIJ] += 2/3 W[aivw] t[Vi] t[wI] t[Av] ta[aJ]
{"AVIJ,ijvw,Vi,vj,AwIJ", 1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1 W[ijvw] t[Vi] t[vj] t[AwIJ]
{"AVIJ,ijvw,Vi,wj,AvIJ", -1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1 W[ijvw] t[Vi] t[wj] t[AvIJ]
{"AVIJ,ijvw,vJ,wi,AVIj", 1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1 W[ijvw] t[vJ] t[wi] t[AVIj]
{"AVIJ,ijvw,vJ,wj,AVIi", -1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1 W[ijvw] t[vJ] t[wj] t[AVIi]
{"AVIJ,ijvw,Vi,wJ,AvIj", 1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1 W[ijvw] t[Vi] t[wJ] t[AvIj]
{"AVIJ,ijvw,Vi,vJ,AwIj", -1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1 W[ijvw] t[Vi] t[vJ] t[AwIj]
{"AVIJ,ijvw,vJ,wi,AVjI", -0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[vJ] t[wi] t[AVjI]
{"AVIJ,ijvw,vJ,wj,AViI", 0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[vJ] t[wj] t[AViI]
{"AVIJ,ijvw,Vi,wJ,AvjI", -0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[Vi] t[wJ] t[AvjI]
{"AVIJ,ijvw,Vi,vJ,AwjI", 0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[Vi] t[vJ] t[AwjI]
{"AVIJ,ijvw,vI,wi,AVjJ", 0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[vI] t[wi] t[AVjJ]
{"AVIJ,ijvw,vI,wj,AViJ", -0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[vI] t[wj] t[AViJ]
{"AVIJ,ijvw,Vi,wI,AvjJ", 0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[Vi] t[wI] t[AvjJ]
{"AVIJ,ijvw,Vi,vI,AwjJ", -0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[Vi] t[vI] t[AwjJ]
{"AVIJ,ijvw,vI,wJ,AVji", -0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1/3 W[ijvw] t[vI] t[wJ] t[AVji]
{"AVIJ,ijvw,vI,wJ,AVij", 0.3333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1/3 W[ijvw] t[vI] t[wJ] t[AVij]
{"AVIJ,aivw,Vi,wJ,aAvI", -1.0, 5, {5,23,13,13,17}}   //   r[AVIJ] += -1 W[aivw] t[Vi] t[wJ] t[aAvI]
{"AVIJ,aivw,Vi,wJ,AavI", 0.6666666666666666, 5, {5,23,13,13,17}}   //   r[AVIJ] += 2/3 W[aivw] t[Vi] t[wJ] t[AavI]
{"AVIJ,aivw,Vi,wI,AavJ", 0.3333333333333333, 5, {5,23,13,13,17}}   //   r[AVIJ] += 1/3 W[aivw] t[Vi] t[wI] t[AavJ]
{"AVIJ,aijv,Vi,vj,AaIJ", 2.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += 2 W[aijv] t[Vi] t[vj] t[AaIJ]
{"AVIJ,aijv,Vj,vi,AaIJ", -2.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += -2 W[aijv] t[Vj] t[vi] t[AaIJ]
{"AVIJ,aijv,Vj,vJ,AaiI", -0.6666666666666666, 5, {5,24,13,13,18}}   //   r[AVIJ] += -2/3 W[aijv] t[Vj] t[vJ] t[AaiI]
{"AVIJ,aijv,Vj,vJ,AaIi", 2.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += 2 W[aijv] t[Vj] t[vJ] t[AaIi]
{"AVIJ,aijv,Vi,vJ,AajI", 2.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += 2 W[aijv] t[Vi] t[vJ] t[AajI]
{"AVIJ,aijv,Vi,vJ,AaIj", -4.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += -4 W[aijv] t[Vi] t[vJ] t[AaIj]
{"AVIJ,aijv,Vj,vI,AaiJ", 0.6666666666666666, 5, {5,24,13,13,18}}   //   r[AVIJ] += 2/3 W[aijv] t[Vj] t[vI] t[AaiJ]
{"AVIJ,Aiav,Vi,vJ,aI", -1.3333333333333333, 5, {5,32,13,13,88}}   //   r[AVIJ] += -4/3 W[Aiav] t[Vi] t[vJ] ta[aI]
{"AVIJ,Iijv,Vi,vJ,Aj", 1.3333333333333333, 5, {5,33,13,13,88}}   //   r[AVIJ] += 4/3 W[Iijv] t[Vi] t[vJ] ta[Aj]
{"AVIJ,Aiav,Vi,vI,aJ", -0.6666666666666666, 5, {5,32,13,13,88}}   //   r[AVIJ] += -2/3 W[Aiav] t[Vi] t[vI] ta[aJ]
{"AVIJ,Jijv,Vi,vI,Aj", 0.6666666666666666, 5, {5,33,13,13,88}}   //   r[AVIJ] += 2/3 W[Jijv] t[Vi] t[vI] ta[Aj]
{"AVIJ,aijv,Vi,vJ,Aj,aI", 1.3333333333333333, 6, {5,24,13,13,88,88}}   //   r[AVIJ] += 4/3 W[aijv] t[Vi] t[vJ] ta[Aj] ta[aI]
{"AVIJ,aijv,Vi,vI,Aj,aJ", 0.6666666666666666, 6, {5,24,13,13,88,88}}   //   r[AVIJ] += 2/3 W[aijv] t[Vi] t[vI] ta[Aj] ta[aJ]
{"AVIJ,Aiav,Vi,vJ,aI", -0.6666666666666666, 5, {5,32,13,13,89}}   //   r[AVIJ] += -2/3 W[Aiav] t[Vi] t[vJ] tb[aI]
{"AVIJ,Aavi,Vi,vJ,aI", 0.6666666666666666, 5, {5,31,13,13,89}}   //   r[AVIJ] += 2/3 W[Aavi] t[Vi] t[vJ] tb[aI]
{"AVIJ,Aiav,Vi,vI,aJ", 0.6666666666666666, 5, {5,32,13,13,89}}   //   r[AVIJ] += 2/3 W[Aiav] t[Vi] t[vI] tb[aJ]
{"AVIJ,Aavi,Vi,vI,aJ", -0.6666666666666666, 5, {5,31,13,13,89}}   //   r[AVIJ] += -2/3 W[Aavi] t[Vi] t[vI] tb[aJ]
{"AVIJ,Vivw,vI,wJ,Ai", 0.6666666666666666, 5, {5,53,13,13,89}}   //   r[AVIJ] += 2/3 W[Vivw] t[vI] t[wJ] tb[Ai]
{"AVIJ,Vivw,vJ,wI,Ai", -0.6666666666666666, 5, {5,53,13,13,89}}   //   r[AVIJ] += -2/3 W[Vivw] t[vJ] t[wI] tb[Ai]
{"AVIJ,Jijv,Vi,vI,Aj", -0.6666666666666666, 5, {5,33,13,13,89}}   //   r[AVIJ] += -2/3 W[Jijv] t[Vi] t[vI] tb[Aj]
{"AVIJ,Jijv,Vj,vI,Ai", 0.6666666666666666, 5, {5,33,13,13,89}}   //   r[AVIJ] += 2/3 W[Jijv] t[Vj] t[vI] tb[Ai]
{"AVIJ,Iijv,Vi,vJ,Aj", 0.6666666666666666, 5, {5,33,13,13,89}}   //   r[AVIJ] += 2/3 W[Iijv] t[Vi] t[vJ] tb[Aj]
{"AVIJ,Iijv,Vj,vJ,Ai", -0.6666666666666666, 5, {5,33,13,13,89}}   //   r[AVIJ] += -2/3 W[Iijv] t[Vj] t[vJ] tb[Ai]
{"AVIJ,aijv,Vj,vJ,Ai,aI", -0.6666666666666666, 6, {5,24,13,13,89,89}}   //   r[AVIJ] += -2/3 W[aijv] t[Vj] t[vJ] tb[Ai] tb[aI]
{"AVIJ,aijv,Vi,vJ,Aj,aI", 0.6666666666666666, 6, {5,24,13,13,89,89}}   //   r[AVIJ] += 2/3 W[aijv] t[Vi] t[vJ] tb[Aj] tb[aI]
{"AVIJ,aijv,Vj,vI,Ai,aJ", 0.6666666666666666, 6, {5,24,13,13,89,89}}   //   r[AVIJ] += 2/3 W[aijv] t[Vj] t[vI] tb[Ai] tb[aJ]
{"AVIJ,aijv,Vi,vI,Aj,aJ", -0.6666666666666666, 6, {5,24,13,13,89,89}}   //   r[AVIJ] += -2/3 W[aijv] t[Vi] t[vI] tb[Aj] tb[aJ]
{"AVIJ,IVvw,wJ,Av", -1.3333333333333333, 4, {5,57,13,14}}   //   r[AVIJ] += -4/3 W[IVvw] t[wJ] t[Av]
{"AVIJ,IJvi,Vi,Av", 1.3333333333333333, 4, {5,40,13,14}}   //   r[AVIJ] += 4/3 W[IJvi] t[Vi] t[Av]
{"AVIJ,JVvw,wI,Av", -0.6666666666666666, 4, {5,57,13,14}}   //   r[AVIJ] += -2/3 W[JVvw] t[wI] t[Av]
{"AVIJ,IJiv,Vi,Av", 0.6666666666666666, 4, {5,33,13,14}}   //   r[AVIJ] += 2/3 W[IJiv] t[Vi] t[Av]
{"AVIJ,aivw,wi,Av,aVIJ", -0.6666666666666666, 5, {5,23,13,14,15}}   //   r[AVIJ] += -2/3 W[aivw] t[wi] t[Av] t[aVIJ]
{"AVIJ,aivw,Vi,av,AwIJ", -1.0, 5, {5,23,13,14,15}}   //   r[AVIJ] += -1 W[aivw] t[Vi] t[av] t[AwIJ]
{"AVIJ,aivw,Vi,Av,awIJ", 0.6666666666666666, 5, {5,23,13,14,15}}   //   r[AVIJ] += 2/3 W[aivw] t[Vi] t[Av] t[awIJ]
{"AVIJ,aivw,wJ,av,AVIi", -1.0, 5, {5,23,13,14,15}}   //   r[AVIJ] += -1 W[aivw] t[wJ] t[av] t[AVIi]
{"AVIJ,aivw,wJ,Av,aVIi", 0.6666666666666666, 5, {5,23,13,14,15}}   //   r[AVIJ] += 2/3 W[aivw] t[wJ] t[Av] t[aVIi]
{"AVIJ,aivw,wJ,av,AViI", 0.3333333333333333, 5, {5,23,13,14,15}}   //   r[AVIJ] += 1/3 W[aivw] t[wJ] t[av] t[AViI]
{"AVIJ,aivw,wI,av,AViJ", -0.3333333333333333, 5, {5,23,13,14,15}}   //   r[AVIJ] += -1/3 W[aivw] t[wI] t[av] t[AViJ]
{"AVIJ,aivw,wi,Av,aVJI", -0.3333333333333333, 5, {5,23,13,14,15}}   //   r[AVIJ] += -1/3 W[aivw] t[wi] t[Av] t[aVJI]
{"AVIJ,aivw,Vi,Av,awJI", 0.3333333333333333, 5, {5,23,13,14,15}}   //   r[AVIJ] += 1/3 W[aivw] t[Vi] t[Av] t[awJI]
{"AVIJ,aivw,wI,Av,aVJi", 0.3333333333333333, 5, {5,23,13,14,15}}   //   r[AVIJ] += 1/3 W[aivw] t[wI] t[Av] t[aVJi]
{"AVIJ,abiv,Vi,bv,AaIJ", -2.0, 5, {5,26,13,14,18}}   //   r[AVIJ] += -2 W[abiv] t[Vi] t[bv] t[AaIJ]
{"AVIJ,abiv,Vi,Av,abJI", 1.3333333333333333, 5, {5,26,13,14,18}}   //   r[AVIJ] += 4/3 W[abiv] t[Vi] t[Av] t[abJI]
{"AVIJ,abiv,Vi,Av,abIJ", 0.6666666666666666, 5, {5,26,13,14,18}}   //   r[AVIJ] += 2/3 W[abiv] t[Vi] t[Av] t[abIJ]
{"AVIJ,Vavw,vJ,Aw,aI", -1.3333333333333333, 5, {5,58,13,14,88}}   //   r[AVIJ] += -4/3 W[Vavw] t[vJ] t[Aw] ta[aI]
{"AVIJ,Jaiv,Vi,Av,aI", 1.3333333333333333, 5, {5,38,13,14,88}}   //   r[AVIJ] += 4/3 W[Jaiv] t[Vi] t[Av] ta[aI]
{"AVIJ,Vavw,vI,Aw,aJ", -0.6666666666666666, 5, {5,58,13,14,88}}   //   r[AVIJ] += -2/3 W[Vavw] t[vI] t[Aw] ta[aJ]
{"AVIJ,Iaiv,Vi,Av,aJ", 0.6666666666666666, 5, {5,38,13,14,88}}   //   r[AVIJ] += 2/3 W[Iaiv] t[Vi] t[Av] ta[aJ]
{"AVIJ,abiv,Vi,Av,bI,aJ", 1.3333333333333333, 6, {5,26,13,14,88,89}}   //   r[AVIJ] += 4/3 W[abiv] t[Vi] t[Av] ta[bI] tb[aJ]
{"AVIJ,abiv,Vi,Av,bJ,aI", 0.6666666666666666, 6, {5,26,13,14,88,89}}   //   r[AVIJ] += 2/3 W[abiv] t[Vi] t[Av] ta[bJ] tb[aI]
{"AVIJ,Iavi,Vi,Av,aJ", 1.3333333333333333, 5, {5,39,13,14,89}}   //   r[AVIJ] += 4/3 W[Iavi] t[Vi] t[Av] tb[aJ]
{"AVIJ,Javi,Vi,Av,aI", 0.6666666666666666, 5, {5,39,13,14,89}}   //   r[AVIJ] += 2/3 W[Javi] t[Vi] t[Av] tb[aI]
{"AVIJ,Aavw,vJ,aVwI", -0.3333333333333333, 4, {5,25,13,20}}   //   r[AVIJ] += -1/3 W[Aavw] t[vJ] t[aVwI]
{"AVIJ,Aavw,vI,aVwJ", 0.3333333333333333, 4, {5,25,13,20}}   //   r[AVIJ] += 1/3 W[Aavw] t[vI] t[aVwJ]
{"AVIJ,Iivw,wi,AVvJ", -0.6666666666666666, 4, {5,22,13,20}}   //   r[AVIJ] += -2/3 W[Iivw] t[wi] t[AVvJ]
{"AVIJ,Iivw,Vi,AwvJ", 0.6666666666666666, 4, {5,22,13,20}}   //   r[AVIJ] += 2/3 W[Iivw] t[Vi] t[AwvJ]
{"AVIJ,Iivw,wJ,AVvi", 0.6666666666666666, 4, {5,22,13,20}}   //   r[AVIJ] += 2/3 W[Iivw] t[wJ] t[AVvi]
{"AVIJ,Jivw,wi,AVvI", -0.3333333333333333, 4, {5,22,13,20}}   //   r[AVIJ] += -1/3 W[Jivw] t[wi] t[AVvI]
{"AVIJ,Jivw,Vi,AwvI", 0.3333333333333333, 4, {5,22,13,20}}   //   r[AVIJ] += 1/3 W[Jivw] t[Vi] t[AwvI]
{"AVIJ,Jivw,wI,AVvi", 0.3333333333333333, 4, {5,22,13,20}}   //   r[AVIJ] += 1/3 W[Jivw] t[wI] t[AVvi]
{"AVIJ,aivw,wi,AVvJ,aI", -0.6666666666666666, 5, {5,23,13,20,88}}   //   r[AVIJ] += -2/3 W[aivw] t[wi] t[AVvJ] ta[aI]
{"AVIJ,aivw,Vi,AwvJ,aI", 0.6666666666666666, 5, {5,23,13,20,88}}   //   r[AVIJ] += 2/3 W[aivw] t[Vi] t[AwvJ] ta[aI]
{"AVIJ,aivw,wJ,AVvi,aI", 0.6666666666666666, 5, {5,23,13,20,88}}   //   r[AVIJ] += 2/3 W[aivw] t[wJ] t[AVvi] ta[aI]
{"AVIJ,aivw,wi,AVvI,aJ", -0.3333333333333333, 5, {5,23,13,20,88}}   //   r[AVIJ] += -1/3 W[aivw] t[wi] t[AVvI] ta[aJ]
{"AVIJ,aivw,Vi,AwvI,aJ", 0.3333333333333333, 5, {5,23,13,20,88}}   //   r[AVIJ] += 1/3 W[aivw] t[Vi] t[AwvI] ta[aJ]
{"AVIJ,aivw,wI,AVvi,aJ", 0.3333333333333333, 5, {5,23,13,20,88}}   //   r[AVIJ] += 1/3 W[aivw] t[wI] t[AVvi] ta[aJ]
{"AVIJ,aivw,wJ,aVvI,Ai", 0.3333333333333333, 5, {5,23,13,20,89}}   //   r[AVIJ] += 1/3 W[aivw] t[wJ] t[aVvI] tb[Ai]
{"AVIJ,aivw,wI,aVvJ,Ai", -0.3333333333333333, 5, {5,23,13,20,89}}   //   r[AVIJ] += -1/3 W[aivw] t[wI] t[aVvJ] tb[Ai]
{"AVIJ,Aiav,vi,aVIJ", 1.0, 4, {5,32,13,15}}   //   r[AVIJ] += 1 W[Aiav] t[vi] t[aVIJ]
{"AVIJ,Aavi,vi,aVIJ", -0.3333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += -1/3 W[Aavi] t[vi] t[aVIJ]
{"AVIJ,Aavi,Vi,avIJ", 0.3333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += 1/3 W[Aavi] t[Vi] t[avIJ]
{"AVIJ,Aiav,Vi,avIJ", -1.0, 4, {5,32,13,15}}   //   r[AVIJ] += -1 W[Aiav] t[Vi] t[avIJ]
{"AVIJ,Vivw,wi,AvIJ", 1.0, 4, {5,53,13,15}}   //   r[AVIJ] += 1 W[Vivw] t[wi] t[AvIJ]
{"AVIJ,Vivw,vi,AwIJ", -1.0, 4, {5,53,13,15}}   //   r[AVIJ] += -1 W[Vivw] t[vi] t[AwIJ]
{"AVIJ,Aiav,vJ,aVIi", -1.0, 4, {5,32,13,15}}   //   r[AVIJ] += -1 W[Aiav] t[vJ] t[aVIi]
{"AVIJ,Aavi,vJ,aVIi", 0.3333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += 1/3 W[Aavi] t[vJ] t[aVIi]
{"AVIJ,Vivw,wJ,AvIi", -1.0, 4, {5,53,13,15}}   //   r[AVIJ] += -1 W[Vivw] t[wJ] t[AvIi]
{"AVIJ,Vivw,vJ,AwIi", 1.0, 4, {5,53,13,15}}   //   r[AVIJ] += 1 W[Vivw] t[vJ] t[AwIi]
{"AVIJ,Jijv,vi,AVIj", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1 W[Jijv] t[vi] t[AVIj]
{"AVIJ,Jijv,Vi,AvIj", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1 W[Jijv] t[Vi] t[AvIj]
{"AVIJ,Jijv,vj,AVIi", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1 W[Jijv] t[vj] t[AVIi]
{"AVIJ,Jijv,Vj,AvIi", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1 W[Jijv] t[Vj] t[AvIi]
{"AVIJ,Aavi,vi,aVJI", 0.3333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += 1/3 W[Aavi] t[vi] t[aVJI]
{"AVIJ,Aavi,Vi,avJI", -0.3333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += -1/3 W[Aavi] t[Vi] t[avJI]
{"AVIJ,Aiav,vJ,aViI", 0.3333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += 1/3 W[Aiav] t[vJ] t[aViI]
{"AVIJ,Aavi,vJ,aViI", -0.6666666666666666, 4, {5,31,13,15}}   //   r[AVIJ] += -2/3 W[Aavi] t[vJ] t[aViI]
{"AVIJ,Vivw,wJ,AviI", 0.3333333333333333, 4, {5,53,13,15}}   //   r[AVIJ] += 1/3 W[Vivw] t[wJ] t[AviI]
{"AVIJ,Vivw,vJ,AwiI", -0.3333333333333333, 4, {5,53,13,15}}   //   r[AVIJ] += -1/3 W[Vivw] t[vJ] t[AwiI]
{"AVIJ,Jijv,vj,AViI", -0.3333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += -1/3 W[Jijv] t[vj] t[AViI]
{"AVIJ,Jijv,Vj,AviI", 0.3333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += 1/3 W[Jijv] t[Vj] t[AviI]
{"AVIJ,Aavi,vI,aVJi", -0.3333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += -1/3 W[Aavi] t[vI] t[aVJi]
{"AVIJ,Aiav,vI,aViJ", -0.3333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += -1/3 W[Aiav] t[vI] t[aViJ]
{"AVIJ,Aavi,vI,aViJ", 0.6666666666666666, 4, {5,31,13,15}}   //   r[AVIJ] += 2/3 W[Aavi] t[vI] t[aViJ]
{"AVIJ,Vivw,wI,AviJ", -0.3333333333333333, 4, {5,53,13,15}}   //   r[AVIJ] += -1/3 W[Vivw] t[wI] t[AviJ]
{"AVIJ,Vivw,vI,AwiJ", 0.3333333333333333, 4, {5,53,13,15}}   //   r[AVIJ] += 1/3 W[Vivw] t[vI] t[AwiJ]
{"AVIJ,Jijv,vI,AVij", 0.3333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += 1/3 W[Jijv] t[vI] t[AVij]
{"AVIJ,Iijv,vi,AVjJ", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1 W[Iijv] t[vi] t[AVjJ]
{"AVIJ,Iijv,Vi,AvjJ", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1 W[Iijv] t[Vi] t[AvjJ]
{"AVIJ,Iijv,vj,AViJ", 0.3333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += 1/3 W[Iijv] t[vj] t[AViJ]
{"AVIJ,Iijv,Vj,AviJ", -0.3333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += -1/3 W[Iijv] t[Vj] t[AviJ]
{"AVIJ,Iijv,vJ,AVji", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1 W[Iijv] t[vJ] t[AVji]
{"AVIJ,Iijv,vJ,AVij", -0.3333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += -1/3 W[Iijv] t[vJ] t[AVij]
{"AVIJ,aijv,vi,AVjJ,aI", -0.6666666666666666, 5, {5,24,13,15,88}}   //   r[AVIJ] += -2/3 W[aijv] t[vi] t[AVjJ] ta[aI]
{"AVIJ,aijv,Vi,AvjJ,aI", 0.6666666666666666, 5, {5,24,13,15,88}}   //   r[AVIJ] += 2/3 W[aijv] t[Vi] t[AvjJ] ta[aI]
{"AVIJ,aijv,vJ,AVji,aI", 0.6666666666666666, 5, {5,24,13,15,88}}   //   r[AVIJ] += 2/3 W[aijv] t[vJ] t[AVji] ta[aI]
{"AVIJ,aijv,vi,aVIJ,Aj", -0.6666666666666666, 5, {5,24,13,15,88}}   //   r[AVIJ] += -2/3 W[aijv] t[vi] t[aVIJ] ta[Aj]
{"AVIJ,aijv,Vi,avIJ,Aj", 0.6666666666666666, 5, {5,24,13,15,88}}   //   r[AVIJ] += 2/3 W[aijv] t[Vi] t[avIJ] ta[Aj]
{"AVIJ,aijv,Vi,AvIJ,aj", -1.0, 5, {5,24,13,15,88}}   //   r[AVIJ] += -1 W[aijv] t[Vi] t[AvIJ] ta[aj]
{"AVIJ,aijv,vJ,aVIi,Aj", 0.6666666666666666, 5, {5,24,13,15,88}}   //   r[AVIJ] += 2/3 W[aijv] t[vJ] t[aVIi] ta[Aj]
{"AVIJ,aijv,vJ,AVIi,aj", -1.0, 5, {5,24,13,15,88}}   //   r[AVIJ] += -1 W[aijv] t[vJ] t[AVIi] ta[aj]
{"AVIJ,aijv,vJ,AViI,aj", 0.3333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += 1/3 W[aijv] t[vJ] t[AViI] ta[aj]
{"AVIJ,aijv,vI,AViJ,aj", -0.3333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += -1/3 W[aijv] t[vI] t[AViJ] ta[aj]
{"AVIJ,aijv,vi,AVjI,aJ", -0.3333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += -1/3 W[aijv] t[vi] t[AVjI] ta[aJ]
{"AVIJ,aijv,Vi,AvjI,aJ", 0.3333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += 1/3 W[aijv] t[Vi] t[AvjI] ta[aJ]
{"AVIJ,aijv,vI,AVji,aJ", 0.3333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[AVji] ta[aJ]
{"AVIJ,aijv,vi,aVJI,Aj", -0.3333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += -1/3 W[aijv] t[vi] t[aVJI] ta[Aj]
{"AVIJ,aijv,Vi,avJI,Aj", 0.3333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += 1/3 W[aijv] t[Vi] t[avJI] ta[Aj]
{"AVIJ,aijv,vI,aVJi,Aj", 0.3333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[aVJi] ta[Aj]
{"AVIJ,aijv,vj,AViJ,aI", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vj] t[AViJ] tb[aI]
{"AVIJ,aijv,vi,AVjJ,aI", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vi] t[AVjJ] tb[aI]
{"AVIJ,aijv,Vj,AviJ,aI", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[Vj] t[AviJ] tb[aI]
{"AVIJ,aijv,Vi,AvjJ,aI", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[Vi] t[AvjJ] tb[aI]
{"AVIJ,aijv,vJ,AVij,aI", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vJ] t[AVij] tb[aI]
{"AVIJ,aijv,vJ,AVji,aI", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vJ] t[AVji] tb[aI]
{"AVIJ,aijv,vj,AVIi,aJ", 1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1 W[aijv] t[vj] t[AVIi] tb[aJ]
{"AVIJ,aijv,vi,AVIj,aJ", -1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1 W[aijv] t[vi] t[AVIj] tb[aJ]
{"AVIJ,aijv,Vj,AvIi,aJ", -1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1 W[aijv] t[Vj] t[AvIi] tb[aJ]
{"AVIJ,aijv,Vi,AvIj,aJ", 1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1 W[aijv] t[Vi] t[AvIj] tb[aJ]
{"AVIJ,aijv,vj,aVIJ,Ai", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vj] t[aVIJ] tb[Ai]
{"AVIJ,aijv,vi,aVIJ,Aj", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vi] t[aVIJ] tb[Aj]
{"AVIJ,aijv,Vi,avIJ,Aj", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[Vi] t[avIJ] tb[Aj]
{"AVIJ,aijv,Vj,avIJ,Ai", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[Vj] t[avIJ] tb[Ai]
{"AVIJ,aijv,Vj,AvIJ,ai", 1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1 W[aijv] t[Vj] t[AvIJ] tb[ai]
{"AVIJ,aijv,Vi,AvIJ,aj", -1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1 W[aijv] t[Vi] t[AvIJ] tb[aj]
{"AVIJ,aijv,vJ,aVIj,Ai", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vJ] t[aVIj] tb[Ai]
{"AVIJ,aijv,vJ,AVIj,ai", 1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1 W[aijv] t[vJ] t[AVIj] tb[ai]
{"AVIJ,aijv,vJ,aVIi,Aj", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vJ] t[aVIi] tb[Aj]
{"AVIJ,aijv,vJ,AVIi,aj", -1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1 W[aijv] t[vJ] t[AVIi] tb[aj]
{"AVIJ,aijv,vj,AViI,aJ", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vj] t[AViI] tb[aJ]
{"AVIJ,aijv,vi,AVjI,aJ", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vi] t[AVjI] tb[aJ]
{"AVIJ,aijv,Vj,AviI,aJ", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[Vj] t[AviI] tb[aJ]
{"AVIJ,aijv,Vi,AvjI,aJ", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[Vi] t[AvjI] tb[aJ]
{"AVIJ,aijv,vj,aVJI,Ai", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vj] t[aVJI] tb[Ai]
{"AVIJ,aijv,vi,aVJI,Aj", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vi] t[aVJI] tb[Aj]
{"AVIJ,aijv,Vi,avJI,Aj", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[Vi] t[avJI] tb[Aj]
{"AVIJ,aijv,Vj,avJI,Ai", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[Vj] t[avJI] tb[Ai]
{"AVIJ,aijv,vJ,aVjI,Ai", 0.6666666666666666, 5, {5,24,13,15,89}}   //   r[AVIJ] += 2/3 W[aijv] t[vJ] t[aVjI] tb[Ai]
{"AVIJ,aijv,vJ,AVjI,ai", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vJ] t[AVjI] tb[ai]
{"AVIJ,aijv,vJ,aViI,Aj", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vJ] t[aViI] tb[Aj]
{"AVIJ,aijv,vJ,AViI,aj", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vJ] t[AViI] tb[aj]
{"AVIJ,aijv,vI,AVij,aJ", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[AVij] tb[aJ]
{"AVIJ,aijv,vI,AVji,aJ", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vI] t[AVji] tb[aJ]
{"AVIJ,aijv,vI,aVJj,Ai", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[aVJj] tb[Ai]
{"AVIJ,aijv,vI,aVJi,Aj", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vI] t[aVJi] tb[Aj]
{"AVIJ,aijv,vI,aVjJ,Ai", -0.6666666666666666, 5, {5,24,13,15,89}}   //   r[AVIJ] += -2/3 W[aijv] t[vI] t[aVjJ] tb[Ai]
{"AVIJ,aijv,vI,AVjJ,ai", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[AVjJ] tb[ai]
{"AVIJ,aijv,vI,aViJ,Aj", 0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1/3 W[aijv] t[vI] t[aViJ] tb[Aj]
{"AVIJ,aijv,vI,AViJ,aj", -0.3333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1/3 W[aijv] t[vI] t[AViJ] tb[aj]
{"AVIJ,Vavw,vJ,aAwI", 1.0, 4, {5,58,13,17}}   //   r[AVIJ] += 1 W[Vavw] t[vJ] t[aAwI]
{"AVIJ,Vavw,vJ,AawI", -0.6666666666666666, 4, {5,58,13,17}}   //   r[AVIJ] += -2/3 W[Vavw] t[vJ] t[AawI]
{"AVIJ,Jaiv,Vi,aAvI", -1.0, 4, {5,38,13,17}}   //   r[AVIJ] += -1 W[Jaiv] t[Vi] t[aAvI]
{"AVIJ,Jaiv,Vi,AavI", 0.6666666666666666, 4, {5,38,13,17}}   //   r[AVIJ] += 2/3 W[Jaiv] t[Vi] t[AavI]
{"AVIJ,Iavi,Vi,AavJ", 0.6666666666666666, 4, {5,39,13,17}}   //   r[AVIJ] += 2/3 W[Iavi] t[Vi] t[AavJ]
{"AVIJ,Vavw,vI,AawJ", -0.3333333333333333, 4, {5,58,13,17}}   //   r[AVIJ] += -1/3 W[Vavw] t[vI] t[AawJ]
{"AVIJ,Iaiv,Vi,AavJ", 0.3333333333333333, 4, {5,38,13,17}}   //   r[AVIJ] += 1/3 W[Iaiv] t[Vi] t[AavJ]
{"AVIJ,Javi,Vi,AavI", 0.3333333333333333, 4, {5,39,13,17}}   //   r[AVIJ] += 1/3 W[Javi] t[Vi] t[AavI]
{"AVIJ,abiv,Vi,AavJ,bI", 0.6666666666666666, 5, {5,26,13,17,88}}   //   r[AVIJ] += 2/3 W[abiv] t[Vi] t[AavJ] ta[bI]
{"AVIJ,abiv,Vi,AavI,bJ", 0.3333333333333333, 5, {5,26,13,17,88}}   //   r[AVIJ] += 1/3 W[abiv] t[Vi] t[AavI] ta[bJ]
{"AVIJ,abiv,Vi,bAvI,aJ", -1.0, 5, {5,26,13,17,89}}   //   r[AVIJ] += -1 W[abiv] t[Vi] t[bAvI] tb[aJ]
{"AVIJ,abiv,Vi,AbvI,aJ", 0.6666666666666666, 5, {5,26,13,17,89}}   //   r[AVIJ] += 2/3 W[abiv] t[Vi] t[AbvI] tb[aJ]
{"AVIJ,abiv,Vi,AbvJ,aI", 0.3333333333333333, 5, {5,26,13,17,89}}   //   r[AVIJ] += 1/3 W[abiv] t[Vi] t[AbvJ] tb[aI]
{"AVIJ,Aabi,Vi,abJI", -2.0, 4, {5,44,13,18}}   //   r[AVIJ] += -2 W[Aabi] t[Vi] t[abJI]
{"AVIJ,Viav,vi,AaIJ", 2.0, 4, {5,74,13,18}}   //   r[AVIJ] += 2 W[Viav] t[vi] t[AaIJ]
{"AVIJ,Vavi,vi,AaIJ", -2.0, 4, {5,60,13,18}}   //   r[AVIJ] += -2 W[Vavi] t[vi] t[AaIJ]
{"AVIJ,Viav,vJ,AaiI", 0.6666666666666666, 4, {5,74,13,18}}   //   r[AVIJ] += 2/3 W[Viav] t[vJ] t[AaiI]
{"AVIJ,Viav,vJ,AaIi", -2.0, 4, {5,74,13,18}}   //   r[AVIJ] += -2 W[Viav] t[vJ] t[AaIi]
{"AVIJ,Vavi,vJ,AaiI", -2.0, 4, {5,60,13,18}}   //   r[AVIJ] += -2 W[Vavi] t[vJ] t[AaiI]
{"AVIJ,Vavi,vJ,AaIi", 4.0, 4, {5,60,13,18}}   //   r[AVIJ] += 4 W[Vavi] t[vJ] t[AaIi]
{"AVIJ,Jaij,Vj,AaIi", 2.0, 4, {5,45,13,18}}   //   r[AVIJ] += 2 W[Jaij] t[Vj] t[AaIi]
{"AVIJ,Jaij,Vi,AajI", 2.0, 4, {5,45,13,18}}   //   r[AVIJ] += 2 W[Jaij] t[Vi] t[AajI]
{"AVIJ,Jaij,Vi,AaIj", -4.0, 4, {5,45,13,18}}   //   r[AVIJ] += -4 W[Jaij] t[Vi] t[AaIj]
{"AVIJ,Viav,vI,AaiJ", -0.6666666666666666, 4, {5,74,13,18}}   //   r[AVIJ] += -2/3 W[Viav] t[vI] t[AaiJ]
{"AVIJ,Iaij,Vj,AaiJ", 2.0, 4, {5,45,13,18}}   //   r[AVIJ] += 2 W[Iaij] t[Vj] t[AaiJ]
{"AVIJ,abij,Vi,AajJ,bI", 1.3333333333333333, 5, {5,27,13,18,88}}   //   r[AVIJ] += 4/3 W[abij] t[Vi] t[AajJ] ta[bI]
{"AVIJ,abij,Vi,abJI,Aj", 1.3333333333333333, 5, {5,27,13,18,88}}   //   r[AVIJ] += 4/3 W[abij] t[Vi] t[abJI] ta[Aj]
{"AVIJ,abij,Vi,AaIJ,bj", -2.0, 5, {5,27,13,18,88}}   //   r[AVIJ] += -2 W[abij] t[Vi] t[AaIJ] ta[bj]
{"AVIJ,abij,Vi,AajI,bJ", 0.6666666666666666, 5, {5,27,13,18,88}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] t[AajI] ta[bJ]
{"AVIJ,abij,Vi,abIJ,Aj", 0.6666666666666666, 5, {5,27,13,18,88}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] t[abIJ] ta[Aj]
{"AVIJ,abij,Vi,AajJ,bI", 0.6666666666666666, 5, {5,27,13,18,89}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] t[AajJ] tb[bI]
{"AVIJ,abij,Vi,AbjI,aJ", 2.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += 2 W[abij] t[Vi] t[AbjI] tb[aJ]
{"AVIJ,abij,Vi,AajI,bJ", -0.6666666666666666, 5, {5,27,13,18,89}}   //   r[AVIJ] += -2/3 W[abij] t[Vi] t[AajI] tb[bJ]
{"AVIJ,abij,Vi,AbIj,aJ", -4.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += -4 W[abij] t[Vi] t[AbIj] tb[aJ]
{"AVIJ,abij,Vi,AaIj,bJ", 2.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += 2 W[abij] t[Vi] t[AaIj] tb[bJ]
{"AVIJ,abij,Vi,abJI,Aj", 0.6666666666666666, 5, {5,27,13,18,89}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] t[abJI] tb[Aj]
{"AVIJ,abij,Vi,abIJ,Aj", -0.6666666666666666, 5, {5,27,13,18,89}}   //   r[AVIJ] += -2/3 W[abij] t[Vi] t[abIJ] tb[Aj]
{"AVIJ,abij,Vi,AbIJ,aj", 2.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += 2 W[abij] t[Vi] t[AbIJ] tb[aj]
{"AVIJ,abij,Vi,AaIJ,bj", -2.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += -2 W[abij] t[Vi] t[AaIJ] tb[bj]
{"AVIJ,AVav,vJ,aI", 1.3333333333333333, 4, {5,61,13,88}}   //   r[AVIJ] += 4/3 W[AVav] t[vJ] ta[aI]
{"AVIJ,AJai,Vi,aI", -1.3333333333333333, 4, {5,42,13,88}}   //   r[AVIJ] += -4/3 W[AJai] t[Vi] ta[aI]
{"AVIJ,IViv,vJ,Ai", -1.3333333333333333, 4, {5,63,13,88}}   //   r[AVIJ] += -4/3 W[IViv] t[vJ] ta[Ai]
{"AVIJ,IJij,Vj,Ai", 1.3333333333333333, 4, {5,43,13,88}}   //   r[AVIJ] += 4/3 W[IJij] t[Vj] ta[Ai]
{"AVIJ,AVav,vI,aJ", 0.6666666666666666, 4, {5,61,13,88}}   //   r[AVIJ] += 2/3 W[AVav] t[vI] ta[aJ]
{"AVIJ,AIai,Vi,aJ", -0.6666666666666666, 4, {5,42,13,88}}   //   r[AVIJ] += -2/3 W[AIai] t[Vi] ta[aJ]
{"AVIJ,JViv,vI,Ai", -0.6666666666666666, 4, {5,63,13,88}}   //   r[AVIJ] += -2/3 W[JViv] t[vI] ta[Ai]
{"AVIJ,IJij,Vi,Aj", 0.6666666666666666, 4, {5,43,13,88}}   //   r[AVIJ] += 2/3 W[IJij] t[Vi] ta[Aj]
{"AVIJ,Vavi,vJ,Ai,aI", -1.3333333333333333, 5, {5,60,13,88,88}}   //   r[AVIJ] += -4/3 W[Vavi] t[vJ] ta[Ai] ta[aI]
{"AVIJ,Jaij,Vi,Aj,aI", 1.3333333333333333, 5, {5,45,13,88,88}}   //   r[AVIJ] += 4/3 W[Jaij] t[Vi] ta[Aj] ta[aI]
{"AVIJ,Vavi,vI,Ai,aJ", -0.6666666666666666, 5, {5,60,13,88,88}}   //   r[AVIJ] += -2/3 W[Vavi] t[vI] ta[Ai] ta[aJ]
{"AVIJ,Iaij,Vi,Aj,aJ", 0.6666666666666666, 5, {5,45,13,88,88}}   //   r[AVIJ] += 2/3 W[Iaij] t[Vi] ta[Aj] ta[aJ]
{"AVIJ,abij,Vi,Aj,bI,aJ", 1.3333333333333333, 6, {5,27,13,88,88,89}}   //   r[AVIJ] += 4/3 W[abij] t[Vi] ta[Aj] ta[bI] tb[aJ]
{"AVIJ,abij,Vi,Aj,bJ,aI", 0.6666666666666666, 6, {5,27,13,88,88,89}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] ta[Aj] ta[bJ] tb[aI]
{"AVIJ,Aabi,Vi,bI,aJ", -1.3333333333333333, 5, {5,44,13,88,89}}   //   r[AVIJ] += -4/3 W[Aabi] t[Vi] ta[bI] tb[aJ]
{"AVIJ,Iaij,Vj,Ai,aJ", 1.3333333333333333, 5, {5,45,13,88,89}}   //   r[AVIJ] += 4/3 W[Iaij] t[Vj] ta[Ai] tb[aJ]
{"AVIJ,Aabi,Vi,bJ,aI", -0.6666666666666666, 5, {5,44,13,88,89}}   //   r[AVIJ] += -2/3 W[Aabi] t[Vi] ta[bJ] tb[aI]
{"AVIJ,Jaij,Vj,Ai,aI", 0.6666666666666666, 5, {5,45,13,88,89}}   //   r[AVIJ] += 2/3 W[Jaij] t[Vj] ta[Ai] tb[aI]
{"AVIJ,AVva,vJ,aI", -0.6666666666666666, 4, {5,75,13,89}}   //   r[AVIJ] += -2/3 W[AVva] t[vJ] tb[aI]
{"AVIJ,AVav,vJ,aI", 0.6666666666666666, 4, {5,61,13,89}}   //   r[AVIJ] += 2/3 W[AVav] t[vJ] tb[aI]
{"AVIJ,AJai,Vi,aI", -0.6666666666666666, 4, {5,42,13,89}}   //   r[AVIJ] += -2/3 W[AJai] t[Vi] tb[aI]
{"AVIJ,AVva,vI,aJ", 0.6666666666666666, 4, {5,75,13,89}}   //   r[AVIJ] += 2/3 W[AVva] t[vI] tb[aJ]
{"AVIJ,AVav,vI,aJ", -0.6666666666666666, 4, {5,61,13,89}}   //   r[AVIJ] += -2/3 W[AVav] t[vI] tb[aJ]
{"AVIJ,JViv,vI,Ai", 0.6666666666666666, 4, {5,63,13,89}}   //   r[AVIJ] += 2/3 W[JViv] t[vI] tb[Ai]
{"AVIJ,JiVv,vI,Ai", -0.6666666666666666, 4, {5,22,13,89}}   //   r[AVIJ] += -2/3 W[JiVv] t[vI] tb[Ai]
{"AVIJ,AIai,Vi,aJ", 0.6666666666666666, 4, {5,42,13,89}}   //   r[AVIJ] += 2/3 W[AIai] t[Vi] tb[aJ]
{"AVIJ,AaIi,Vi,aJ", -2.0, 4, {5,27,13,89}}   //   r[AVIJ] += -2 W[AaIi] t[Vi] tb[aJ]
{"AVIJ,IViv,vJ,Ai", -0.6666666666666666, 4, {5,63,13,89}}   //   r[AVIJ] += -2/3 W[IViv] t[vJ] tb[Ai]
{"AVIJ,IiVv,vJ,Ai", 0.6666666666666666, 4, {5,22,13,89}}   //   r[AVIJ] += 2/3 W[IiVv] t[vJ] tb[Ai]
{"AVIJ,IJij,Vj,Ai", 0.6666666666666666, 4, {5,43,13,89}}   //   r[AVIJ] += 2/3 W[IJij] t[Vj] tb[Ai]
{"AVIJ,IJij,Vi,Aj", -0.6666666666666666, 4, {5,43,13,89}}   //   r[AVIJ] += -2/3 W[IJij] t[Vi] tb[Aj]
{"AVIJ,Aabi,Vi,aJ,bI", -0.6666666666666666, 5, {5,44,13,89,89}}   //   r[AVIJ] += -2/3 W[Aabi] t[Vi] tb[aJ] tb[bI]
{"AVIJ,Aabi,Vi,aI,bJ", 0.6666666666666666, 5, {5,44,13,89,89}}   //   r[AVIJ] += 2/3 W[Aabi] t[Vi] tb[aI] tb[bJ]
{"AVIJ,Viav,vJ,Ai,aI", 0.6666666666666666, 5, {5,74,13,89,89}}   //   r[AVIJ] += 2/3 W[Viav] t[vJ] tb[Ai] tb[aI]
{"AVIJ,Vavi,vJ,Ai,aI", -0.6666666666666666, 5, {5,60,13,89,89}}   //   r[AVIJ] += -2/3 W[Vavi] t[vJ] tb[Ai] tb[aI]
{"AVIJ,Jaij,Vj,Ai,aI", -0.6666666666666666, 5, {5,45,13,89,89}}   //   r[AVIJ] += -2/3 W[Jaij] t[Vj] tb[Ai] tb[aI]
{"AVIJ,Jaij,Vi,Aj,aI", 0.6666666666666666, 5, {5,45,13,89,89}}   //   r[AVIJ] += 2/3 W[Jaij] t[Vi] tb[Aj] tb[aI]
{"AVIJ,Viav,vI,Ai,aJ", -0.6666666666666666, 5, {5,74,13,89,89}}   //   r[AVIJ] += -2/3 W[Viav] t[vI] tb[Ai] tb[aJ]
{"AVIJ,Vavi,vI,Ai,aJ", 0.6666666666666666, 5, {5,60,13,89,89}}   //   r[AVIJ] += 2/3 W[Vavi] t[vI] tb[Ai] tb[aJ]
{"AVIJ,Iaij,Vj,Ai,aJ", 0.6666666666666666, 5, {5,45,13,89,89}}   //   r[AVIJ] += 2/3 W[Iaij] t[Vj] tb[Ai] tb[aJ]
{"AVIJ,Iaij,Vi,Aj,aJ", -0.6666666666666666, 5, {5,45,13,89,89}}   //   r[AVIJ] += -2/3 W[Iaij] t[Vi] tb[Aj] tb[aJ]
{"AVIJ,abij,Vi,Aj,aI,bJ", -0.6666666666666666, 6, {5,27,13,89,89,89}}   //   r[AVIJ] += -2/3 W[abij] t[Vi] tb[Aj] tb[aI] tb[bJ]
{"AVIJ,abij,Vi,Aj,aJ,bI", 0.6666666666666666, 6, {5,27,13,89,89,89}}   //   r[AVIJ] += 2/3 W[abij] t[Vi] tb[Aj] tb[aJ] tb[bI]
{"AVIJ,IJvV,Av", -1.3333333333333333, 3, {5,22,14}}   //   r[AVIJ] += -4/3 W[IJvV] t[Av]
{"AVIJ,IJVv,Av", -0.6666666666666666, 3, {5,22,14}}   //   r[AVIJ] += -2/3 W[IJVv] t[Av]
{"AVIJ,abvw,Av,aw,bVIJ", 0.6666666666666666, 5, {5,25,14,14,15}}   //   r[AVIJ] += 2/3 W[abvw] t[Av] t[aw] t[bVIJ]
{"AVIJ,abvw,Av,bw,aVIJ", -0.6666666666666666, 5, {5,25,14,14,15}}   //   r[AVIJ] += -2/3 W[abvw] t[Av] t[bw] t[aVIJ]
{"AVIJ,abvw,Av,aw,bVJI", 0.3333333333333333, 5, {5,25,14,14,15}}   //   r[AVIJ] += 1/3 W[abvw] t[Av] t[aw] t[bVJI]
{"AVIJ,abvw,Av,bw,aVJI", -0.3333333333333333, 5, {5,25,14,14,15}}   //   r[AVIJ] += -1/3 W[abvw] t[Av] t[bw] t[aVJI]
{"AVIJ,Iavw,aw,AVvJ", -0.6666666666666666, 4, {5,37,14,20}}   //   r[AVIJ] += -2/3 W[Iavw] t[aw] t[AVvJ]
{"AVIJ,Iavw,Aw,aVvJ", 0.6666666666666666, 4, {5,37,14,20}}   //   r[AVIJ] += 2/3 W[Iavw] t[Aw] t[aVvJ]
{"AVIJ,Iavw,av,AVwJ", 0.6666666666666666, 4, {5,37,14,20}}   //   r[AVIJ] += 2/3 W[Iavw] t[av] t[AVwJ]
{"AVIJ,Iavw,Av,aVwJ", -0.6666666666666666, 4, {5,37,14,20}}   //   r[AVIJ] += -2/3 W[Iavw] t[Av] t[aVwJ]
{"AVIJ,Javw,aw,AVvI", -0.3333333333333333, 4, {5,37,14,20}}   //   r[AVIJ] += -1/3 W[Javw] t[aw] t[AVvI]
{"AVIJ,Javw,Aw,aVvI", 0.3333333333333333, 4, {5,37,14,20}}   //   r[AVIJ] += 1/3 W[Javw] t[Aw] t[aVvI]
{"AVIJ,Javw,av,AVwI", 0.3333333333333333, 4, {5,37,14,20}}   //   r[AVIJ] += 1/3 W[Javw] t[av] t[AVwI]
{"AVIJ,Javw,Av,aVwI", -0.3333333333333333, 4, {5,37,14,20}}   //   r[AVIJ] += -1/3 W[Javw] t[Av] t[aVwI]
{"AVIJ,abvw,aw,AVvJ,bI", 0.6666666666666666, 5, {5,25,14,20,88}}   //   r[AVIJ] += 2/3 W[abvw] t[aw] t[AVvJ] ta[bI]
{"AVIJ,abvw,av,AVwJ,bI", -0.6666666666666666, 5, {5,25,14,20,88}}   //   r[AVIJ] += -2/3 W[abvw] t[av] t[AVwJ] ta[bI]
{"AVIJ,abvw,Av,bVwJ,aI", -0.6666666666666666, 5, {5,25,14,20,88}}   //   r[AVIJ] += -2/3 W[abvw] t[Av] t[bVwJ] ta[aI]
{"AVIJ,abvw,Av,aVwJ,bI", 0.6666666666666666, 5, {5,25,14,20,88}}   //   r[AVIJ] += 2/3 W[abvw] t[Av] t[aVwJ] ta[bI]
{"AVIJ,abvw,aw,AVvI,bJ", 0.3333333333333333, 5, {5,25,14,20,88}}   //   r[AVIJ] += 1/3 W[abvw] t[aw] t[AVvI] ta[bJ]
{"AVIJ,abvw,av,AVwI,bJ", -0.3333333333333333, 5, {5,25,14,20,88}}   //   r[AVIJ] += -1/3 W[abvw] t[av] t[AVwI] ta[bJ]
{"AVIJ,abvw,Av,bVwI,aJ", -0.3333333333333333, 5, {5,25,14,20,88}}   //   r[AVIJ] += -1/3 W[abvw] t[Av] t[bVwI] ta[aJ]
{"AVIJ,abvw,Av,aVwI,bJ", 0.3333333333333333, 5, {5,25,14,20,88}}   //   r[AVIJ] += 1/3 W[abvw] t[Av] t[aVwI] ta[bJ]
{"AVIJ,Aabv,av,bVIJ", 1.0, 4, {5,34,14,15}}   //   r[AVIJ] += 1 W[Aabv] t[av] t[bVIJ]
{"AVIJ,Aabv,bv,aVIJ", -0.6666666666666666, 4, {5,34,14,15}}   //   r[AVIJ] += -2/3 W[Aabv] t[bv] t[aVIJ]
{"AVIJ,Vavw,aw,AvIJ", 1.0, 4, {5,58,14,15}}   //   r[AVIJ] += 1 W[Vavw] t[aw] t[AvIJ]
{"AVIJ,Vavw,Aw,avIJ", -0.6666666666666666, 4, {5,58,14,15}}   //   r[AVIJ] += -2/3 W[Vavw] t[Aw] t[avIJ]
{"AVIJ,Jaiv,av,AVIi", -1.0, 4, {5,38,14,15}}   //   r[AVIJ] += -1 W[Jaiv] t[av] t[AVIi]
{"AVIJ,Jaiv,Av,aVIi", 0.6666666666666666, 4, {5,38,14,15}}   //   r[AVIJ] += 2/3 W[Jaiv] t[Av] t[aVIi]
{"AVIJ,Iavi,Av,aVJi", 0.6666666666666666, 4, {5,39,14,15}}   //   r[AVIJ] += 2/3 W[Iavi] t[Av] t[aVJi]
{"AVIJ,Iaiv,av,AViJ", -1.0, 4, {5,38,14,15}}   //   r[AVIJ] += -1 W[Iaiv] t[av] t[AViJ]
{"AVIJ,Iaiv,Av,aViJ", 0.6666666666666666, 4, {5,38,14,15}}   //   r[AVIJ] += 2/3 W[Iaiv] t[Av] t[aViJ]
{"AVIJ,Iavi,av,AViJ", 0.6666666666666666, 4, {5,39,14,15}}   //   r[AVIJ] += 2/3 W[Iavi] t[av] t[AViJ]
{"AVIJ,Iavi,Av,aViJ", -1.3333333333333333, 4, {5,39,14,15}}   //   r[AVIJ] += -4/3 W[Iavi] t[Av] t[aViJ]
{"AVIJ,Aabv,bv,aVJI", -0.3333333333333333, 4, {5,34,14,15}}   //   r[AVIJ] += -1/3 W[Aabv] t[bv] t[aVJI]
{"AVIJ,Vavw,Aw,avJI", -0.3333333333333333, 4, {5,58,14,15}}   //   r[AVIJ] += -1/3 W[Vavw] t[Aw] t[avJI]
{"AVIJ,Iaiv,Av,aVJi", 0.3333333333333333, 4, {5,38,14,15}}   //   r[AVIJ] += 1/3 W[Iaiv] t[Av] t[aVJi]
{"AVIJ,Javi,Av,aVIi", 0.3333333333333333, 4, {5,39,14,15}}   //   r[AVIJ] += 1/3 W[Javi] t[Av] t[aVIi]
{"AVIJ,Jaiv,Av,aViI", 0.3333333333333333, 4, {5,38,14,15}}   //   r[AVIJ] += 1/3 W[Jaiv] t[Av] t[aViI]
{"AVIJ,Javi,av,AViI", 0.3333333333333333, 4, {5,39,14,15}}   //   r[AVIJ] += 1/3 W[Javi] t[av] t[AViI]
{"AVIJ,Javi,Av,aViI", -0.6666666666666666, 4, {5,39,14,15}}   //   r[AVIJ] += -2/3 W[Javi] t[Av] t[aViI]
{"AVIJ,abiv,Av,aVJi,bI", 0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += 2/3 W[abiv] t[Av] t[aVJi] ta[bI]
{"AVIJ,abiv,av,AViJ,bI", 0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += 2/3 W[abiv] t[av] t[AViJ] ta[bI]
{"AVIJ,abiv,bv,AViJ,aI", -0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += -2/3 W[abiv] t[bv] t[AViJ] ta[aI]
{"AVIJ,abiv,Av,aViJ,bI", -1.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += -4/3 W[abiv] t[Av] t[aViJ] ta[bI]
{"AVIJ,abiv,Av,bViJ,aI", 0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += 2/3 W[abiv] t[Av] t[bViJ] ta[aI]
{"AVIJ,abiv,av,bVIJ,Ai", 0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += 2/3 W[abiv] t[av] t[bVIJ] ta[Ai]
{"AVIJ,abiv,bv,aVIJ,Ai", -0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += -2/3 W[abiv] t[bv] t[aVIJ] ta[Ai]
{"AVIJ,abiv,Av,aVIJ,bi", 0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += 2/3 W[abiv] t[Av] t[aVIJ] ta[bi]
{"AVIJ,abiv,Av,bVIJ,ai", -0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += -2/3 W[abiv] t[Av] t[bVIJ] ta[ai]
{"AVIJ,abiv,Av,aVIi,bJ", 0.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += 1/3 W[abiv] t[Av] t[aVIi] ta[bJ]
{"AVIJ,abiv,av,AViI,bJ", 0.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += 1/3 W[abiv] t[av] t[AViI] ta[bJ]
{"AVIJ,abiv,bv,AViI,aJ", -0.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += -1/3 W[abiv] t[bv] t[AViI] ta[aJ]
{"AVIJ,abiv,Av,aViI,bJ", -0.6666666666666666, 5, {5,26,14,15,88}}   //   r[AVIJ] += -2/3 W[abiv] t[Av] t[aViI] ta[bJ]
{"AVIJ,abiv,Av,bViI,aJ", 0.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += 1/3 W[abiv] t[Av] t[bViI] ta[aJ]
{"AVIJ,abiv,av,bVJI,Ai", 0.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += 1/3 W[abiv] t[av] t[bVJI] ta[Ai]
{"AVIJ,abiv,bv,aVJI,Ai", -0.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += -1/3 W[abiv] t[bv] t[aVJI] ta[Ai]
{"AVIJ,abiv,Av,aVJI,bi", 0.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += 1/3 W[abiv] t[Av] t[aVJI] ta[bi]
{"AVIJ,abiv,Av,bVJI,ai", -0.3333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += -1/3 W[abiv] t[Av] t[bVJI] ta[ai]
{"AVIJ,abiv,bv,AViJ,aI", -0.3333333333333333, 5, {5,26,14,15,89}}   //   r[AVIJ] += -1/3 W[abiv] t[bv] t[AViJ] tb[aI]
{"AVIJ,abiv,bv,AVIi,aJ", -1.0, 5, {5,26,14,15,89}}   //   r[AVIJ] += -1 W[abiv] t[bv] t[AVIi] tb[aJ]
{"AVIJ,abiv,Av,bVIi,aJ", 0.6666666666666666, 5, {5,26,14,15,89}}   //   r[AVIJ] += 2/3 W[abiv] t[Av] t[bVIi] tb[aJ]
{"AVIJ,abiv,bv,aVIJ,Ai", -0.3333333333333333, 5, {5,26,14,15,89}}   //   r[AVIJ] += -1/3 W[abiv] t[bv] t[aVIJ] tb[Ai]
{"AVIJ,abiv,Av,bVIJ,ai", -0.6666666666666666, 5, {5,26,14,15,89}}   //   r[AVIJ] += -2/3 W[abiv] t[Av] t[bVIJ] tb[ai]
{"AVIJ,abiv,bv,AViI,aJ", 0.3333333333333333, 5, {5,26,14,15,89}}   //   r[AVIJ] += 1/3 W[abiv] t[bv] t[AViI] tb[aJ]
{"AVIJ,abiv,bv,aVJI,Ai", 0.3333333333333333, 5, {5,26,14,15,89}}   //   r[AVIJ] += 1/3 W[abiv] t[bv] t[aVJI] tb[Ai]
{"AVIJ,abiv,Av,bVJi,aI", 0.3333333333333333, 5, {5,26,14,15,89}}   //   r[AVIJ] += 1/3 W[abiv] t[Av] t[bVJi] tb[aI]
{"AVIJ,abiv,Av,bVJI,ai", -0.3333333333333333, 5, {5,26,14,15,89}}   //   r[AVIJ] += -1/3 W[abiv] t[Av] t[bVJI] tb[ai]
{"AVIJ,Vabv,av,AbIJ", 2.0, 4, {5,76,14,18}}   //   r[AVIJ] += 2 W[Vabv] t[av] t[AbIJ]
{"AVIJ,Vabv,Av,abIJ", -1.3333333333333333, 4, {5,76,14,18}}   //   r[AVIJ] += -4/3 W[Vabv] t[Av] t[abIJ]
{"AVIJ,Vabv,Av,abJI", -0.6666666666666666, 4, {5,76,14,18}}   //   r[AVIJ] += -2/3 W[Vabv] t[Av] t[abJI]
{"AVIJ,JaVv,Av,aI", -1.3333333333333333, 4, {5,37,14,88}}   //   r[AVIJ] += -4/3 W[JaVv] t[Av] ta[aI]
{"AVIJ,IaVv,Av,aJ", -0.6666666666666666, 4, {5,37,14,88}}   //   r[AVIJ] += -2/3 W[IaVv] t[Av] ta[aJ]
{"AVIJ,Vabv,Av,aI,bJ", -1.3333333333333333, 5, {5,76,14,88,89}}   //   r[AVIJ] += -4/3 W[Vabv] t[Av] ta[aI] tb[bJ]
{"AVIJ,Vabv,Av,aJ,bI", -0.6666666666666666, 5, {5,76,14,88,89}}   //   r[AVIJ] += -2/3 W[Vabv] t[Av] ta[aJ] tb[bI]
{"AVIJ,IVva,Av,aJ", -1.3333333333333333, 4, {5,77,14,89}}   //   r[AVIJ] += -4/3 W[IVva] t[Av] tb[aJ]
{"AVIJ,JVva,Av,aI", -0.6666666666666666, 4, {5,77,14,89}}   //   r[AVIJ] += -2/3 W[JVva] t[Av] tb[aI]
{"AVIJ,AIav,aVvJ", -0.6666666666666666, 3, {5,32,20}}   //   r[AVIJ] += -2/3 W[AIav] t[aVvJ]
{"AVIJ,IVvw,AwvJ", -0.6666666666666666, 3, {5,57,20}}   //   r[AVIJ] += -2/3 W[IVvw] t[AwvJ]
{"AVIJ,AaIv,aVvJ", 1.0, 3, {5,26,20}}   //   r[AVIJ] += 1 W[AaIv] t[aVvJ]
{"AVIJ,IJvi,AVvi", 0.6666666666666666, 3, {5,40,20}}   //   r[AVIJ] += 2/3 W[IJvi] t[AVvi]
{"AVIJ,AJav,aVvI", -0.3333333333333333, 3, {5,32,20}}   //   r[AVIJ] += -1/3 W[AJav] t[aVvI]
{"AVIJ,JVvw,AwvI", -0.3333333333333333, 3, {5,57,20}}   //   r[AVIJ] += -1/3 W[JVvw] t[AwvI]
{"AVIJ,IJiv,AVvi", 0.3333333333333333, 3, {5,33,20}}   //   r[AVIJ] += 1/3 W[IJiv] t[AVvi]
{"AVIJ,aivw,aVvi,AwIJ", -0.5, 4, {5,23,20,15}}   //   r[AVIJ] += -1/2 W[aivw] t[aVvi] t[AwIJ]
{"AVIJ,aivw,Awvi,aVIJ", -0.3333333333333333, 4, {5,23,20,15}}   //   r[AVIJ] += -1/3 W[aivw] t[Awvi] t[aVIJ]
{"AVIJ,aivw,AVvi,awIJ", 0.3333333333333333, 4, {5,23,20,15}}   //   r[AVIJ] += 1/3 W[aivw] t[AVvi] t[awIJ]
{"AVIJ,aivw,awvJ,AVIi", -0.5, 4, {5,23,20,15}}   //   r[AVIJ] += -1/2 W[aivw] t[awvJ] t[AVIi]
{"AVIJ,aivw,aVvJ,AwIi", 0.5, 4, {5,23,20,15}}   //   r[AVIJ] += 1/2 W[aivw] t[aVvJ] t[AwIi]
{"AVIJ,aivw,AwvJ,aVIi", 0.3333333333333333, 4, {5,23,20,15}}   //   r[AVIJ] += 1/3 W[aivw] t[AwvJ] t[aVIi]
{"AVIJ,aivw,AVvJ,awIi", -0.3333333333333333, 4, {5,23,20,15}}   //   r[AVIJ] += -1/3 W[aivw] t[AVvJ] t[awIi]
{"AVIJ,aivw,awvJ,AViI", 0.16666666666666666, 4, {5,23,20,15}}   //   r[AVIJ] += 1/6 W[aivw] t[awvJ] t[AViI]
{"AVIJ,aivw,aVvJ,AwiI", -0.16666666666666666, 4, {5,23,20,15}}   //   r[AVIJ] += -1/6 W[aivw] t[aVvJ] t[AwiI]
{"AVIJ,aivw,awvI,AViJ", -0.16666666666666666, 4, {5,23,20,15}}   //   r[AVIJ] += -1/6 W[aivw] t[awvI] t[AViJ]
{"AVIJ,aivw,aVvI,AwiJ", 0.16666666666666666, 4, {5,23,20,15}}   //   r[AVIJ] += 1/6 W[aivw] t[aVvI] t[AwiJ]
{"AVIJ,aivw,Awvi,aVJI", -0.16666666666666666, 4, {5,23,20,15}}   //   r[AVIJ] += -1/6 W[aivw] t[Awvi] t[aVJI]
{"AVIJ,aivw,AVvi,awJI", 0.16666666666666666, 4, {5,23,20,15}}   //   r[AVIJ] += 1/6 W[aivw] t[AVvi] t[awJI]
{"AVIJ,aivw,AwvI,aVJi", 0.16666666666666666, 4, {5,23,20,15}}   //   r[AVIJ] += 1/6 W[aivw] t[AwvI] t[aVJi]
{"AVIJ,aivw,AVvI,awJi", -0.16666666666666666, 4, {5,23,20,15}}   //   r[AVIJ] += -1/6 W[aivw] t[AVvI] t[awJi]
{"AVIJ,abvw,aVwJ,bAvI", -0.5, 4, {5,25,20,17}}   //   r[AVIJ] += -1/2 W[abvw] t[aVwJ] t[bAvI]
{"AVIJ,abvw,aVwJ,AbvI", 0.3333333333333333, 4, {5,25,20,17}}   //   r[AVIJ] += 1/3 W[abvw] t[aVwJ] t[AbvI]
{"AVIJ,abvw,aVvJ,bAwI", 0.5, 4, {5,25,20,17}}   //   r[AVIJ] += 1/2 W[abvw] t[aVvJ] t[bAwI]
{"AVIJ,abvw,aVvJ,AbwI", -0.3333333333333333, 4, {5,25,20,17}}   //   r[AVIJ] += -1/3 W[abvw] t[aVvJ] t[AbwI]
{"AVIJ,abvw,AVvJ,bawI", -0.3333333333333333, 4, {5,25,20,17}}   //   r[AVIJ] += -1/3 W[abvw] t[AVvJ] t[bawI]
{"AVIJ,abvw,AVvJ,abwI", 0.3333333333333333, 4, {5,25,20,17}}   //   r[AVIJ] += 1/3 W[abvw] t[AVvJ] t[abwI]
{"AVIJ,abvw,aVwI,AbvJ", 0.16666666666666666, 4, {5,25,20,17}}   //   r[AVIJ] += 1/6 W[abvw] t[aVwI] t[AbvJ]
{"AVIJ,abvw,aVvI,AbwJ", -0.16666666666666666, 4, {5,25,20,17}}   //   r[AVIJ] += -1/6 W[abvw] t[aVvI] t[AbwJ]
{"AVIJ,abvw,AVvI,bawJ", -0.16666666666666666, 4, {5,25,20,17}}   //   r[AVIJ] += -1/6 W[abvw] t[AVvI] t[bawJ]
{"AVIJ,abvw,AVvI,abwJ", 0.16666666666666666, 4, {5,25,20,17}}   //   r[AVIJ] += 1/6 W[abvw] t[AVvI] t[abwJ]
{"AVIJ,abiv,bVvi,AaIJ", -1.0, 4, {5,26,20,18}}   //   r[AVIJ] += -1 W[abiv] t[bVvi] t[AaIJ]
{"AVIJ,abiv,AVvi,abJI", 0.6666666666666666, 4, {5,26,20,18}}   //   r[AVIJ] += 2/3 W[abiv] t[AVvi] t[abJI]
{"AVIJ,abiv,aVvJ,AbiI", 0.6666666666666666, 4, {5,26,20,18}}   //   r[AVIJ] += 2/3 W[abiv] t[aVvJ] t[AbiI]
{"AVIJ,abiv,aVvJ,AbIi", -1.0, 4, {5,26,20,18}}   //   r[AVIJ] += -1 W[abiv] t[aVvJ] t[AbIi]
{"AVIJ,abiv,bVvJ,AaiI", -1.0, 4, {5,26,20,18}}   //   r[AVIJ] += -1 W[abiv] t[bVvJ] t[AaiI]
{"AVIJ,abiv,bVvJ,AaIi", 2.0, 4, {5,26,20,18}}   //   r[AVIJ] += 2 W[abiv] t[bVvJ] t[AaIi]
{"AVIJ,abiv,AVvJ,abIi", 0.6666666666666666, 4, {5,26,20,18}}   //   r[AVIJ] += 2/3 W[abiv] t[AVvJ] t[abIi]
{"AVIJ,abiv,AVvJ,abiI", -1.3333333333333333, 4, {5,26,20,18}}   //   r[AVIJ] += -4/3 W[abiv] t[AVvJ] t[abiI]
{"AVIJ,abiv,AVvi,abIJ", 0.3333333333333333, 4, {5,26,20,18}}   //   r[AVIJ] += 1/3 W[abiv] t[AVvi] t[abIJ]
{"AVIJ,abiv,aVvI,AbiJ", 0.3333333333333333, 4, {5,26,20,18}}   //   r[AVIJ] += 1/3 W[abiv] t[aVvI] t[AbiJ]
{"AVIJ,abiv,AVvI,abJi", 0.3333333333333333, 4, {5,26,20,18}}   //   r[AVIJ] += 1/3 W[abiv] t[AVvI] t[abJi]
{"AVIJ,abiv,AVvI,abiJ", -0.6666666666666666, 4, {5,26,20,18}}   //   r[AVIJ] += -2/3 W[abiv] t[AVvI] t[abiJ]
{"AVIJ,Aabv,aVvJ,bI", 0.6666666666666666, 4, {5,34,20,88}}   //   r[AVIJ] += 2/3 W[Aabv] t[aVvJ] ta[bI]
{"AVIJ,Aabv,bVvJ,aI", -0.6666666666666666, 4, {5,34,20,88}}   //   r[AVIJ] += -2/3 W[Aabv] t[bVvJ] ta[aI]
{"AVIJ,Vavw,AvwJ,aI", -0.6666666666666666, 4, {5,58,20,88}}   //   r[AVIJ] += -2/3 W[Vavw] t[AvwJ] ta[aI]
{"AVIJ,Jaiv,AVvi,aI", 0.6666666666666666, 4, {5,38,20,88}}   //   r[AVIJ] += 2/3 W[Jaiv] t[AVvi] ta[aI]
{"AVIJ,Iaiv,aVvJ,Ai", -0.6666666666666666, 4, {5,38,20,88}}   //   r[AVIJ] += -2/3 W[Iaiv] t[aVvJ] ta[Ai]
{"AVIJ,Iaiv,AVvJ,ai", 0.6666666666666666, 4, {5,38,20,88}}   //   r[AVIJ] += 2/3 W[Iaiv] t[AVvJ] ta[ai]
{"AVIJ,Iavi,aVvJ,Ai", 0.6666666666666666, 4, {5,39,20,88}}   //   r[AVIJ] += 2/3 W[Iavi] t[aVvJ] ta[Ai]
{"AVIJ,Iavi,AVvJ,ai", -0.6666666666666666, 4, {5,39,20,88}}   //   r[AVIJ] += -2/3 W[Iavi] t[AVvJ] ta[ai]
{"AVIJ,Aabv,aVvI,bJ", 0.3333333333333333, 4, {5,34,20,88}}   //   r[AVIJ] += 1/3 W[Aabv] t[aVvI] ta[bJ]
{"AVIJ,Aabv,bVvI,aJ", -0.3333333333333333, 4, {5,34,20,88}}   //   r[AVIJ] += -1/3 W[Aabv] t[bVvI] ta[aJ]
{"AVIJ,Vavw,AvwI,aJ", -0.3333333333333333, 4, {5,58,20,88}}   //   r[AVIJ] += -1/3 W[Vavw] t[AvwI] ta[aJ]
{"AVIJ,Iaiv,AVvi,aJ", 0.3333333333333333, 4, {5,38,20,88}}   //   r[AVIJ] += 1/3 W[Iaiv] t[AVvi] ta[aJ]
{"AVIJ,Jaiv,aVvI,Ai", -0.3333333333333333, 4, {5,38,20,88}}   //   r[AVIJ] += -1/3 W[Jaiv] t[aVvI] ta[Ai]
{"AVIJ,Jaiv,AVvI,ai", 0.3333333333333333, 4, {5,38,20,88}}   //   r[AVIJ] += 1/3 W[Jaiv] t[AVvI] ta[ai]
{"AVIJ,Javi,aVvI,Ai", 0.3333333333333333, 4, {5,39,20,88}}   //   r[AVIJ] += 1/3 W[Javi] t[aVvI] ta[Ai]
{"AVIJ,Javi,AVvI,ai", -0.3333333333333333, 4, {5,39,20,88}}   //   r[AVIJ] += -1/3 W[Javi] t[AVvI] ta[ai]
{"AVIJ,abiv,aVvJ,Ai,bI", 0.6666666666666666, 5, {5,26,20,88,88}}   //   r[AVIJ] += 2/3 W[abiv] t[aVvJ] ta[Ai] ta[bI]
{"AVIJ,abiv,bVvJ,Ai,aI", -0.6666666666666666, 5, {5,26,20,88,88}}   //   r[AVIJ] += -2/3 W[abiv] t[bVvJ] ta[Ai] ta[aI]
{"AVIJ,abiv,AVvJ,ai,bI", -0.6666666666666666, 5, {5,26,20,88,88}}   //   r[AVIJ] += -2/3 W[abiv] t[AVvJ] ta[ai] ta[bI]
{"AVIJ,abiv,AVvJ,aI,bi", 0.6666666666666666, 5, {5,26,20,88,88}}   //   r[AVIJ] += 2/3 W[abiv] t[AVvJ] ta[aI] ta[bi]
{"AVIJ,abiv,aVvI,Ai,bJ", 0.3333333333333333, 5, {5,26,20,88,88}}   //   r[AVIJ] += 1/3 W[abiv] t[aVvI] ta[Ai] ta[bJ]
{"AVIJ,abiv,bVvI,Ai,aJ", -0.3333333333333333, 5, {5,26,20,88,88}}   //   r[AVIJ] += -1/3 W[abiv] t[bVvI] ta[Ai] ta[aJ]
{"AVIJ,abiv,AVvI,ai,bJ", -0.3333333333333333, 5, {5,26,20,88,88}}   //   r[AVIJ] += -1/3 W[abiv] t[AVvI] ta[ai] ta[bJ]
{"AVIJ,abiv,AVvI,aJ,bi", 0.3333333333333333, 5, {5,26,20,88,88}}   //   r[AVIJ] += 1/3 W[abiv] t[AVvI] ta[aJ] ta[bi]
{"AVIJ,abiv,AVvi,bI,aJ", 0.6666666666666666, 5, {5,26,20,88,89}}   //   r[AVIJ] += 2/3 W[abiv] t[AVvi] ta[bI] tb[aJ]
{"AVIJ,abiv,AVvJ,bI,ai", -0.6666666666666666, 5, {5,26,20,88,89}}   //   r[AVIJ] += -2/3 W[abiv] t[AVvJ] ta[bI] tb[ai]
{"AVIJ,abiv,AVvi,bJ,aI", 0.3333333333333333, 5, {5,26,20,88,89}}   //   r[AVIJ] += 1/3 W[abiv] t[AVvi] ta[bJ] tb[aI]
{"AVIJ,abiv,AVvI,bJ,ai", -0.3333333333333333, 5, {5,26,20,88,89}}   //   r[AVIJ] += -1/3 W[abiv] t[AVvI] ta[bJ] tb[ai]
{"AVIJ,Aabv,aVvJ,bI", 0.3333333333333333, 4, {5,34,20,89}}   //   r[AVIJ] += 1/3 W[Aabv] t[aVvJ] tb[bI]
{"AVIJ,Aabv,aVvI,bJ", -0.3333333333333333, 4, {5,34,20,89}}   //   r[AVIJ] += -1/3 W[Aabv] t[aVvI] tb[bJ]
{"AVIJ,Jaiv,aVvI,Ai", 0.3333333333333333, 4, {5,38,20,89}}   //   r[AVIJ] += 1/3 W[Jaiv] t[aVvI] tb[Ai]
{"AVIJ,Iavi,AVvi,aJ", 0.6666666666666666, 4, {5,39,20,89}}   //   r[AVIJ] += 2/3 W[Iavi] t[AVvi] tb[aJ]
{"AVIJ,Iaiv,aVvJ,Ai", -0.3333333333333333, 4, {5,38,20,89}}   //   r[AVIJ] += -1/3 W[Iaiv] t[aVvJ] tb[Ai]
{"AVIJ,Iavi,AVvJ,ai", -0.6666666666666666, 4, {5,39,20,89}}   //   r[AVIJ] += -2/3 W[Iavi] t[AVvJ] tb[ai]
{"AVIJ,Javi,AVvi,aI", 0.3333333333333333, 4, {5,39,20,89}}   //   r[AVIJ] += 1/3 W[Javi] t[AVvi] tb[aI]
{"AVIJ,Javi,AVvI,ai", -0.3333333333333333, 4, {5,39,20,89}}   //   r[AVIJ] += -1/3 W[Javi] t[AVvI] tb[ai]
{"AVIJ,abiv,bVvJ,Ai,aI", -0.3333333333333333, 5, {5,26,20,89,89}}   //   r[AVIJ] += -1/3 W[abiv] t[bVvJ] tb[Ai] tb[aI]
{"AVIJ,abiv,bVvI,Ai,aJ", 0.3333333333333333, 5, {5,26,20,89,89}}   //   r[AVIJ] += 1/3 W[abiv] t[bVvI] tb[Ai] tb[aJ]
{"AVIJ,AVav,avIJ", 1.0, 3, {5,61,15}}   //   r[AVIJ] += 1 W[AVav] t[avIJ]
{"AVIJ,AVva,avIJ", -0.3333333333333333, 3, {5,75,15}}   //   r[AVIJ] += -1/3 W[AVva] t[avIJ]
{"AVIJ,AJai,aVIi", -1.0, 3, {5,42,15}}   //   r[AVIJ] += -1 W[AJai] t[aVIi]
{"AVIJ,JViv,AvIi", -1.0, 3, {5,63,15}}   //   r[AVIJ] += -1 W[JViv] t[AvIi]
{"AVIJ,JiVv,AvIi", 1.0, 3, {5,22,15}}   //   r[AVIJ] += 1 W[JiVv] t[AvIi]
{"AVIJ,AVva,avJI", 0.3333333333333333, 3, {5,75,15}}   //   r[AVIJ] += 1/3 W[AVva] t[avJI]
{"AVIJ,JiVv,AviI", -0.3333333333333333, 3, {5,22,15}}   //   r[AVIJ] += -1/3 W[JiVv] t[AviI]
{"AVIJ,AaIi,aVJi", -1.0, 3, {5,27,15}}   //   r[AVIJ] += -1 W[AaIi] t[aVJi]
{"AVIJ,AIai,aViJ", -1.0, 3, {5,42,15}}   //   r[AVIJ] += -1 W[AIai] t[aViJ]
{"AVIJ,IViv,AviJ", -1.0, 3, {5,63,15}}   //   r[AVIJ] += -1 W[IViv] t[AviJ]
{"AVIJ,AaIi,aViJ", 2.0, 3, {5,27,15}}   //   r[AVIJ] += 2 W[AaIi] t[aViJ]
{"AVIJ,IiVv,AviJ", 0.3333333333333333, 3, {5,22,15}}   //   r[AVIJ] += 1/3 W[IiVv] t[AviJ]
{"AVIJ,IJij,AVij", 1.0, 3, {5,43,15}}   //   r[AVIJ] += 1 W[IJij] t[AVij]
{"AVIJ,aijv,AvIJ,aVji", -1.0, 4, {5,24,15,15}}   //   r[AVIJ] += -1 W[aijv] t[AvIJ] t[aVji]
{"AVIJ,aijv,AvIJ,aVij", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AvIJ] t[aVij]
{"AVIJ,aijv,Avij,aVIJ", 0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[Avij] t[aVIJ]
{"AVIJ,aijv,Avji,aVIJ", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[Avji] t[aVIJ]
{"AVIJ,aijv,AVji,avIJ", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AVji] t[avIJ]
{"AVIJ,aijv,AVij,avIJ", -0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AVij] t[avIJ]
{"AVIJ,aijv,AVIj,avJi", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[AVIj] t[avJi]
{"AVIJ,aijv,AvIj,aVJi", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AvIj] t[aVJi]
{"AVIJ,aijv,AVIi,avJj", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AVIi] t[avJj]
{"AVIJ,aijv,AvIi,aVJj", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[AvIi] t[aVJj]
{"AVIJ,aijv,AVIj,aviJ", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AVIj] t[aviJ]
{"AVIJ,aijv,AvIj,aViJ", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[AvIj] t[aViJ]
{"AVIJ,aijv,AVIi,avjJ", -1.0, 4, {5,24,15,15}}   //   r[AVIJ] += -1 W[aijv] t[AVIi] t[avjJ]
{"AVIJ,aijv,AvIi,aVjJ", 1.0, 4, {5,24,15,15}}   //   r[AVIJ] += 1 W[aijv] t[AvIi] t[aVjJ]
{"AVIJ,aijv,AvjJ,aVIi", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 1/2 W[aijv] t[AvjJ] t[aVIi]
{"AVIJ,aijv,AviJ,aVIj", -0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AviJ] t[aVIj]
{"AVIJ,aijv,AViJ,avIj", 0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AViJ] t[avIj]
{"AVIJ,aijv,AVjJ,avIi", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -1/2 W[aijv] t[AVjJ] t[avIi]
{"AVIJ,aijv,Avij,aVJI", -0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[Avij] t[aVJI]
{"AVIJ,aijv,AVij,avJI", 0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AVij] t[avJI]
{"AVIJ,aijv,AViI,avJj", -0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AViI] t[avJj]
{"AVIJ,aijv,AviI,aVJj", 0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AviI] t[aVJj]
{"AVIJ,aijv,AVjI,aviJ", -0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AVjI] t[aviJ]
{"AVIJ,aijv,AvjI,aViJ", 0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AvjI] t[aViJ]
{"AVIJ,aijv,AViI,avjJ", 0.3333333333333333, 4, {5,24,15,15}}   //   r[AVIJ] += 1/3 W[aijv] t[AViI] t[avjJ]
{"AVIJ,aijv,AviI,aVjJ", -0.3333333333333333, 4, {5,24,15,15}}   //   r[AVIJ] += -1/3 W[aijv] t[AviI] t[aVjJ]
{"AVIJ,aijv,AvjJ,aViI", -0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += -1/6 W[aijv] t[AvjJ] t[aViI]
{"AVIJ,aijv,AviJ,aVjI", 0.3333333333333333, 4, {5,24,15,15}}   //   r[AVIJ] += 1/3 W[aijv] t[AviJ] t[aVjI]
{"AVIJ,aijv,AViJ,avjI", -0.3333333333333333, 4, {5,24,15,15}}   //   r[AVIJ] += -1/3 W[aijv] t[AViJ] t[avjI]
{"AVIJ,aijv,AVjJ,aviI", 0.16666666666666666, 4, {5,24,15,15}}   //   r[AVIJ] += 1/6 W[aijv] t[AVjJ] t[aviI]
{"AVIJ,abvw,aVIJ,Abvw", -1.3333333333333333, 4, {5,25,15,16}}   //   r[AVIJ] += -4/3 W[abvw] t[aVIJ] t[Abvw]
{"AVIJ,abvw,aVJI,Abvw", -0.6666666666666666, 4, {5,25,15,16}}   //   r[AVIJ] += -2/3 W[abvw] t[aVJI] t[Abvw]
{"AVIJ,abiv,aVJi,bAvI", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[aVJi] t[bAvI]
{"AVIJ,abiv,aVJi,AbvI", 0.3333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[aVJi] t[AbvI]
{"AVIJ,abiv,bViJ,aAvI", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[bViJ] t[aAvI]
{"AVIJ,abiv,bViJ,AavI", 0.3333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[bViJ] t[AavI]
{"AVIJ,abiv,aViJ,bAvI", 1.0, 4, {5,26,15,17}}   //   r[AVIJ] += 1 W[abiv] t[aViJ] t[bAvI]
{"AVIJ,abiv,aViJ,AbvI", -0.6666666666666666, 4, {5,26,15,17}}   //   r[AVIJ] += -2/3 W[abiv] t[aViJ] t[AbvI]
{"AVIJ,abiv,AViJ,bavI", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[AViJ] t[bavI]
{"AVIJ,abiv,AViJ,abvI", 0.3333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[AViJ] t[abvI]
{"AVIJ,abiv,bVIi,AavJ", 0.3333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[bVIi] t[AavJ]
{"AVIJ,abiv,AVIi,bavJ", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[AVIi] t[bavJ]
{"AVIJ,abiv,bVIJ,aAvi", 0.3333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[bVIJ] t[aAvi]
{"AVIJ,abiv,bVIJ,Aavi", -0.6666666666666666, 4, {5,26,15,17}}   //   r[AVIJ] += -2/3 W[abiv] t[bVIJ] t[Aavi]
{"AVIJ,abiv,aVIJ,bAvi", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -1/2 W[abiv] t[aVIJ] t[bAvi]
{"AVIJ,abiv,aVIJ,Abvi", 0.3333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 1/3 W[abiv] t[aVIJ] t[Abvi]
{"AVIJ,abiv,aVIi,AbvJ", 0.16666666666666666, 4, {5,26,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[aVIi] t[AbvJ]
{"AVIJ,abiv,bViI,AavJ", 0.16666666666666666, 4, {5,26,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[bViI] t[AavJ]
{"AVIJ,abiv,aViI,AbvJ", -0.3333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += -1/3 W[abiv] t[aViI] t[AbvJ]
{"AVIJ,abiv,AViI,abvJ", 0.16666666666666666, 4, {5,26,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[AViI] t[abvJ]
{"AVIJ,abiv,bVJi,AavI", 0.16666666666666666, 4, {5,26,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[bVJi] t[AavI]
{"AVIJ,abiv,bVJI,aAvi", 0.16666666666666666, 4, {5,26,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[bVJI] t[aAvi]
{"AVIJ,abiv,bVJI,Aavi", -0.3333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += -1/3 W[abiv] t[bVJI] t[Aavi]
{"AVIJ,abiv,aVJI,Abvi", 0.16666666666666666, 4, {5,26,15,17}}   //   r[AVIJ] += 1/6 W[abiv] t[aVJI] t[Abvi]
{"AVIJ,abij,aVij,AbIJ", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2 W[abij] t[aVij] t[AbIJ]
{"AVIJ,abij,aVji,AbIJ", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVji] t[AbIJ]
{"AVIJ,abij,AVij,abIJ", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[AVij] t[abIJ]
{"AVIJ,abij,aVJj,AbIi", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVJj] t[AbIi]
{"AVIJ,abij,aVJi,AbjI", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVJi] t[AbjI]
{"AVIJ,abij,aVJi,AbIj", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2 W[abij] t[aVJi] t[AbIj]
{"AVIJ,abij,aVjJ,AbiI", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVjJ] t[AbiI]
{"AVIJ,abij,aVjJ,AbIi", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2 W[abij] t[aVjJ] t[AbIi]
{"AVIJ,abij,aViJ,AbjI", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2 W[abij] t[aViJ] t[AbjI]
{"AVIJ,abij,aViJ,AbIj", 4.0, 4, {5,27,15,18}}   //   r[AVIJ] += 4 W[abij] t[aViJ] t[AbIj]
{"AVIJ,abij,AViJ,abjI", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[AViJ] t[abjI]
{"AVIJ,abij,AViJ,abIj", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2 W[abij] t[AViJ] t[abIj]
{"AVIJ,abij,aVIj,AbiJ", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVIj] t[AbiJ]
{"AVIJ,abij,AVIi,abjJ", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[AVIi] t[abjJ]
{"AVIJ,abij,AVIi,abJj", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2 W[abij] t[AVIi] t[abJj]
{"AVIJ,abij,aVIJ,Abji", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1 W[abij] t[aVIJ] t[Abji]
{"AVIJ,abij,aVIJ,Abij", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2 W[abij] t[aVIJ] t[Abij]
{"AVIJ,Aabi,aVJi,bI", -0.6666666666666666, 4, {5,44,15,88}}   //   r[AVIJ] += -2/3 W[Aabi] t[aVJi] ta[bI]
{"AVIJ,Aabi,aViJ,bI", 1.3333333333333333, 4, {5,44,15,88}}   //   r[AVIJ] += 4/3 W[Aabi] t[aViJ] ta[bI]
{"AVIJ,Aabi,bViJ,aI", -0.6666666666666666, 4, {5,44,15,88}}   //   r[AVIJ] += -2/3 W[Aabi] t[bViJ] ta[aI]
{"AVIJ,Vavi,AviJ,aI", -0.6666666666666666, 4, {5,60,15,88}}   //   r[AVIJ] += -2/3 W[Vavi] t[AviJ] ta[aI]
{"AVIJ,Jaij,AVji,aI", 0.6666666666666666, 4, {5,45,15,88}}   //   r[AVIJ] += 2/3 W[Jaij] t[AVji] ta[aI]
{"AVIJ,Aabi,aVIJ,bi", -0.6666666666666666, 4, {5,44,15,88}}   //   r[AVIJ] += -2/3 W[Aabi] t[aVIJ] ta[bi]
{"AVIJ,Aabi,bVIJ,ai", 1.0, 4, {5,44,15,88}}   //   r[AVIJ] += 1 W[Aabi] t[bVIJ] ta[ai]
{"AVIJ,Vavi,avIJ,Ai", -0.6666666666666666, 4, {5,60,15,88}}   //   r[AVIJ] += -2/3 W[Vavi] t[avIJ] ta[Ai]
{"AVIJ,Vavi,AvIJ,ai", 1.0, 4, {5,60,15,88}}   //   r[AVIJ] += 1 W[Vavi] t[AvIJ] ta[ai]
{"AVIJ,Jaij,aVIi,Aj", 0.6666666666666666, 4, {5,45,15,88}}   //   r[AVIJ] += 2/3 W[Jaij] t[aVIi] ta[Aj]
{"AVIJ,Jaij,AVIi,aj", -1.0, 4, {5,45,15,88}}   //   r[AVIJ] += -1 W[Jaij] t[AVIi] ta[aj]
{"AVIJ,Iaij,aVJj,Ai", 0.6666666666666666, 4, {5,45,15,88}}   //   r[AVIJ] += 2/3 W[Iaij] t[aVJj] ta[Ai]
{"AVIJ,Iaij,aVjJ,Ai", -1.3333333333333333, 4, {5,45,15,88}}   //   r[AVIJ] += -4/3 W[Iaij] t[aVjJ] ta[Ai]
{"AVIJ,Iaij,AVjJ,ai", 0.6666666666666666, 4, {5,45,15,88}}   //   r[AVIJ] += 2/3 W[Iaij] t[AVjJ] ta[ai]
{"AVIJ,Iaij,aViJ,Aj", 0.6666666666666666, 4, {5,45,15,88}}   //   r[AVIJ] += 2/3 W[Iaij] t[aViJ] ta[Aj]
{"AVIJ,Iaij,AViJ,aj", -1.0, 4, {5,45,15,88}}   //   r[AVIJ] += -1 W[Iaij] t[AViJ] ta[aj]
{"AVIJ,Aabi,aVIi,bJ", -0.3333333333333333, 4, {5,44,15,88}}   //   r[AVIJ] += -1/3 W[Aabi] t[aVIi] ta[bJ]
{"AVIJ,Aabi,aViI,bJ", 0.6666666666666666, 4, {5,44,15,88}}   //   r[AVIJ] += 2/3 W[Aabi] t[aViI] ta[bJ]
{"AVIJ,Aabi,bViI,aJ", -0.3333333333333333, 4, {5,44,15,88}}   //   r[AVIJ] += -1/3 W[Aabi] t[bViI] ta[aJ]
{"AVIJ,Vavi,AviI,aJ", -0.3333333333333333, 4, {5,60,15,88}}   //   r[AVIJ] += -1/3 W[Vavi] t[AviI] ta[aJ]
{"AVIJ,Iaij,AVji,aJ", 0.3333333333333333, 4, {5,45,15,88}}   //   r[AVIJ] += 1/3 W[Iaij] t[AVji] ta[aJ]
{"AVIJ,Aabi,aVJI,bi", -0.3333333333333333, 4, {5,44,15,88}}   //   r[AVIJ] += -1/3 W[Aabi] t[aVJI] ta[bi]
{"AVIJ,Vavi,avJI,Ai", -0.3333333333333333, 4, {5,60,15,88}}   //   r[AVIJ] += -1/3 W[Vavi] t[avJI] ta[Ai]
{"AVIJ,Iaij,aVJi,Aj", 0.3333333333333333, 4, {5,45,15,88}}   //   r[AVIJ] += 1/3 W[Iaij] t[aVJi] ta[Aj]
{"AVIJ,Jaij,aVIj,Ai", 0.3333333333333333, 4, {5,45,15,88}}   //   r[AVIJ] += 1/3 W[Jaij] t[aVIj] ta[Ai]
{"AVIJ,Jaij,aVjI,Ai", -0.6666666666666666, 4, {5,45,15,88}}   //   r[AVIJ] += -2/3 W[Jaij] t[aVjI] ta[Ai]
{"AVIJ,Jaij,AVjI,ai", 0.3333333333333333, 4, {5,45,15,88}}   //   r[AVIJ] += 1/3 W[Jaij] t[AVjI] ta[ai]
{"AVIJ,Jaij,aViI,Aj", 0.3333333333333333, 4, {5,45,15,88}}   //   r[AVIJ] += 1/3 W[Jaij] t[aViI] ta[Aj]
{"AVIJ,abij,aVJi,Aj,bI", 0.6666666666666666, 5, {5,27,15,88,88}}   //   r[AVIJ] += 2/3 W[abij] t[aVJi] ta[Aj] ta[bI]
{"AVIJ,abij,aVjJ,Ai,bI", 0.6666666666666666, 5, {5,27,15,88,88}}   //   r[AVIJ] += 2/3 W[abij] t[aVjJ] ta[Ai] ta[bI]
{"AVIJ,abij,aViJ,Aj,bI", -1.3333333333333333, 5, {5,27,15,88,88}}   //   r[AVIJ] += -4/3 W[abij] t[aViJ] ta[Aj] ta[bI]
{"AVIJ,abij,AViJ,aI,bj", -0.6666666666666666, 5, {5,27,15,88,88}}   //   r[AVIJ] += -2/3 W[abij] t[AViJ] ta[aI] ta[bj]
{"AVIJ,abij,AViJ,aj,bI", 0.6666666666666666, 5, {5,27,15,88,88}}   //   r[AVIJ] += 2/3 W[abij] t[AViJ] ta[aj] ta[bI]
{"AVIJ,abij,aVIJ,Ai,bj", -0.6666666666666666, 5, {5,27,15,88,88}}   //   r[AVIJ] += -2/3 W[abij] t[aVIJ] ta[Ai] ta[bj]
{"AVIJ,abij,aVIJ,Aj,bi", 0.6666666666666666, 5, {5,27,15,88,88}}   //   r[AVIJ] += 2/3 W[abij] t[aVIJ] ta[Aj] ta[bi]
{"AVIJ,abij,aVIi,Aj,bJ", 0.3333333333333333, 5, {5,27,15,88,88}}   //   r[AVIJ] += 1/3 W[abij] t[aVIi] ta[Aj] ta[bJ]
{"AVIJ,abij,aVjI,Ai,bJ", 0.3333333333333333, 5, {5,27,15,88,88}}   //   r[AVIJ] += 1/3 W[abij] t[aVjI] ta[Ai] ta[bJ]
{"AVIJ,abij,aViI,Aj,bJ", -0.6666666666666666, 5, {5,27,15,88,88}}   //   r[AVIJ] += -2/3 W[abij] t[aViI] ta[Aj] ta[bJ]
{"AVIJ,abij,AViI,aJ,bj", -0.3333333333333333, 5, {5,27,15,88,88}}   //   r[AVIJ] += -1/3 W[abij] t[AViI] ta[aJ] ta[bj]
{"AVIJ,abij,AViI,aj,bJ", 0.3333333333333333, 5, {5,27,15,88,88}}   //   r[AVIJ] += 1/3 W[abij] t[AViI] ta[aj] ta[bJ]
{"AVIJ,abij,aVJI,Ai,bj", -0.3333333333333333, 5, {5,27,15,88,88}}   //   r[AVIJ] += -1/3 W[abij] t[aVJI] ta[Ai] ta[bj]
{"AVIJ,abij,aVJI,Aj,bi", 0.3333333333333333, 5, {5,27,15,88,88}}   //   r[AVIJ] += 1/3 W[abij] t[aVJI] ta[Aj] ta[bi]
{"AVIJ,abij,AViJ,bj,aI", -0.3333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += -1/3 W[abij] t[AViJ] ta[bj] tb[aI]
{"AVIJ,abij,AVij,aI,bJ", 0.6666666666666666, 5, {5,27,15,88,89}}   //   r[AVIJ] += 2/3 W[abij] t[AVij] ta[aI] tb[bJ]
{"AVIJ,abij,AViJ,aI,bj", -0.6666666666666666, 5, {5,27,15,88,89}}   //   r[AVIJ] += -2/3 W[abij] t[AViJ] ta[aI] tb[bj]
{"AVIJ,abij,aVIj,Ai,bJ", 0.6666666666666666, 5, {5,27,15,88,89}}   //   r[AVIJ] += 2/3 W[abij] t[aVIj] ta[Ai] tb[bJ]
{"AVIJ,abij,AVIi,bj,aJ", -1.0, 5, {5,27,15,88,89}}   //   r[AVIJ] += -1 W[abij] t[AVIi] ta[bj] tb[aJ]
{"AVIJ,abij,aVIJ,bj,Ai", -0.3333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += -1/3 W[abij] t[aVIJ] ta[bj] tb[Ai]
{"AVIJ,abij,aVIJ,Ai,bj", -0.6666666666666666, 5, {5,27,15,88,89}}   //   r[AVIJ] += -2/3 W[abij] t[aVIJ] ta[Ai] tb[bj]
{"AVIJ,abij,AViI,bj,aJ", 0.3333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += 1/3 W[abij] t[AViI] ta[bj] tb[aJ]
{"AVIJ,abij,aVJI,bj,Ai", 0.3333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVJI] ta[bj] tb[Ai]
{"AVIJ,abij,AVij,aJ,bI", 0.3333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += 1/3 W[abij] t[AVij] ta[aJ] tb[bI]
{"AVIJ,abij,AViI,aJ,bj", -0.3333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += -1/3 W[abij] t[AViI] ta[aJ] tb[bj]
{"AVIJ,abij,aVJj,Ai,bI", 0.3333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVJj] ta[Ai] tb[bI]
{"AVIJ,abij,aVJI,Ai,bj", -0.3333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += -1/3 W[abij] t[aVJI] ta[Ai] tb[bj]
{"AVIJ,Aabi,aVJi,bI", -0.3333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += -1/3 W[Aabi] t[aVJi] tb[bI]
{"AVIJ,Aabi,aViJ,bI", 0.6666666666666666, 4, {5,44,15,89}}   //   r[AVIJ] += 2/3 W[Aabi] t[aViJ] tb[bI]
{"AVIJ,Aabi,bViJ,aI", -0.3333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += -1/3 W[Aabi] t[bViJ] tb[aI]
{"AVIJ,Viav,AviJ,aI", 0.3333333333333333, 4, {5,74,15,89}}   //   r[AVIJ] += 1/3 W[Viav] t[AviJ] tb[aI]
{"AVIJ,Vavi,AviJ,aI", -0.3333333333333333, 4, {5,60,15,89}}   //   r[AVIJ] += -1/3 W[Vavi] t[AviJ] tb[aI]
{"AVIJ,Jaij,AVji,aI", 0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 1/3 W[Jaij] t[AVji] tb[aI]
{"AVIJ,Aabi,aVIi,bJ", 0.3333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += 1/3 W[Aabi] t[aVIi] tb[bJ]
{"AVIJ,Aabi,bVIi,aJ", -1.0, 4, {5,44,15,89}}   //   r[AVIJ] += -1 W[Aabi] t[bVIi] tb[aJ]
{"AVIJ,Viav,AvIi,aJ", 1.0, 4, {5,74,15,89}}   //   r[AVIJ] += 1 W[Viav] t[AvIi] tb[aJ]
{"AVIJ,Vavi,AvIi,aJ", -1.0, 4, {5,60,15,89}}   //   r[AVIJ] += -1 W[Vavi] t[AvIi] tb[aJ]
{"AVIJ,Aabi,aVIJ,bi", -0.3333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += -1/3 W[Aabi] t[aVIJ] tb[bi]
{"AVIJ,Aabi,bVIJ,ai", 1.0, 4, {5,44,15,89}}   //   r[AVIJ] += 1 W[Aabi] t[bVIJ] tb[ai]
{"AVIJ,Vavi,avIJ,Ai", -0.3333333333333333, 4, {5,60,15,89}}   //   r[AVIJ] += -1/3 W[Vavi] t[avIJ] tb[Ai]
{"AVIJ,Viav,avIJ,Ai", 0.3333333333333333, 4, {5,74,15,89}}   //   r[AVIJ] += 1/3 W[Viav] t[avIJ] tb[Ai]
{"AVIJ,Viav,AvIJ,ai", -1.0, 4, {5,74,15,89}}   //   r[AVIJ] += -1 W[Viav] t[AvIJ] tb[ai]
{"AVIJ,Vavi,AvIJ,ai", 1.0, 4, {5,60,15,89}}   //   r[AVIJ] += 1 W[Vavi] t[AvIJ] tb[ai]
{"AVIJ,Jaij,aVIj,Ai", -0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -1/3 W[Jaij] t[aVIj] tb[Ai]
{"AVIJ,Jaij,AVIj,ai", 1.0, 4, {5,45,15,89}}   //   r[AVIJ] += 1 W[Jaij] t[AVIj] tb[ai]
{"AVIJ,Jaij,aVIi,Aj", 0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 1/3 W[Jaij] t[aVIi] tb[Aj]
{"AVIJ,Jaij,AVIi,aj", -1.0, 4, {5,45,15,89}}   //   r[AVIJ] += -1 W[Jaij] t[AVIi] tb[aj]
{"AVIJ,Aabi,aViI,bJ", -0.6666666666666666, 4, {5,44,15,89}}   //   r[AVIJ] += -2/3 W[Aabi] t[aViI] tb[bJ]
{"AVIJ,Aabi,bViI,aJ", 0.3333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += 1/3 W[Aabi] t[bViI] tb[aJ]
{"AVIJ,Viav,AviI,aJ", -0.3333333333333333, 4, {5,74,15,89}}   //   r[AVIJ] += -1/3 W[Viav] t[AviI] tb[aJ]
{"AVIJ,Vavi,AviI,aJ", 0.3333333333333333, 4, {5,60,15,89}}   //   r[AVIJ] += 1/3 W[Vavi] t[AviI] tb[aJ]
{"AVIJ,Aabi,aVJI,bi", 0.3333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += 1/3 W[Aabi] t[aVJI] tb[bi]
{"AVIJ,Vavi,avJI,Ai", 0.3333333333333333, 4, {5,60,15,89}}   //   r[AVIJ] += 1/3 W[Vavi] t[avJI] tb[Ai]
{"AVIJ,Viav,avJI,Ai", -0.3333333333333333, 4, {5,74,15,89}}   //   r[AVIJ] += -1/3 W[Viav] t[avJI] tb[Ai]
{"AVIJ,Jaij,aVjI,Ai", 0.6666666666666666, 4, {5,45,15,89}}   //   r[AVIJ] += 2/3 W[Jaij] t[aVjI] tb[Ai]
{"AVIJ,Jaij,AVjI,ai", -0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -1/3 W[Jaij] t[AVjI] tb[ai]
{"AVIJ,Jaij,aViI,Aj", -0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -1/3 W[Jaij] t[aViI] tb[Aj]
{"AVIJ,Iaij,AVij,aJ", 1.0, 4, {5,45,15,89}}   //   r[AVIJ] += 1 W[Iaij] t[AVij] tb[aJ]
{"AVIJ,Iaij,AVji,aJ", -0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -1/3 W[Iaij] t[AVji] tb[aJ]
{"AVIJ,Iaij,aVJj,Ai", 0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 1/3 W[Iaij] t[aVJj] tb[Ai]
{"AVIJ,Iaij,aVJi,Aj", -0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -1/3 W[Iaij] t[aVJi] tb[Aj]
{"AVIJ,Iaij,aVjJ,Ai", -0.6666666666666666, 4, {5,45,15,89}}   //   r[AVIJ] += -2/3 W[Iaij] t[aVjJ] tb[Ai]
{"AVIJ,Iaij,AVjJ,ai", 0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 1/3 W[Iaij] t[AVjJ] tb[ai]
{"AVIJ,Iaij,aViJ,Aj", 0.3333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 1/3 W[Iaij] t[aViJ] tb[Aj]
{"AVIJ,Iaij,AViJ,aj", -1.0, 4, {5,45,15,89}}   //   r[AVIJ] += -1 W[Iaij] t[AViJ] tb[aj]
{"AVIJ,abij,AVij,aJ,bI", -0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[AVij] tb[aJ] tb[bI]
{"AVIJ,abij,AVij,aI,bJ", 0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[AVij] tb[aI] tb[bJ]
{"AVIJ,abij,aVJj,Ai,bI", -0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[aVJj] tb[Ai] tb[bI]
{"AVIJ,abij,aVJi,Aj,bI", 0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVJi] tb[Aj] tb[bI]
{"AVIJ,abij,aVjJ,Ai,bI", 0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVjJ] tb[Ai] tb[bI]
{"AVIJ,abij,aViJ,Aj,bI", -0.6666666666666666, 5, {5,27,15,89,89}}   //   r[AVIJ] += -2/3 W[abij] t[aViJ] tb[Aj] tb[bI]
{"AVIJ,abij,AViJ,aI,bj", -0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[AViJ] tb[aI] tb[bj]
{"AVIJ,abij,AViJ,aj,bI", 0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[AViJ] tb[aj] tb[bI]
{"AVIJ,abij,aVIj,Ai,bJ", 0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVIj] tb[Ai] tb[bJ]
{"AVIJ,abij,aVIi,Aj,bJ", -0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[aVIi] tb[Aj] tb[bJ]
{"AVIJ,abij,AVIi,aJ,bj", -1.0, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1 W[abij] t[AVIi] tb[aJ] tb[bj]
{"AVIJ,abij,AVIi,aj,bJ", 1.0, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1 W[abij] t[AVIi] tb[aj] tb[bJ]
{"AVIJ,abij,aVIJ,Ai,bj", -0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[aVIJ] tb[Ai] tb[bj]
{"AVIJ,abij,aVIJ,Aj,bi", 0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVIJ] tb[Aj] tb[bi]
{"AVIJ,abij,aVjI,Ai,bJ", -0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[aVjI] tb[Ai] tb[bJ]
{"AVIJ,abij,aViI,Aj,bJ", 0.6666666666666666, 5, {5,27,15,89,89}}   //   r[AVIJ] += 2/3 W[abij] t[aViI] tb[Aj] tb[bJ]
{"AVIJ,abij,AViI,aJ,bj", 0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[AViI] tb[aJ] tb[bj]
{"AVIJ,abij,AViI,aj,bJ", -0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[AViI] tb[aj] tb[bJ]
{"AVIJ,abij,aVJI,Ai,bj", 0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1/3 W[abij] t[aVJI] tb[Ai] tb[bj]
{"AVIJ,abij,aVJI,Aj,bi", -0.3333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1/3 W[abij] t[aVJI] tb[Aj] tb[bi]
{"AVIJ,JaVv,aAvI", 1.0, 3, {5,37,17}}   //   r[AVIJ] += 1 W[JaVv] t[aAvI]
{"AVIJ,JaVv,AavI", -0.6666666666666666, 3, {5,37,17}}   //   r[AVIJ] += -2/3 W[JaVv] t[AavI]
{"AVIJ,IVva,AavJ", -0.6666666666666666, 3, {5,77,17}}   //   r[AVIJ] += -2/3 W[IVva] t[AavJ]
{"AVIJ,IaVv,AavJ", -0.3333333333333333, 3, {5,37,17}}   //   r[AVIJ] += -1/3 W[IaVv] t[AavJ]
{"AVIJ,JVva,AavI", -0.3333333333333333, 3, {5,77,17}}   //   r[AVIJ] += -1/3 W[JVva] t[AavI]
{"AVIJ,Vabv,AbvJ,aI", -0.6666666666666666, 4, {5,76,17,88}}   //   r[AVIJ] += -2/3 W[Vabv] t[AbvJ] ta[aI]
{"AVIJ,Vabv,AbvI,aJ", -0.3333333333333333, 4, {5,76,17,88}}   //   r[AVIJ] += -1/3 W[Vabv] t[AbvI] ta[aJ]
{"AVIJ,Vabv,aAvI,bJ", 1.0, 4, {5,76,17,89}}   //   r[AVIJ] += 1 W[Vabv] t[aAvI] tb[bJ]
{"AVIJ,Vabv,AavI,bJ", -0.6666666666666666, 4, {5,76,17,89}}   //   r[AVIJ] += -2/3 W[Vabv] t[AavI] tb[bJ]
{"AVIJ,Vabv,AavJ,bI", -0.3333333333333333, 4, {5,76,17,89}}   //   r[AVIJ] += -1/3 W[Vabv] t[AavJ] tb[bI]
{"AVIJ,AVab,abIJ", 2.0, 3, {5,78,18}}   //   r[AVIJ] += 2 W[AVab] t[abIJ]
{"AVIJ,JVia,AaIi", -2.0, 3, {5,79,18}}   //   r[AVIJ] += -2 W[JVia] t[AaIi]
{"AVIJ,JaVi,AaiI", -2.0, 3, {5,39,18}}   //   r[AVIJ] += -2 W[JaVi] t[AaiI]
{"AVIJ,JaVi,AaIi", 4.0, 3, {5,39,18}}   //   r[AVIJ] += 4 W[JaVi] t[AaIi]
{"AVIJ,IVia,AaiJ", -2.0, 3, {5,79,18}}   //   r[AVIJ] += -2 W[IVia] t[AaiJ]
{"AVIJ,Vabi,AbiJ,aI", -1.3333333333333333, 4, {5,80,18,88}}   //   r[AVIJ] += -4/3 W[Vabi] t[AbiJ] ta[aI]
{"AVIJ,Vabi,abIJ,Ai", -1.3333333333333333, 4, {5,80,18,88}}   //   r[AVIJ] += -4/3 W[Vabi] t[abIJ] ta[Ai]
{"AVIJ,Vabi,AbIJ,ai", 2.0, 4, {5,80,18,88}}   //   r[AVIJ] += 2 W[Vabi] t[AbIJ] ta[ai]
{"AVIJ,Vabi,AbiI,aJ", -0.6666666666666666, 4, {5,80,18,88}}   //   r[AVIJ] += -2/3 W[Vabi] t[AbiI] ta[aJ]
{"AVIJ,Vabi,abJI,Ai", -0.6666666666666666, 4, {5,80,18,88}}   //   r[AVIJ] += -2/3 W[Vabi] t[abJI] ta[Ai]
{"AVIJ,Vabi,AbiJ,aI", -0.6666666666666666, 4, {5,80,18,89}}   //   r[AVIJ] += -2/3 W[Vabi] t[AbiJ] tb[aI]
{"AVIJ,Vabi,AaiI,bJ", -2.0, 4, {5,80,18,89}}   //   r[AVIJ] += -2 W[Vabi] t[AaiI] tb[bJ]
{"AVIJ,Vabi,AbiI,aJ", 0.6666666666666666, 4, {5,80,18,89}}   //   r[AVIJ] += 2/3 W[Vabi] t[AbiI] tb[aJ]
{"AVIJ,Vabi,AaIi,bJ", 4.0, 4, {5,80,18,89}}   //   r[AVIJ] += 4 W[Vabi] t[AaIi] tb[bJ]
{"AVIJ,Vabi,AbIi,aJ", -2.0, 4, {5,80,18,89}}   //   r[AVIJ] += -2 W[Vabi] t[AbIi] tb[aJ]
{"AVIJ,Vabi,abIJ,Ai", -0.6666666666666666, 4, {5,80,18,89}}   //   r[AVIJ] += -2/3 W[Vabi] t[abIJ] tb[Ai]
{"AVIJ,Vabi,abJI,Ai", 0.6666666666666666, 4, {5,80,18,89}}   //   r[AVIJ] += 2/3 W[Vabi] t[abJI] tb[Ai]
{"AVIJ,Vabi,AaIJ,bi", -2.0, 4, {5,80,18,89}}   //   r[AVIJ] += -2 W[Vabi] t[AaIJ] tb[bi]
{"AVIJ,Vabi,AbIJ,ai", 2.0, 4, {5,80,18,89}}   //   r[AVIJ] += 2 W[Vabi] t[AbIJ] tb[ai]
{"AVIJ,AJaV,aI", 1.3333333333333333, 3, {5,32,88}}   //   r[AVIJ] += 4/3 W[AJaV] ta[aI]
{"AVIJ,IJiV,Ai", -1.3333333333333333, 3, {5,33,88}}   //   r[AVIJ] += -4/3 W[IJiV] ta[Ai]
{"AVIJ,AIaV,aJ", 0.6666666666666666, 3, {5,32,88}}   //   r[AVIJ] += 2/3 W[AIaV] ta[aJ]
{"AVIJ,IJVi,Ai", -0.6666666666666666, 3, {5,40,88}}   //   r[AVIJ] += -2/3 W[IJVi] ta[Ai]
{"AVIJ,JaVi,Ai,aI", -1.3333333333333333, 4, {5,39,88,88}}   //   r[AVIJ] += -4/3 W[JaVi] ta[Ai] ta[aI]
{"AVIJ,IaVi,Ai,aJ", -0.6666666666666666, 4, {5,39,88,88}}   //   r[AVIJ] += -2/3 W[IaVi] ta[Ai] ta[aJ]
{"AVIJ,Vabi,Ai,aI,bJ", -1.3333333333333333, 5, {5,80,88,88,89}}   //   r[AVIJ] += -4/3 W[Vabi] ta[Ai] ta[aI] tb[bJ]
{"AVIJ,Vabi,Ai,aJ,bI", -0.6666666666666666, 5, {5,80,88,88,89}}   //   r[AVIJ] += -2/3 W[Vabi] ta[Ai] ta[aJ] tb[bI]
{"AVIJ,AVab,aI,bJ", 1.3333333333333333, 4, {5,78,88,89}}   //   r[AVIJ] += 4/3 W[AVab] ta[aI] tb[bJ]
{"AVIJ,IVia,Ai,aJ", -1.3333333333333333, 4, {5,79,88,89}}   //   r[AVIJ] += -4/3 W[IVia] ta[Ai] tb[aJ]
{"AVIJ,AVab,aJ,bI", 0.6666666666666666, 4, {5,78,88,89}}   //   r[AVIJ] += 2/3 W[AVab] ta[aJ] tb[bI]
{"AVIJ,JVia,Ai,aI", -0.6666666666666666, 4, {5,79,88,89}}   //   r[AVIJ] += -2/3 W[JVia] ta[Ai] tb[aI]
{"AVIJ,AJaV,aI", 0.6666666666666666, 3, {5,32,89}}   //   r[AVIJ] += 2/3 W[AJaV] tb[aI]
{"AVIJ,AVIa,aJ", 2.0, 3, {5,81,89}}   //   r[AVIJ] += 2 W[AVIa] tb[aJ]
{"AVIJ,AIaV,aJ", -0.6666666666666666, 3, {5,32,89}}   //   r[AVIJ] += -2/3 W[AIaV] tb[aJ]
{"AVIJ,IJiV,Ai", -0.6666666666666666, 3, {5,33,89}}   //   r[AVIJ] += -2/3 W[IJiV] tb[Ai]
{"AVIJ,IJVi,Ai", 0.6666666666666666, 3, {5,40,89}}   //   r[AVIJ] += 2/3 W[IJVi] tb[Ai]
{"AVIJ,AVab,aJ,bI", -0.6666666666666666, 4, {5,78,89,89}}   //   r[AVIJ] += -2/3 W[AVab] tb[aJ] tb[bI]
{"AVIJ,AVab,aI,bJ", 0.6666666666666666, 4, {5,78,89,89}}   //   r[AVIJ] += 2/3 W[AVab] tb[aI] tb[bJ]
{"AVIJ,JVia,Ai,aI", 0.6666666666666666, 4, {5,79,89,89}}   //   r[AVIJ] += 2/3 W[JVia] tb[Ai] tb[aI]
{"AVIJ,JaVi,Ai,aI", -0.6666666666666666, 4, {5,39,89,89}}   //   r[AVIJ] += -2/3 W[JaVi] tb[Ai] tb[aI]
{"AVIJ,IVia,Ai,aJ", -0.6666666666666666, 4, {5,79,89,89}}   //   r[AVIJ] += -2/3 W[IVia] tb[Ai] tb[aJ]
{"AVIJ,IaVi,Ai,aJ", 0.6666666666666666, 4, {5,39,89,89}}   //   r[AVIJ] += 2/3 W[IaVi] tb[Ai] tb[aJ]
{"AVIJ,Vabi,Ai,aJ,bI", 0.6666666666666666, 5, {5,80,89,89,89}}   //   r[AVIJ] += 2/3 W[Vabi] tb[Ai] tb[aJ] tb[bI]
{"AVIJ,Vabi,Ai,aI,bJ", -0.6666666666666666, 5, {5,80,89,89,89}}   //   r[AVIJ] += -2/3 W[Vabi] tb[Ai] tb[aI] tb[bJ]
{"AVIJ,av,Av,aVIJ", -0.6666666666666666, 4, {5,28,14,15}}   //   r[AVIJ] += -2/3 f_A[av] t[Av] t[aVIJ]
{"AVIJ,av,Av,aVJI", -0.3333333333333333, 4, {5,28,14,15}}   //   r[AVIJ] += -1/3 f_A[av] t[Av] t[aVJI]
{"AVIJ,Iv,AVvJ", -0.6666666666666666, 3, {5,48,20}}   //   r[AVIJ] += -2/3 f_A[Iv] t[AVvJ]
{"AVIJ,Jv,AVvI", -0.3333333333333333, 3, {5,48,20}}   //   r[AVIJ] += -1/3 f_A[Jv] t[AVvI]
{"AVIJ,av,AVvJ,aI", -0.6666666666666666, 4, {5,28,20,88}}   //   r[AVIJ] += -2/3 f_A[av] t[AVvJ] ta[aI]
{"AVIJ,av,AVvI,aJ", -0.3333333333333333, 4, {5,28,20,88}}   //   r[AVIJ] += -1/3 f_A[av] t[AVvI] ta[aJ]
{"AVIJ,Aa,aVIJ", 1.0, 3, {5,49,15}}   //   r[AVIJ] += 1 f[Aa] t[aVIJ]
{"AVIJ,Aavw,vw,aVIJ", -0.16666666666666666, 4, {5,25,21,15}}   //   r[AVIJ] += -1/6 W[Aavw] I[vw] t[aVIJ]
{"AVIJ,Ii,AViJ", -1.0, 3, {5,50,15}}   //   r[AVIJ] += -1 f[Ii] t[AViJ]
{"AVIJ,Iivw,vw,AViJ", 0.16666666666666666, 4, {5,22,21,15}}   //   r[AVIJ] += 1/6 W[Iivw] I[vw] t[AViJ]
{"AVIJ,Aavw,vw,aVJI", -0.3333333333333333, 4, {5,25,21,15}}   //   r[AVIJ] += -1/3 W[Aavw] I[vw] t[aVJI]
{"AVIJ,Jivw,vw,AViI", 0.3333333333333333, 4, {5,22,21,15}}   //   r[AVIJ] += 1/3 W[Jivw] I[vw] t[AViI]
{"AVIJ,ai,AViJ,aI", -0.6666666666666666, 4, {5,29,15,88}}   //   r[AVIJ] += -2/3 f[ai] t[AViJ] ta[aI]
{"AVIJ,aivw,vw,AViJ,aI", 0.3333333333333333, 5, {5,23,21,15,88}}   //   r[AVIJ] += 1/3 W[aivw] I[vw] t[AViJ] ta[aI]
{"AVIJ,ai,aVIJ,Ai", -0.6666666666666666, 4, {5,29,15,88}}   //   r[AVIJ] += -2/3 f[ai] t[aVIJ] ta[Ai]
{"AVIJ,aivw,vw,aVIJ,Ai", 0.3333333333333333, 5, {5,23,21,15,88}}   //   r[AVIJ] += 1/3 W[aivw] I[vw] t[aVIJ] ta[Ai]
{"AVIJ,ai,AViI,aJ", -0.3333333333333333, 4, {5,29,15,88}}   //   r[AVIJ] += -1/3 f[ai] t[AViI] ta[aJ]
{"AVIJ,aivw,vw,AViI,aJ", 0.16666666666666666, 5, {5,23,21,15,88}}   //   r[AVIJ] += 1/6 W[aivw] I[vw] t[AViI] ta[aJ]
{"AVIJ,ai,aVJI,Ai", -0.3333333333333333, 4, {5,29,15,88}}   //   r[AVIJ] += -1/3 f[ai] t[aVJI] ta[Ai]
{"AVIJ,aivw,vw,aVJI,Ai", 0.16666666666666666, 5, {5,23,21,15,88}}   //   r[AVIJ] += 1/6 W[aivw] I[vw] t[aVJI] ta[Ai]
{"AVIJ,Av,VvIJ", -1.3333333333333333, 3, {5,51,12}}   //   r[AVIJ] += -4/3 f_B[Av] t[VvIJ]
{"AVIJ,iv,VvIJ,Ai", 1.3333333333333333, 4, {5,30,12,89}}   //   r[AVIJ] += 4/3 f_B[iv] t[VvIJ] tb[Ai]
{"AVIJ,iv,Vi,AvIJ", -1.0, 4, {5,30,13,15}}   //   r[AVIJ] += -1 f_B[iv] t[Vi] t[AvIJ]
{"AVIJ,iv,vJ,AVIi", -1.0, 4, {5,30,13,15}}   //   r[AVIJ] += -1 f_B[iv] t[vJ] t[AVIi]
{"AVIJ,iv,vJ,AViI", 0.3333333333333333, 4, {5,30,13,15}}   //   r[AVIJ] += 1/3 f_B[iv] t[vJ] t[AViI]
{"AVIJ,iv,vI,AViJ", -0.3333333333333333, 4, {5,30,13,15}}   //   r[AVIJ] += -1/3 f_B[iv] t[vI] t[AViJ]
{"AVIJ,ai,Vi,AaIJ", -2.0, 4, {5,29,13,18}}   //   r[AVIJ] += -2 f[ai] t[Vi] t[AaIJ]
{"AVIJ,aivw,vw,Vi,AaIJ", -1.0, 5, {5,23,21,13,18}}   //   r[AVIJ] += -1 W[aivw] I[vw] t[Vi] t[AaIJ]
{"AVIJ,Vv,AvIJ", 1.0, 3, {5,82,15}}   //   r[AVIJ] += 1 f_B[Vv] t[AvIJ]
{"AVIJ,Ji,AVIi", -1.0, 3, {5,50,15}}   //   r[AVIJ] += -1 f[Ji] t[AVIi]
{"AVIJ,Jivw,vw,AVIi", -0.5, 4, {5,22,21,15}}   //   r[AVIJ] += -1/2 W[Jivw] I[vw] t[AVIi]
{"AVIJ,ai,AViJ,aI", -0.3333333333333333, 4, {5,29,15,89}}   //   r[AVIJ] += -1/3 f[ai] t[AViJ] tb[aI]
{"AVIJ,aivw,vw,AViJ,aI", -0.16666666666666666, 5, {5,23,21,15,89}}   //   r[AVIJ] += -1/6 W[aivw] I[vw] t[AViJ] tb[aI]
{"AVIJ,ai,AVIi,aJ", -1.0, 4, {5,29,15,89}}   //   r[AVIJ] += -1 f[ai] t[AVIi] tb[aJ]
{"AVIJ,aivw,vw,AVIi,aJ", -0.5, 5, {5,23,21,15,89}}   //   r[AVIJ] += -1/2 W[aivw] I[vw] t[AVIi] tb[aJ]
{"AVIJ,ai,aVIJ,Ai", -0.3333333333333333, 4, {5,29,15,89}}   //   r[AVIJ] += -1/3 f[ai] t[aVIJ] tb[Ai]
{"AVIJ,aivw,vw,aVIJ,Ai", -0.16666666666666666, 5, {5,23,21,15,89}}   //   r[AVIJ] += -1/6 W[aivw] I[vw] t[aVIJ] tb[Ai]
{"AVIJ,ai,AViI,aJ", 0.3333333333333333, 4, {5,29,15,89}}   //   r[AVIJ] += 1/3 f[ai] t[AViI] tb[aJ]
{"AVIJ,aivw,vw,AViI,aJ", 0.16666666666666666, 5, {5,23,21,15,89}}   //   r[AVIJ] += 1/6 W[aivw] I[vw] t[AViI] tb[aJ]
{"AVIJ,ai,aVJI,Ai", 0.3333333333333333, 4, {5,29,15,89}}   //   r[AVIJ] += 1/3 f[ai] t[aVJI] tb[Ai]
{"AVIJ,aivw,vw,aVJI,Ai", 0.16666666666666666, 5, {5,23,21,15,89}}   //   r[AVIJ] += 1/6 W[aivw] I[vw] t[aVJI] tb[Ai]
{"AVIJ,Va,AaIJ", 2.0, 3, {5,83,18}}   //   r[AVIJ] += 2 f_B[Va] t[AaIJ]
{"AVWI,AIWV", 2.0, 2, {6,23}}   //   r[AVWI] += 2 W[AIWV]
{"AVWI,AiWv,VvIi", 4.0, 3, {6,23,12}}   //   r[AVWI] += 4 W[AiWv] t[VvIi]
{"AVWI,Aiav,VvIi,aW", 4.0, 4, {6,32,12,14}}   //   r[AVWI] += 4 W[Aiav] t[VvIi] t[aW]
{"AVWI,Wivw,VwIi,Av", -4.0, 4, {6,53,12,14}}   //   r[AVWI] += -4 W[Wivw] t[VwIi] t[Av]
{"AVWI,aivw,VwIi,Av,aW", -4.0, 5, {6,23,12,14,14}}   //   r[AVWI] += -4 W[aivw] t[VwIi] t[Av] t[aW]
{"AVWI,aijv,VvIi,aW,Aj", -4.0, 5, {6,24,12,14,88}}   //   r[AVWI] += -4 W[aijv] t[VvIi] t[aW] ta[Aj]
{"AVWI,ijvw,Vvij,AwWI", 2.0, 4, {6,22,12,20}}   //   r[AVWI] += 2 W[ijvw] t[Vvij] t[AwWI]
{"AVWI,ijvw,vwIi,AVWj", 2.0, 4, {6,22,12,20}}   //   r[AVWI] += 2 W[ijvw] t[vwIi] t[AVWj]
{"AVWI,ijvw,VvIj,AwWi", -2.0, 4, {6,22,12,20}}   //   r[AVWI] += -2 W[ijvw] t[VvIj] t[AwWi]
{"AVWI,ijvw,VvIi,AwWj", 2.0, 4, {6,22,12,20}}   //   r[AVWI] += 2 W[ijvw] t[VvIi] t[AwWj]
{"AVWI,aivw,VwIi,AaWv", 8.0, 4, {6,23,12,16}}   //   r[AVWI] += 8 W[aivw] t[VwIi] t[AaWv]
{"AVWI,aijv,Vvij,AaWI", 2.0, 4, {6,24,12,17}}   //   r[AVWI] += 2 W[aijv] t[Vvij] t[AaWI]
{"AVWI,aijv,VvIj,AaWi", -2.0, 4, {6,24,12,17}}   //   r[AVWI] += -2 W[aijv] t[VvIj] t[AaWi]
{"AVWI,aijv,VvIi,aAWj", -2.0, 4, {6,24,12,17}}   //   r[AVWI] += -2 W[aijv] t[VvIi] t[aAWj]
{"AVWI,aijv,VvIi,AaWj", 4.0, 4, {6,24,12,17}}   //   r[AVWI] += 4 W[aijv] t[VvIi] t[AaWj]
{"AVWI,Wijv,VvIi,Aj", -4.0, 4, {6,54,12,88}}   //   r[AVWI] += -4 W[Wijv] t[VvIi] ta[Aj]
{"AVWI,AVWv,vI", 2.0, 3, {6,52,13}}   //   r[AVWI] += 2 W[AVWv] t[vI]
{"AVWI,AIWi,Vi", -2.0, 3, {6,36,13}}   //   r[AVWI] += -2 W[AIWi] t[Vi]
{"AVWI,AiWv,Vi,vI", -2.0, 4, {6,23,13,13}}   //   r[AVWI] += -2 W[AiWv] t[Vi] t[vI]
{"AVWI,Aiav,Vi,vI,aW", -2.0, 5, {6,32,13,13,14}}   //   r[AVWI] += -2 W[Aiav] t[Vi] t[vI] t[aW]
{"AVWI,Wivw,Vi,wI,Av", 2.0, 5, {6,53,13,13,14}}   //   r[AVWI] += 2 W[Wivw] t[Vi] t[wI] t[Av]
{"AVWI,aivw,Vi,wI,Av,aW", 2.0, 6, {6,23,13,13,14,14}}   //   r[AVWI] += 2 W[aivw] t[Vi] t[wI] t[Av] t[aW]
{"AVWI,aijv,Vi,vI,aW,Aj", 2.0, 6, {6,24,13,13,14,88}}   //   r[AVWI] += 2 W[aijv] t[Vi] t[vI] t[aW] ta[Aj]
{"AVWI,ijvw,Vi,vj,AwWI", 1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += 1 W[ijvw] t[Vi] t[vj] t[AwWI]
{"AVWI,ijvw,Vi,wj,AvWI", -1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += -1 W[ijvw] t[Vi] t[wj] t[AvWI]
{"AVWI,ijvw,vI,wi,AVWj", 1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += 1 W[ijvw] t[vI] t[wi] t[AVWj]
{"AVWI,ijvw,vI,wj,AVWi", -1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += -1 W[ijvw] t[vI] t[wj] t[AVWi]
{"AVWI,ijvw,Vi,wI,AvWj", 1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += 1 W[ijvw] t[Vi] t[wI] t[AvWj]
{"AVWI,ijvw,Vi,vI,AwWj", -1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += -1 W[ijvw] t[Vi] t[vI] t[AwWj]
{"AVWI,aivw,Vi,wI,AaWv", -4.0, 5, {6,23,13,13,16}}   //   r[AVWI] += -4 W[aivw] t[Vi] t[wI] t[AaWv]
{"AVWI,aijv,Vi,vj,AaWI", 1.0, 5, {6,24,13,13,17}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[vj] t[AaWI]
{"AVWI,aijv,Vj,vi,AaWI", -1.0, 5, {6,24,13,13,17}}   //   r[AVWI] += -1 W[aijv] t[Vj] t[vi] t[AaWI]
{"AVWI,aijv,Vj,vI,AaWi", 1.0, 5, {6,24,13,13,17}}   //   r[AVWI] += 1 W[aijv] t[Vj] t[vI] t[AaWi]
{"AVWI,aijv,Vi,vI,aAWj", 1.0, 5, {6,24,13,13,17}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[vI] t[aAWj]
{"AVWI,aijv,Vi,vI,AaWj", -2.0, 5, {6,24,13,13,17}}   //   r[AVWI] += -2 W[aijv] t[Vi] t[vI] t[AaWj]
{"AVWI,Wijv,Vi,vI,Aj", 2.0, 5, {6,54,13,13,88}}   //   r[AVWI] += 2 W[Wijv] t[Vi] t[vI] ta[Aj]
{"AVWI,AVav,vI,aW", 2.0, 4, {6,61,13,14}}   //   r[AVWI] += 2 W[AVav] t[vI] t[aW]
{"AVWI,AIai,Vi,aW", -2.0, 4, {6,42,13,14}}   //   r[AVWI] += -2 W[AIai] t[Vi] t[aW]
{"AVWI,VWvw,vI,Aw", -2.0, 4, {6,70,13,14}}   //   r[AVWI] += -2 W[VWvw] t[vI] t[Aw]
{"AVWI,IWiv,Vi,Av", 2.0, 4, {6,63,13,14}}   //   r[AVWI] += 2 W[IWiv] t[Vi] t[Av]
{"AVWI,Vavw,vI,Aw,aW", -2.0, 5, {6,58,13,14,14}}   //   r[AVWI] += -2 W[Vavw] t[vI] t[Aw] t[aW]
{"AVWI,Iaiv,Vi,Av,aW", 2.0, 5, {6,38,13,14,14}}   //   r[AVWI] += 2 W[Iaiv] t[Vi] t[Av] t[aW]
{"AVWI,abiv,Vi,Av,bW,aI", 2.0, 6, {6,26,13,14,14,89}}   //   r[AVWI] += 2 W[abiv] t[Vi] t[Av] t[bW] tb[aI]
{"AVWI,aivw,wi,Av,aVWI", -1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += -1 W[aivw] t[wi] t[Av] t[aVWI]
{"AVWI,aivw,Vi,av,AwWI", -1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += -1 W[aivw] t[Vi] t[av] t[AwWI]
{"AVWI,aivw,Vi,Av,awWI", 1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += 1 W[aivw] t[Vi] t[Av] t[awWI]
{"AVWI,aivw,wI,av,AVWi", -1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += -1 W[aivw] t[wI] t[av] t[AVWi]
{"AVWI,aivw,wI,Av,aVWi", 1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += 1 W[aivw] t[wI] t[Av] t[aVWi]
{"AVWI,aivw,wi,aW,AVvI", -1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += -1 W[aivw] t[wi] t[aW] t[AVvI]
{"AVWI,aivw,Vi,aW,AwvI", 1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += 1 W[aivw] t[Vi] t[aW] t[AwvI]
{"AVWI,aivw,wI,aW,AVvi", 1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += 1 W[aivw] t[wI] t[aW] t[AVvi]
{"AVWI,aijv,vi,aW,AVjI", -1.0, 5, {6,24,13,14,15}}   //   r[AVWI] += -1 W[aijv] t[vi] t[aW] t[AVjI]
{"AVWI,aijv,Vi,aW,AvjI", 1.0, 5, {6,24,13,14,15}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[aW] t[AvjI]
{"AVWI,aijv,vI,aW,AVji", 1.0, 5, {6,24,13,14,15}}   //   r[AVWI] += 1 W[aijv] t[vI] t[aW] t[AVji]
{"AVWI,abiv,Vi,bv,AaWI", -1.0, 5, {6,26,13,14,17}}   //   r[AVWI] += -1 W[abiv] t[Vi] t[bv] t[AaWI]
{"AVWI,abiv,Vi,Av,baWI", 1.0, 5, {6,26,13,14,17}}   //   r[AVWI] += 1 W[abiv] t[Vi] t[Av] t[baWI]
{"AVWI,abiv,Vi,bW,AavI", 1.0, 5, {6,26,13,14,17}}   //   r[AVWI] += 1 W[abiv] t[Vi] t[bW] t[AavI]
{"AVWI,abij,Vi,bW,AajI", 2.0, 5, {6,27,13,14,18}}   //   r[AVWI] += 2 W[abij] t[Vi] t[bW] t[AajI]
{"AVWI,Vavi,vI,aW,Ai", -2.0, 5, {6,60,13,14,88}}   //   r[AVWI] += -2 W[Vavi] t[vI] t[aW] ta[Ai]
{"AVWI,Iaij,Vi,aW,Aj", 2.0, 5, {6,45,13,14,88}}   //   r[AVWI] += 2 W[Iaij] t[Vi] t[aW] ta[Aj]
{"AVWI,abij,Vi,bW,Aj,aI", 2.0, 6, {6,27,13,14,88,89}}   //   r[AVWI] += 2 W[abij] t[Vi] t[bW] ta[Aj] tb[aI]
{"AVWI,Aabi,Vi,bW,aI", -2.0, 5, {6,44,13,14,89}}   //   r[AVWI] += -2 W[Aabi] t[Vi] t[bW] tb[aI]
{"AVWI,Wavi,Vi,Av,aI", 2.0, 5, {6,60,13,14,89}}   //   r[AVWI] += 2 W[Wavi] t[Vi] t[Av] tb[aI]
{"AVWI,Aiav,vi,aVWI", 1.0, 4, {6,32,13,20}}   //   r[AVWI] += 1 W[Aiav] t[vi] t[aVWI]
{"AVWI,Aiav,Vi,avWI", -1.0, 4, {6,32,13,20}}   //   r[AVWI] += -1 W[Aiav] t[Vi] t[avWI]
{"AVWI,Vivw,wi,AvWI", 1.0, 4, {6,53,13,20}}   //   r[AVWI] += 1 W[Vivw] t[wi] t[AvWI]
{"AVWI,Vivw,vi,AwWI", -1.0, 4, {6,53,13,20}}   //   r[AVWI] += -1 W[Vivw] t[vi] t[AwWI]
{"AVWI,Aiav,vI,aVWi", -1.0, 4, {6,32,13,20}}   //   r[AVWI] += -1 W[Aiav] t[vI] t[aVWi]
{"AVWI,Vivw,wI,AvWi", -1.0, 4, {6,53,13,20}}   //   r[AVWI] += -1 W[Vivw] t[wI] t[AvWi]
{"AVWI,Vivw,vI,AwWi", 1.0, 4, {6,53,13,20}}   //   r[AVWI] += 1 W[Vivw] t[vI] t[AwWi]
{"AVWI,Iijv,vi,AVWj", -1.0, 4, {6,33,13,20}}   //   r[AVWI] += -1 W[Iijv] t[vi] t[AVWj]
{"AVWI,Iijv,Vi,AvWj", 1.0, 4, {6,33,13,20}}   //   r[AVWI] += 1 W[Iijv] t[Vi] t[AvWj]
{"AVWI,Iijv,vj,AVWi", 1.0, 4, {6,33,13,20}}   //   r[AVWI] += 1 W[Iijv] t[vj] t[AVWi]
{"AVWI,Iijv,Vj,AvWi", -1.0, 4, {6,33,13,20}}   //   r[AVWI] += -1 W[Iijv] t[Vj] t[AvWi]
{"AVWI,Wivw,wi,AVvI", -1.0, 4, {6,53,13,20}}   //   r[AVWI] += -1 W[Wivw] t[wi] t[AVvI]
{"AVWI,Wivw,Vi,AwvI", 1.0, 4, {6,53,13,20}}   //   r[AVWI] += 1 W[Wivw] t[Vi] t[AwvI]
{"AVWI,Wivw,wI,AVvi", 1.0, 4, {6,53,13,20}}   //   r[AVWI] += 1 W[Wivw] t[wI] t[AVvi]
{"AVWI,aijv,vi,aVWI,Aj", -1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += -1 W[aijv] t[vi] t[aVWI] ta[Aj]
{"AVWI,aijv,Vi,avWI,Aj", 1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[avWI] ta[Aj]
{"AVWI,aijv,Vi,AvWI,aj", -1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += -1 W[aijv] t[Vi] t[AvWI] ta[aj]
{"AVWI,aijv,vI,aVWi,Aj", 1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += 1 W[aijv] t[vI] t[aVWi] ta[Aj]
{"AVWI,aijv,vI,AVWi,aj", -1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += -1 W[aijv] t[vI] t[AVWi] ta[aj]
{"AVWI,aijv,vj,AVWi,aI", 1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += 1 W[aijv] t[vj] t[AVWi] tb[aI]
{"AVWI,aijv,vi,AVWj,aI", -1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += -1 W[aijv] t[vi] t[AVWj] tb[aI]
{"AVWI,aijv,Vj,AvWi,aI", -1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += -1 W[aijv] t[Vj] t[AvWi] tb[aI]
{"AVWI,aijv,Vi,AvWj,aI", 1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += 1 W[aijv] t[Vi] t[AvWj] tb[aI]
{"AVWI,aijv,Vj,AvWI,ai", 1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += 1 W[aijv] t[Vj] t[AvWI] tb[ai]
{"AVWI,aijv,Vi,AvWI,aj", -1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += -1 W[aijv] t[Vi] t[AvWI] tb[aj]
{"AVWI,aijv,vI,AVWj,ai", 1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += 1 W[aijv] t[vI] t[AVWj] tb[ai]
{"AVWI,aijv,vI,AVWi,aj", -1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += -1 W[aijv] t[vI] t[AVWi] tb[aj]
{"AVWI,Wijv,vi,AVjI", -1.0, 4, {6,54,13,15}}   //   r[AVWI] += -1 W[Wijv] t[vi] t[AVjI]
{"AVWI,Wijv,Vi,AvjI", 1.0, 4, {6,54,13,15}}   //   r[AVWI] += 1 W[Wijv] t[Vi] t[AvjI]
{"AVWI,Wijv,vI,AVji", 1.0, 4, {6,54,13,15}}   //   r[AVWI] += 1 W[Wijv] t[vI] t[AVji]
{"AVWI,Vavw,vI,AaWw", 4.0, 4, {6,58,13,16}}   //   r[AVWI] += 4 W[Vavw] t[vI] t[AaWw]
{"AVWI,Iaiv,Vi,AaWv", -4.0, 4, {6,38,13,16}}   //   r[AVWI] += -4 W[Iaiv] t[Vi] t[AaWv]
{"AVWI,abiv,Vi,AbWv,aI", -4.0, 5, {6,26,13,16,89}}   //   r[AVWI] += -4 W[abiv] t[Vi] t[AbWv] tb[aI]
{"AVWI,Aabi,Vi,baWI", -1.0, 4, {6,44,13,17}}   //   r[AVWI] += -1 W[Aabi] t[Vi] t[baWI]
{"AVWI,Viav,vi,AaWI", 1.0, 4, {6,74,13,17}}   //   r[AVWI] += 1 W[Viav] t[vi] t[AaWI]
{"AVWI,Vavi,vi,AaWI", -1.0, 4, {6,60,13,17}}   //   r[AVWI] += -1 W[Vavi] t[vi] t[AaWI]
{"AVWI,Viav,vI,AaWi", -1.0, 4, {6,74,13,17}}   //   r[AVWI] += -1 W[Viav] t[vI] t[AaWi]
{"AVWI,Vavi,vI,aAWi", -1.0, 4, {6,60,13,17}}   //   r[AVWI] += -1 W[Vavi] t[vI] t[aAWi]
{"AVWI,Vavi,vI,AaWi", 2.0, 4, {6,60,13,17}}   //   r[AVWI] += 2 W[Vavi] t[vI] t[AaWi]
{"AVWI,Iaij,Vj,AaWi", 1.0, 4, {6,45,13,17}}   //   r[AVWI] += 1 W[Iaij] t[Vj] t[AaWi]
{"AVWI,Iaij,Vi,aAWj", 1.0, 4, {6,45,13,17}}   //   r[AVWI] += 1 W[Iaij] t[Vi] t[aAWj]
{"AVWI,Iaij,Vi,AaWj", -2.0, 4, {6,45,13,17}}   //   r[AVWI] += -2 W[Iaij] t[Vi] t[AaWj]
{"AVWI,Wavi,Vi,AavI", 1.0, 4, {6,60,13,17}}   //   r[AVWI] += 1 W[Wavi] t[Vi] t[AavI]
{"AVWI,abij,Vi,baWI,Aj", 1.0, 5, {6,27,13,17,88}}   //   r[AVWI] += 1 W[abij] t[Vi] t[baWI] ta[Aj]
{"AVWI,abij,Vi,AaWI,bj", -1.0, 5, {6,27,13,17,88}}   //   r[AVWI] += -1 W[abij] t[Vi] t[AaWI] ta[bj]
{"AVWI,abij,Vi,bAWj,aI", 1.0, 5, {6,27,13,17,89}}   //   r[AVWI] += 1 W[abij] t[Vi] t[bAWj] tb[aI]
{"AVWI,abij,Vi,AbWj,aI", -2.0, 5, {6,27,13,17,89}}   //   r[AVWI] += -2 W[abij] t[Vi] t[AbWj] tb[aI]
{"AVWI,abij,Vi,AaWj,bI", 1.0, 5, {6,27,13,17,89}}   //   r[AVWI] += 1 W[abij] t[Vi] t[AaWj] tb[bI]
{"AVWI,abij,Vi,AbWI,aj", 1.0, 5, {6,27,13,17,89}}   //   r[AVWI] += 1 W[abij] t[Vi] t[AbWI] tb[aj]
{"AVWI,abij,Vi,AaWI,bj", -1.0, 5, {6,27,13,17,89}}   //   r[AVWI] += -1 W[abij] t[Vi] t[AaWI] tb[bj]
{"AVWI,Waij,Vj,AaiI", 2.0, 4, {6,66,13,18}}   //   r[AVWI] += 2 W[Waij] t[Vj] t[AaiI]
{"AVWI,VWvi,vI,Ai", -2.0, 4, {6,72,13,88}}   //   r[AVWI] += -2 W[VWvi] t[vI] ta[Ai]
{"AVWI,IWij,Vi,Aj", 2.0, 4, {6,65,13,88}}   //   r[AVWI] += 2 W[IWij] t[Vi] ta[Aj]
{"AVWI,Waij,Vj,Ai,aI", 2.0, 5, {6,66,13,88,89}}   //   r[AVWI] += 2 W[Waij] t[Vj] ta[Ai] tb[aI]
{"AVWI,AaWi,Vi,aI", -2.0, 4, {6,31,13,89}}   //   r[AVWI] += -2 W[AaWi] t[Vi] tb[aI]
{"AVWI,AIaV,aW", 2.0, 3, {6,32,14}}   //   r[AVWI] += 2 W[AIaV] t[aW]
{"AVWI,IWVv,Av", -2.0, 3, {6,57,14}}   //   r[AVWI] += -2 W[IWVv] t[Av]
{"AVWI,IaVv,Av,aW", -2.0, 4, {6,37,14,14}}   //   r[AVWI] += -2 W[IaVv] t[Av] t[aW]
{"AVWI,abvw,Av,aw,bVWI", 1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += 1 W[abvw] t[Av] t[aw] t[bVWI]
{"AVWI,abvw,Av,bw,aVWI", -1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += -1 W[abvw] t[Av] t[bw] t[aVWI]
{"AVWI,abvw,aW,bv,AVwI", 1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += 1 W[abvw] t[aW] t[bv] t[AVwI]
{"AVWI,abvw,aW,bw,AVvI", -1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += -1 W[abvw] t[aW] t[bw] t[AVvI]
{"AVWI,abvw,Av,bW,aVwI", 1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += 1 W[abvw] t[Av] t[bW] t[aVwI]
{"AVWI,abvw,Av,aW,bVwI", -1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += -1 W[abvw] t[Av] t[aW] t[bVwI]
{"AVWI,abiv,Av,bW,aVIi", 1.0, 5, {6,26,14,14,15}}   //   r[AVWI] += 1 W[abiv] t[Av] t[bW] t[aVIi]
{"AVWI,abiv,av,bW,AViI", 1.0, 5, {6,26,14,14,15}}   //   r[AVWI] += 1 W[abiv] t[av] t[bW] t[AViI]
{"AVWI,abiv,aW,bv,AViI", -1.0, 5, {6,26,14,14,15}}   //   r[AVWI] += -1 W[abiv] t[aW] t[bv] t[AViI]
{"AVWI,abiv,Av,aW,bViI", 1.0, 5, {6,26,14,14,15}}   //   r[AVWI] += 1 W[abiv] t[Av] t[aW] t[bViI]
{"AVWI,abiv,Av,bW,aViI", -2.0, 5, {6,26,14,14,15}}   //   r[AVWI] += -2 W[abiv] t[Av] t[bW] t[aViI]
{"AVWI,Vabv,Av,aW,bI", -2.0, 5, {6,76,14,14,89}}   //   r[AVWI] += -2 W[Vabv] t[Av] t[aW] tb[bI]
{"AVWI,Aabv,av,bVWI", 1.0, 4, {6,34,14,20}}   //   r[AVWI] += 1 W[Aabv] t[av] t[bVWI]
{"AVWI,Aabv,bv,aVWI", -1.0, 4, {6,34,14,20}}   //   r[AVWI] += -1 W[Aabv] t[bv] t[aVWI]
{"AVWI,Vavw,aw,AvWI", 1.0, 4, {6,58,14,20}}   //   r[AVWI] += 1 W[Vavw] t[aw] t[AvWI]
{"AVWI,Vavw,Aw,avWI", -1.0, 4, {6,58,14,20}}   //   r[AVWI] += -1 W[Vavw] t[Aw] t[avWI]
{"AVWI,Iaiv,av,AVWi", -1.0, 4, {6,38,14,20}}   //   r[AVWI] += -1 W[Iaiv] t[av] t[AVWi]
{"AVWI,Iaiv,Av,aVWi", 1.0, 4, {6,38,14,20}}   //   r[AVWI] += 1 W[Iaiv] t[Av] t[aVWi]
{"AVWI,Aabv,aW,bVvI", -1.0, 4, {6,34,14,20}}   //   r[AVWI] += -1 W[Aabv] t[aW] t[bVvI]
{"AVWI,Aabv,bW,aVvI", 1.0, 4, {6,34,14,20}}   //   r[AVWI] += 1 W[Aabv] t[bW] t[aVvI]
{"AVWI,Vavw,aW,AvwI", -1.0, 4, {6,58,14,20}}   //   r[AVWI] += -1 W[Vavw] t[aW] t[AvwI]
{"AVWI,Iaiv,aW,AVvi", 1.0, 4, {6,38,14,20}}   //   r[AVWI] += 1 W[Iaiv] t[aW] t[AVvi]
{"AVWI,Wavw,aw,AVvI", -1.0, 4, {6,58,14,20}}   //   r[AVWI] += -1 W[Wavw] t[aw] t[AVvI]
{"AVWI,Wavw,Aw,aVvI", 1.0, 4, {6,58,14,20}}   //   r[AVWI] += 1 W[Wavw] t[Aw] t[aVvI]
{"AVWI,Wavw,av,AVwI", 1.0, 4, {6,58,14,20}}   //   r[AVWI] += 1 W[Wavw] t[av] t[AVwI]
{"AVWI,Wavw,Av,aVwI", -1.0, 4, {6,58,14,20}}   //   r[AVWI] += -1 W[Wavw] t[Av] t[aVwI]
{"AVWI,abiv,av,bVWI,Ai", 1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += 1 W[abiv] t[av] t[bVWI] ta[Ai]
{"AVWI,abiv,bv,aVWI,Ai", -1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += -1 W[abiv] t[bv] t[aVWI] ta[Ai]
{"AVWI,abiv,Av,aVWI,bi", 1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += 1 W[abiv] t[Av] t[aVWI] ta[bi]
{"AVWI,abiv,Av,bVWI,ai", -1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += -1 W[abiv] t[Av] t[bVWI] ta[ai]
{"AVWI,abiv,aW,bVvI,Ai", -1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += -1 W[abiv] t[aW] t[bVvI] ta[Ai]
{"AVWI,abiv,aW,AVvI,bi", 1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += 1 W[abiv] t[aW] t[AVvI] ta[bi]
{"AVWI,abiv,bW,aVvI,Ai", 1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += 1 W[abiv] t[bW] t[aVvI] ta[Ai]
{"AVWI,abiv,bW,AVvI,ai", -1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += -1 W[abiv] t[bW] t[AVvI] ta[ai]
{"AVWI,abiv,bv,AVWi,aI", -1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += -1 W[abiv] t[bv] t[AVWi] tb[aI]
{"AVWI,abiv,Av,bVWi,aI", 1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += 1 W[abiv] t[Av] t[bVWi] tb[aI]
{"AVWI,abiv,Av,bVWI,ai", -1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += -1 W[abiv] t[Av] t[bVWI] tb[ai]
{"AVWI,abiv,bW,AVvi,aI", 1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += 1 W[abiv] t[bW] t[AVvi] tb[aI]
{"AVWI,abiv,bW,AVvI,ai", -1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += -1 W[abiv] t[bW] t[AVvI] tb[ai]
{"AVWI,Aabi,bW,aVIi", -1.0, 4, {6,44,14,15}}   //   r[AVWI] += -1 W[Aabi] t[bW] t[aVIi]
{"AVWI,Aabi,aW,bViI", -1.0, 4, {6,44,14,15}}   //   r[AVWI] += -1 W[Aabi] t[aW] t[bViI]
{"AVWI,Aabi,bW,aViI", 2.0, 4, {6,44,14,15}}   //   r[AVWI] += 2 W[Aabi] t[bW] t[aViI]
{"AVWI,Vavi,aW,AviI", -1.0, 4, {6,60,14,15}}   //   r[AVWI] += -1 W[Vavi] t[aW] t[AviI]
{"AVWI,Iaij,aW,AVji", 1.0, 4, {6,45,14,15}}   //   r[AVWI] += 1 W[Iaij] t[aW] t[AVji]
{"AVWI,Wavi,Av,aVIi", 1.0, 4, {6,60,14,15}}   //   r[AVWI] += 1 W[Wavi] t[Av] t[aVIi]
{"AVWI,Waiv,av,AViI", -1.0, 4, {6,59,14,15}}   //   r[AVWI] += -1 W[Waiv] t[av] t[AViI]
{"AVWI,Waiv,Av,aViI", 1.0, 4, {6,59,14,15}}   //   r[AVWI] += 1 W[Waiv] t[Av] t[aViI]
{"AVWI,Wavi,av,AViI", 1.0, 4, {6,60,14,15}}   //   r[AVWI] += 1 W[Wavi] t[av] t[AViI]
{"AVWI,Wavi,Av,aViI", -2.0, 4, {6,60,14,15}}   //   r[AVWI] += -2 W[Wavi] t[Av] t[aViI]
{"AVWI,abij,aW,bVIj,Ai", 1.0, 5, {6,27,14,15,88}}   //   r[AVWI] += 1 W[abij] t[aW] t[bVIj] ta[Ai]
{"AVWI,abij,aW,bVjI,Ai", -2.0, 5, {6,27,14,15,88}}   //   r[AVWI] += -2 W[abij] t[aW] t[bVjI] ta[Ai]
{"AVWI,abij,aW,AVjI,bi", 1.0, 5, {6,27,14,15,88}}   //   r[AVWI] += 1 W[abij] t[aW] t[AVjI] ta[bi]
{"AVWI,abij,aW,bViI,Aj", 1.0, 5, {6,27,14,15,88}}   //   r[AVWI] += 1 W[abij] t[aW] t[bViI] ta[Aj]
{"AVWI,abij,aW,AViI,bj", -1.0, 5, {6,27,14,15,88}}   //   r[AVWI] += -1 W[abij] t[aW] t[AViI] ta[bj]
{"AVWI,abij,aW,AVij,bI", 1.0, 5, {6,27,14,15,89}}   //   r[AVWI] += 1 W[abij] t[aW] t[AVij] tb[bI]
{"AVWI,abij,aW,AViI,bj", -1.0, 5, {6,27,14,15,89}}   //   r[AVWI] += -1 W[abij] t[aW] t[AViI] tb[bj]
{"AVWI,Vabv,av,AbWI", 1.0, 4, {6,76,14,17}}   //   r[AVWI] += 1 W[Vabv] t[av] t[AbWI]
{"AVWI,Vabv,Av,abWI", -1.0, 4, {6,76,14,17}}   //   r[AVWI] += -1 W[Vabv] t[Av] t[abWI]
{"AVWI,Vabv,aW,AbvI", -1.0, 4, {6,76,14,17}}   //   r[AVWI] += -1 W[Vabv] t[aW] t[AbvI]
{"AVWI,Vabi,aW,AbiI", -2.0, 4, {6,80,14,18}}   //   r[AVWI] += -2 W[Vabi] t[aW] t[AbiI]
{"AVWI,IaVi,aW,Ai", -2.0, 4, {6,39,14,88}}   //   r[AVWI] += -2 W[IaVi] t[aW] ta[Ai]
{"AVWI,Vabi,aW,Ai,bI", -2.0, 5, {6,80,14,88,89}}   //   r[AVWI] += -2 W[Vabi] t[aW] ta[Ai] tb[bI]
{"AVWI,AVab,aW,bI", 2.0, 4, {6,78,14,89}}   //   r[AVWI] += 2 W[AVab] t[aW] tb[bI]
{"AVWI,VWav,Av,aI", -2.0, 4, {6,84,14,89}}   //   r[AVWI] += -2 W[VWav] t[Av] tb[aI]
{"AVWI,AVav,avWI", 1.0, 3, {6,61,20}}   //   r[AVWI] += 1 W[AVav] t[avWI]
{"AVWI,AIai,aVWi", -1.0, 3, {6,42,20}}   //   r[AVWI] += -1 W[AIai] t[aVWi]
{"AVWI,IViv,AvWi", -1.0, 3, {6,63,20}}   //   r[AVWI] += -1 W[IViv] t[AvWi]
{"AVWI,IiVv,AvWi", 1.0, 3, {6,22,20}}   //   r[AVWI] += 1 W[IiVv] t[AvWi]
{"AVWI,AWav,aVvI", -1.0, 3, {6,61,20}}   //   r[AVWI] += -1 W[AWav] t[aVvI]
{"AVWI,VWvw,AvwI", -1.0, 3, {6,70,20}}   //   r[AVWI] += -1 W[VWvw] t[AvwI]
{"AVWI,AaWv,aVvI", 1.0, 3, {6,25,20}}   //   r[AVWI] += 1 W[AaWv] t[aVvI]
{"AVWI,IWiv,AVvi", 1.0, 3, {6,63,20}}   //   r[AVWI] += 1 W[IWiv] t[AVvi]
{"AVWI,aivw,AwWI,aVvi", -0.5, 4, {6,23,20,20}}   //   r[AVWI] += -1/2 W[aivw] t[AwWI] t[aVvi]
{"AVWI,aivw,Awvi,aVWI", -0.5, 4, {6,23,20,20}}   //   r[AVWI] += -1/2 W[aivw] t[Awvi] t[aVWI]
{"AVWI,aivw,AVvi,awWI", 0.5, 4, {6,23,20,20}}   //   r[AVWI] += 1/2 W[aivw] t[AVvi] t[awWI]
{"AVWI,aivw,AVWi,awvI", -0.5, 4, {6,23,20,20}}   //   r[AVWI] += -1/2 W[aivw] t[AVWi] t[awvI]
{"AVWI,aivw,AwWi,aVvI", 0.5, 4, {6,23,20,20}}   //   r[AVWI] += 1/2 W[aivw] t[AwWi] t[aVvI]
{"AVWI,aivw,AwvI,aVWi", 0.5, 4, {6,23,20,20}}   //   r[AVWI] += 1/2 W[aivw] t[AwvI] t[aVWi]
{"AVWI,aivw,AVvI,awWi", -0.5, 4, {6,23,20,20}}   //   r[AVWI] += -1/2 W[aivw] t[AVvI] t[awWi]
{"AVWI,aijv,AvWj,aVIi", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[AvWj] t[aVIi]
{"AVWI,aijv,AvWi,aVIj", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[AvWi] t[aVIj]
{"AVWI,aijv,AVWi,avIj", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[AVWi] t[avIj]
{"AVWI,aijv,AVWj,avIi", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[AVWj] t[avIi]
{"AVWI,aijv,avWi,AVjI", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[avWi] t[AVjI]
{"AVWI,aijv,aVWi,AvjI", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[aVWi] t[AvjI]
{"AVWI,aijv,AvWj,aViI", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[AvWj] t[aViI]
{"AVWI,aijv,AvWi,aVjI", 1.0, 4, {6,24,20,15}}   //   r[AVWI] += 1 W[aijv] t[AvWi] t[aVjI]
{"AVWI,aijv,AVWi,avjI", -1.0, 4, {6,24,20,15}}   //   r[AVWI] += -1 W[aijv] t[AVWi] t[avjI]
{"AVWI,aijv,AVWj,aviI", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[AVWj] t[aviI]
{"AVWI,aijv,avWI,AVji", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[avWI] t[AVji]
{"AVWI,aijv,aVWI,Avji", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -1/2 W[aijv] t[aVWI] t[Avji]
{"AVWI,aijv,AvWI,aVij", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 1/2 W[aijv] t[AvWI] t[aVij]
{"AVWI,aijv,AvWI,aVji", -1.0, 4, {6,24,20,15}}   //   r[AVWI] += -1 W[aijv] t[AvWI] t[aVji]
{"AVWI,abvw,aVwI,AbWv", -2.0, 4, {6,25,20,16}}   //   r[AVWI] += -2 W[abvw] t[aVwI] t[AbWv]
{"AVWI,abvw,aVvI,AbWw", 2.0, 4, {6,25,20,16}}   //   r[AVWI] += 2 W[abvw] t[aVvI] t[AbWw]
{"AVWI,abvw,AVvI,abWw", -2.0, 4, {6,25,20,16}}   //   r[AVWI] += -2 W[abvw] t[AVvI] t[abWw]
{"AVWI,abvw,aVWI,Abvw", -2.0, 4, {6,25,20,16}}   //   r[AVWI] += -2 W[abvw] t[aVWI] t[Abvw]
{"AVWI,abiv,bVvi,AaWI", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[bVvi] t[AaWI]
{"AVWI,abiv,AVvi,baWI", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[AVvi] t[baWI]
{"AVWI,abiv,aVvI,bAWi", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[aVvI] t[bAWi]
{"AVWI,abiv,aVvI,AbWi", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[aVvI] t[AbWi]
{"AVWI,abiv,bVvI,aAWi", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[bVvI] t[aAWi]
{"AVWI,abiv,bVvI,AaWi", 1.0, 4, {6,26,20,17}}   //   r[AVWI] += 1 W[abiv] t[bVvI] t[AaWi]
{"AVWI,abiv,AVvI,abWi", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[AVvI] t[abWi]
{"AVWI,abiv,AVvI,baWi", -1.0, 4, {6,26,20,17}}   //   r[AVWI] += -1 W[abiv] t[AVvI] t[baWi]
{"AVWI,abiv,bVWi,AavI", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[bVWi] t[AavI]
{"AVWI,abiv,AVWi,bavI", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[AVWi] t[bavI]
{"AVWI,abiv,bVWI,aAvi", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[bVWI] t[aAvi]
{"AVWI,abiv,bVWI,Aavi", -1.0, 4, {6,26,20,17}}   //   r[AVWI] += -1 W[abiv] t[bVWI] t[Aavi]
{"AVWI,abiv,aVWI,bAvi", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -1/2 W[abiv] t[aVWI] t[bAvi]
{"AVWI,abiv,aVWI,Abvi", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 1/2 W[abiv] t[aVWI] t[Abvi]
{"AVWI,abij,aVWj,AbiI", 1.0, 4, {6,27,20,18}}   //   r[AVWI] += 1 W[abij] t[aVWj] t[AbiI]
{"AVWI,abij,AVWi,abjI", 1.0, 4, {6,27,20,18}}   //   r[AVWI] += 1 W[abij] t[AVWi] t[abjI]
{"AVWI,abij,AVWi,abIj", -2.0, 4, {6,27,20,18}}   //   r[AVWI] += -2 W[abij] t[AVWi] t[abIj]
{"AVWI,abij,aVWI,Abji", 1.0, 4, {6,27,20,18}}   //   r[AVWI] += 1 W[abij] t[aVWI] t[Abji]
{"AVWI,abij,aVWI,Abij", -2.0, 4, {6,27,20,18}}   //   r[AVWI] += -2 W[abij] t[aVWI] t[Abij]
{"AVWI,Aabi,aVWI,bi", -1.0, 4, {6,44,20,88}}   //   r[AVWI] += -1 W[Aabi] t[aVWI] ta[bi]
{"AVWI,Aabi,bVWI,ai", 1.0, 4, {6,44,20,88}}   //   r[AVWI] += 1 W[Aabi] t[bVWI] ta[ai]
{"AVWI,Vavi,avWI,Ai", -1.0, 4, {6,60,20,88}}   //   r[AVWI] += -1 W[Vavi] t[avWI] ta[Ai]
{"AVWI,Vavi,AvWI,ai", 1.0, 4, {6,60,20,88}}   //   r[AVWI] += 1 W[Vavi] t[AvWI] ta[ai]
{"AVWI,Iaij,aVWi,Aj", 1.0, 4, {6,45,20,88}}   //   r[AVWI] += 1 W[Iaij] t[aVWi] ta[Aj]
{"AVWI,Iaij,AVWi,aj", -1.0, 4, {6,45,20,88}}   //   r[AVWI] += -1 W[Iaij] t[AVWi] ta[aj]
{"AVWI,Waiv,aVvI,Ai", -1.0, 4, {6,59,20,88}}   //   r[AVWI] += -1 W[Waiv] t[aVvI] ta[Ai]
{"AVWI,Waiv,AVvI,ai", 1.0, 4, {6,59,20,88}}   //   r[AVWI] += 1 W[Waiv] t[AVvI] ta[ai]
{"AVWI,Wavi,aVvI,Ai", 1.0, 4, {6,60,20,88}}   //   r[AVWI] += 1 W[Wavi] t[aVvI] ta[Ai]
{"AVWI,Wavi,AVvI,ai", -1.0, 4, {6,60,20,88}}   //   r[AVWI] += -1 W[Wavi] t[AVvI] ta[ai]
{"AVWI,abij,aVWI,Ai,bj", -1.0, 5, {6,27,20,88,88}}   //   r[AVWI] += -1 W[abij] t[aVWI] ta[Ai] ta[bj]
{"AVWI,abij,aVWI,Aj,bi", 1.0, 5, {6,27,20,88,88}}   //   r[AVWI] += 1 W[abij] t[aVWI] ta[Aj] ta[bi]
{"AVWI,abij,aVWj,Ai,bI", 1.0, 5, {6,27,20,88,89}}   //   r[AVWI] += 1 W[abij] t[aVWj] ta[Ai] tb[bI]
{"AVWI,abij,AVWi,bj,aI", -1.0, 5, {6,27,20,88,89}}   //   r[AVWI] += -1 W[abij] t[AVWi] ta[bj] tb[aI]
{"AVWI,abij,aVWI,Ai,bj", -1.0, 5, {6,27,20,88,89}}   //   r[AVWI] += -1 W[abij] t[aVWI] ta[Ai] tb[bj]
{"AVWI,Aabi,bVWi,aI", -1.0, 4, {6,44,20,89}}   //   r[AVWI] += -1 W[Aabi] t[bVWi] tb[aI]
{"AVWI,Viav,AvWi,aI", 1.0, 4, {6,74,20,89}}   //   r[AVWI] += 1 W[Viav] t[AvWi] tb[aI]
{"AVWI,Vavi,AvWi,aI", -1.0, 4, {6,60,20,89}}   //   r[AVWI] += -1 W[Vavi] t[AvWi] tb[aI]
{"AVWI,Aabi,bVWI,ai", 1.0, 4, {6,44,20,89}}   //   r[AVWI] += 1 W[Aabi] t[bVWI] tb[ai]
{"AVWI,Viav,AvWI,ai", -1.0, 4, {6,74,20,89}}   //   r[AVWI] += -1 W[Viav] t[AvWI] tb[ai]
{"AVWI,Vavi,AvWI,ai", 1.0, 4, {6,60,20,89}}   //   r[AVWI] += 1 W[Vavi] t[AvWI] tb[ai]
{"AVWI,Iaij,AVWj,ai", 1.0, 4, {6,45,20,89}}   //   r[AVWI] += 1 W[Iaij] t[AVWj] tb[ai]
{"AVWI,Iaij,AVWi,aj", -1.0, 4, {6,45,20,89}}   //   r[AVWI] += -1 W[Iaij] t[AVWi] tb[aj]
{"AVWI,Wavi,AVvi,aI", 1.0, 4, {6,60,20,89}}   //   r[AVWI] += 1 W[Wavi] t[AVvi] tb[aI]
{"AVWI,Wavi,AVvI,ai", -1.0, 4, {6,60,20,89}}   //   r[AVWI] += -1 W[Wavi] t[AVvI] tb[ai]
{"AVWI,abij,AVWi,aI,bj", -1.0, 5, {6,27,20,89,89}}   //   r[AVWI] += -1 W[abij] t[AVWi] tb[aI] tb[bj]
{"AVWI,abij,AVWi,aj,bI", 1.0, 5, {6,27,20,89,89}}   //   r[AVWI] += 1 W[abij] t[AVWi] tb[aj] tb[bI]
{"AVWI,AaWi,aVIi", -1.0, 3, {6,31,15}}   //   r[AVWI] += -1 W[AaWi] t[aVIi]
{"AVWI,AWai,aViI", -1.0, 3, {6,64,15}}   //   r[AVWI] += -1 W[AWai] t[aViI]
{"AVWI,VWvi,AviI", -1.0, 3, {6,72,15}}   //   r[AVWI] += -1 W[VWvi] t[AviI]
{"AVWI,AaWi,aViI", 2.0, 3, {6,31,15}}   //   r[AVWI] += 2 W[AaWi] t[aViI]
{"AVWI,IWij,AVji", 1.0, 3, {6,65,15}}   //   r[AVWI] += 1 W[IWij] t[AVji]
{"AVWI,abiv,aVIi,AbWv", -2.0, 4, {6,26,15,16}}   //   r[AVWI] += -2 W[abiv] t[aVIi] t[AbWv]
{"AVWI,abiv,bViI,AaWv", -2.0, 4, {6,26,15,16}}   //   r[AVWI] += -2 W[abiv] t[bViI] t[AaWv]
{"AVWI,abiv,aViI,AbWv", 4.0, 4, {6,26,15,16}}   //   r[AVWI] += 4 W[abiv] t[aViI] t[AbWv]
{"AVWI,abiv,AViI,abWv", -2.0, 4, {6,26,15,16}}   //   r[AVWI] += -2 W[abiv] t[AViI] t[abWv]
{"AVWI,abij,aVij,AbWI", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1 W[abij] t[aVij] t[AbWI]
{"AVWI,abij,aVji,AbWI", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 1/2 W[abij] t[aVji] t[AbWI]
{"AVWI,abij,AVij,abWI", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 1/2 W[abij] t[AVij] t[abWI]
{"AVWI,abij,aVIj,AbWi", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 1/2 W[abij] t[aVIj] t[AbWi]
{"AVWI,abij,aVIi,bAWj", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 1/2 W[abij] t[aVIi] t[bAWj]
{"AVWI,abij,aVIi,AbWj", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1 W[abij] t[aVIi] t[AbWj]
{"AVWI,abij,aVjI,bAWi", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 1/2 W[abij] t[aVjI] t[bAWi]
{"AVWI,abij,aVjI,AbWi", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1 W[abij] t[aVjI] t[AbWi]
{"AVWI,abij,aViI,bAWj", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1 W[abij] t[aViI] t[bAWj]
{"AVWI,abij,aViI,AbWj", 2.0, 4, {6,27,15,17}}   //   r[AVWI] += 2 W[abij] t[aViI] t[AbWj]
{"AVWI,abij,AViI,baWj", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 1/2 W[abij] t[AViI] t[baWj]
{"AVWI,abij,AViI,abWj", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1 W[abij] t[AViI] t[abWj]
{"AVWI,Waij,aVIj,Ai", 1.0, 4, {6,66,15,88}}   //   r[AVWI] += 1 W[Waij] t[aVIj] ta[Ai]
{"AVWI,Waij,aVjI,Ai", -2.0, 4, {6,66,15,88}}   //   r[AVWI] += -2 W[Waij] t[aVjI] ta[Ai]
{"AVWI,Waij,AVjI,ai", 1.0, 4, {6,66,15,88}}   //   r[AVWI] += 1 W[Waij] t[AVjI] ta[ai]
{"AVWI,Waij,aViI,Aj", 1.0, 4, {6,66,15,88}}   //   r[AVWI] += 1 W[Waij] t[aViI] ta[Aj]
{"AVWI,Waij,AViI,aj", -1.0, 4, {6,66,15,88}}   //   r[AVWI] += -1 W[Waij] t[AViI] ta[aj]
{"AVWI,Waij,AVij,aI", 1.0, 4, {6,66,15,89}}   //   r[AVWI] += 1 W[Waij] t[AVij] tb[aI]
{"AVWI,Waij,AViI,aj", -1.0, 4, {6,66,15,89}}   //   r[AVWI] += -1 W[Waij] t[AViI] tb[aj]
{"AVWI,IaVv,AaWv", 4.0, 3, {6,37,16}}   //   r[AVWI] += 4 W[IaVv] t[AaWv]
{"AVWI,Vabv,AaWv,bI", 4.0, 4, {6,76,16,89}}   //   r[AVWI] += 4 W[Vabv] t[AaWv] tb[bI]
{"AVWI,AVab,abWI", 1.0, 3, {6,78,17}}   //   r[AVWI] += 1 W[AVab] t[abWI]
{"AVWI,IVia,AaWi", -1.0, 3, {6,79,17}}   //   r[AVWI] += -1 W[IVia] t[AaWi]
{"AVWI,IaVi,aAWi", -1.0, 3, {6,39,17}}   //   r[AVWI] += -1 W[IaVi] t[aAWi]
{"AVWI,IaVi,AaWi", 2.0, 3, {6,39,17}}   //   r[AVWI] += 2 W[IaVi] t[AaWi]
{"AVWI,VWav,AavI", -1.0, 3, {6,84,17}}   //   r[AVWI] += -1 W[VWav] t[AavI]
{"AVWI,Vabi,abWI,Ai", -1.0, 4, {6,80,17,88}}   //   r[AVWI] += -1 W[Vabi] t[abWI] ta[Ai]
{"AVWI,Vabi,AbWI,ai", 1.0, 4, {6,80,17,88}}   //   r[AVWI] += 1 W[Vabi] t[AbWI] ta[ai]
{"AVWI,Vabi,aAWi,bI", -1.0, 4, {6,80,17,89}}   //   r[AVWI] += -1 W[Vabi] t[aAWi] tb[bI]
{"AVWI,Vabi,AaWi,bI", 2.0, 4, {6,80,17,89}}   //   r[AVWI] += 2 W[Vabi] t[AaWi] tb[bI]
{"AVWI,Vabi,AbWi,aI", -1.0, 4, {6,80,17,89}}   //   r[AVWI] += -1 W[Vabi] t[AbWi] tb[aI]
{"AVWI,Vabi,AaWI,bi", -1.0, 4, {6,80,17,89}}   //   r[AVWI] += -1 W[Vabi] t[AaWI] tb[bi]
{"AVWI,Vabi,AbWI,ai", 1.0, 4, {6,80,17,89}}   //   r[AVWI] += 1 W[Vabi] t[AbWI] tb[ai]
{"AVWI,VWai,AaiI", -2.0, 3, {6,85,18}}   //   r[AVWI] += -2 W[VWai] t[AaiI]
{"AVWI,IWVi,Ai", -2.0, 3, {6,62,88}}   //   r[AVWI] += -2 W[IWVi] ta[Ai]
{"AVWI,VWai,Ai,aI", -2.0, 4, {6,85,88,89}}   //   r[AVWI] += -2 W[VWai] ta[Ai] tb[aI]
{"AVWI,AVWa,aI", 2.0, 3, {6,75,89}}   //   r[AVWI] += 2 W[AVWa] tb[aI]
{"AVWI,av,Av,aVWI", -1.0, 4, {6,28,14,20}}   //   r[AVWI] += -1 f_A[av] t[Av] t[aVWI]
{"AVWI,av,aW,AVvI", -1.0, 4, {6,28,14,20}}   //   r[AVWI] += -1 f_A[av] t[aW] t[AVvI]
{"AVWI,ai,aW,AViI", -1.0, 4, {6,29,14,15}}   //   r[AVWI] += -1 f[ai] t[aW] t[AViI]
{"AVWI,aivw,vw,aW,AViI", 0.5, 5, {6,23,21,14,15}}   //   r[AVWI] += 1/2 W[aivw] I[vw] t[aW] t[AViI]
{"AVWI,Aa,aVWI", 1.0, 3, {6,49,20}}   //   r[AVWI] += 1 f[Aa] t[aVWI]
{"AVWI,Aavw,vw,aVWI", -0.5, 4, {6,25,21,20}}   //   r[AVWI] += -1/2 W[Aavw] I[vw] t[aVWI]
{"AVWI,Wv,AVvI", -1.0, 3, {6,68,20}}   //   r[AVWI] += -1 f_A[Wv] t[AVvI]
{"AVWI,ai,aVWI,Ai", -1.0, 4, {6,29,20,88}}   //   r[AVWI] += -1 f[ai] t[aVWI] ta[Ai]
{"AVWI,aivw,vw,aVWI,Ai", 0.5, 5, {6,23,21,20,88}}   //   r[AVWI] += 1/2 W[aivw] I[vw] t[aVWI] ta[Ai]
{"AVWI,Wi,AViI", -1.0, 3, {6,69,15}}   //   r[AVWI] += -1 f_A[Wi] t[AViI]
{"AVWI,iv,Vi,AvWI", -1.0, 4, {6,30,13,20}}   //   r[AVWI] += -1 f_B[iv] t[Vi] t[AvWI]
{"AVWI,iv,vI,AVWi", -1.0, 4, {6,30,13,20}}   //   r[AVWI] += -1 f_B[iv] t[vI] t[AVWi]
{"AVWI,ai,Vi,AaWI", -1.0, 4, {6,29,13,17}}   //   r[AVWI] += -1 f[ai] t[Vi] t[AaWI]
{"AVWI,aivw,vw,Vi,AaWI", -0.5, 5, {6,23,21,13,17}}   //   r[AVWI] += -1/2 W[aivw] I[vw] t[Vi] t[AaWI]
{"AVWI,Vv,AvWI", 1.0, 3, {6,82,20}}   //   r[AVWI] += 1 f_B[Vv] t[AvWI]
{"AVWI,Ii,AVWi", -1.0, 3, {6,50,20}}   //   r[AVWI] += -1 f[Ii] t[AVWi]
{"AVWI,Iivw,vw,AVWi", -0.5, 4, {6,22,21,20}}   //   r[AVWI] += -1/2 W[Iivw] I[vw] t[AVWi]
{"AVWI,ai,AVWi,aI", -1.0, 4, {6,29,20,89}}   //   r[AVWI] += -1 f[ai] t[AVWi] tb[aI]
{"AVWI,aivw,vw,AVWi,aI", -0.5, 5, {6,23,21,20,89}}   //   r[AVWI] += -1/2 W[aivw] I[vw] t[AVWi] tb[aI]
{"AVWI,Va,AaWI", 1.0, 3, {6,83,17}}   //   r[AVWI] += 1 f_B[Va] t[AaWI]
{"AVWI,AiIv,VW,vi", -2.0, 4, {6,24,21,13}}   //   r[AVWI] += -2 W[AiIv] I[VW] t[vi]
{"AVWI,Iivw,VW,wi,Av", 2.0, 5, {6,22,21,13,14}}   //   r[AVWI] += 2 W[Iivw] I[VW] t[wi] t[Av]
{"AVWI,aivw,VW,wi,Av,aI", 2.0, 6, {6,23,21,13,14,88}}   //   r[AVWI] += 2 W[aivw] I[VW] t[wi] t[Av] ta[aI]
{"AVWI,ijvw,VW,vj,AwIi", 1.0, 5, {6,22,21,13,15}}   //   r[AVWI] += 1 W[ijvw] I[VW] t[vj] t[AwIi]
{"AVWI,ijvw,VW,vi,AwIj", -1.0, 5, {6,22,21,13,15}}   //   r[AVWI] += -1 W[ijvw] I[VW] t[vi] t[AwIj]
{"AVWI,aivw,VW,wi,aAvI", -1.0, 5, {6,23,21,13,17}}   //   r[AVWI] += -1 W[aivw] I[VW] t[wi] t[aAvI]
{"AVWI,aivw,VW,wi,AavI", 1.0, 5, {6,23,21,13,17}}   //   r[AVWI] += 1 W[aivw] I[VW] t[wi] t[AavI]
{"AVWI,aijv,VW,vj,AaIi", 2.0, 5, {6,24,21,13,18}}   //   r[AVWI] += 2 W[aijv] I[VW] t[vj] t[AaIi]
{"AVWI,aijv,VW,vi,AajI", 2.0, 5, {6,24,21,13,18}}   //   r[AVWI] += 2 W[aijv] I[VW] t[vi] t[AajI]
{"AVWI,aijv,VW,vi,AaIj", -4.0, 5, {6,24,21,13,18}}   //   r[AVWI] += -4 W[aijv] I[VW] t[vi] t[AaIj]
{"AVWI,Aiav,VW,vi,aI", -2.0, 5, {6,32,21,13,88}}   //   r[AVWI] += -2 W[Aiav] I[VW] t[vi] ta[aI]
{"AVWI,Iijv,VW,vi,Aj", 2.0, 5, {6,33,21,13,88}}   //   r[AVWI] += 2 W[Iijv] I[VW] t[vi] ta[Aj]
{"AVWI,aijv,VW,vi,Aj,aI", 2.0, 6, {6,24,21,13,88,88}}   //   r[AVWI] += 2 W[aijv] I[VW] t[vi] ta[Aj] ta[aI]
{"AVWI,AIav,VW,av", 2.0, 4, {6,32,21,14}}   //   r[AVWI] += 2 W[AIav] I[VW] t[av]
{"AVWI,AaIv,VW,av", -2.0, 4, {6,26,21,14}}   //   r[AVWI] += -2 W[AaIv] I[VW] t[av]
{"AVWI,Iavw,VW,Av,aw", 2.0, 5, {6,37,21,14,14}}   //   r[AVWI] += 2 W[Iavw] I[VW] t[Av] t[aw]
{"AVWI,Iavw,VW,Aw,av", -2.0, 5, {6,37,21,14,14}}   //   r[AVWI] += -2 W[Iavw] I[VW] t[Aw] t[av]
{"AVWI,abvw,VW,Av,aw,bI", -2.0, 6, {6,25,21,14,14,88}}   //   r[AVWI] += -2 W[abvw] I[VW] t[Av] t[aw] ta[bI]
{"AVWI,abvw,VW,Av,bw,aI", 2.0, 6, {6,25,21,14,14,88}}   //   r[AVWI] += 2 W[abvw] I[VW] t[Av] t[bw] ta[aI]
{"AVWI,aivw,VW,av,AwIi", -1.0, 5, {6,23,21,14,15}}   //   r[AVWI] += -1 W[aivw] I[VW] t[av] t[AwIi]
{"AVWI,aivw,VW,Av,awIi", 1.0, 5, {6,23,21,14,15}}   //   r[AVWI] += 1 W[aivw] I[VW] t[Av] t[awIi]
{"AVWI,abvw,VW,aw,bAvI", 1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += 1 W[abvw] I[VW] t[aw] t[bAvI]
{"AVWI,abvw,VW,aw,AbvI", -1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += -1 W[abvw] I[VW] t[aw] t[AbvI]
{"AVWI,abvw,VW,av,bAwI", -1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += -1 W[abvw] I[VW] t[av] t[bAwI]
{"AVWI,abvw,VW,av,AbwI", 1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += 1 W[abvw] I[VW] t[av] t[AbwI]
{"AVWI,abvw,VW,Av,bawI", 1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += 1 W[abvw] I[VW] t[Av] t[bawI]
{"AVWI,abvw,VW,Av,abwI", -1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += -1 W[abvw] I[VW] t[Av] t[abwI]
{"AVWI,abiv,VW,av,AbiI", -2.0, 5, {6,26,21,14,18}}   //   r[AVWI] += -2 W[abiv] I[VW] t[av] t[AbiI]
{"AVWI,abiv,VW,av,AbIi", 2.0, 5, {6,26,21,14,18}}   //   r[AVWI] += 2 W[abiv] I[VW] t[av] t[AbIi]
{"AVWI,abiv,VW,bv,AaiI", 2.0, 5, {6,26,21,14,18}}   //   r[AVWI] += 2 W[abiv] I[VW] t[bv] t[AaiI]
{"AVWI,abiv,VW,bv,AaIi", -4.0, 5, {6,26,21,14,18}}   //   r[AVWI] += -4 W[abiv] I[VW] t[bv] t[AaIi]
{"AVWI,abiv,VW,Av,abIi", -2.0, 5, {6,26,21,14,18}}   //   r[AVWI] += -2 W[abiv] I[VW] t[Av] t[abIi]
{"AVWI,abiv,VW,Av,abiI", 4.0, 5, {6,26,21,14,18}}   //   r[AVWI] += 4 W[abiv] I[VW] t[Av] t[abiI]
{"AVWI,Aabv,VW,av,bI", -2.0, 5, {6,34,21,14,88}}   //   r[AVWI] += -2 W[Aabv] I[VW] t[av] ta[bI]
{"AVWI,Aabv,VW,bv,aI", 2.0, 5, {6,34,21,14,88}}   //   r[AVWI] += 2 W[Aabv] I[VW] t[bv] ta[aI]
{"AVWI,Iaiv,VW,av,Ai", 2.0, 5, {6,38,21,14,88}}   //   r[AVWI] += 2 W[Iaiv] I[VW] t[av] ta[Ai]
{"AVWI,Iaiv,VW,Av,ai", -2.0, 5, {6,38,21,14,88}}   //   r[AVWI] += -2 W[Iaiv] I[VW] t[Av] ta[ai]
{"AVWI,Iavi,VW,av,Ai", -2.0, 5, {6,39,21,14,88}}   //   r[AVWI] += -2 W[Iavi] I[VW] t[av] ta[Ai]
{"AVWI,Iavi,VW,Av,ai", 2.0, 5, {6,39,21,14,88}}   //   r[AVWI] += 2 W[Iavi] I[VW] t[Av] ta[ai]
{"AVWI,abiv,VW,av,Ai,bI", -2.0, 6, {6,26,21,14,88,88}}   //   r[AVWI] += -2 W[abiv] I[VW] t[av] ta[Ai] ta[bI]
{"AVWI,abiv,VW,bv,Ai,aI", 2.0, 6, {6,26,21,14,88,88}}   //   r[AVWI] += 2 W[abiv] I[VW] t[bv] ta[Ai] ta[aI]
{"AVWI,abiv,VW,Av,ai,bI", 2.0, 6, {6,26,21,14,88,88}}   //   r[AVWI] += 2 W[abiv] I[VW] t[Av] ta[ai] ta[bI]
{"AVWI,abiv,VW,Av,aI,bi", -2.0, 6, {6,26,21,14,88,88}}   //   r[AVWI] += -2 W[abiv] I[VW] t[Av] ta[aI] ta[bi]
{"AVWI,abiv,VW,Av,bI,ai", 2.0, 6, {6,26,21,14,88,89}}   //   r[AVWI] += 2 W[abiv] I[VW] t[Av] ta[bI] tb[ai]
{"AVWI,Iavi,VW,Av,ai", 2.0, 5, {6,39,21,14,89}}   //   r[AVWI] += 2 W[Iavi] I[VW] t[Av] tb[ai]
{"AVWI,Iivw,VW,Awvi", 1.0, 4, {6,22,21,20}}   //   r[AVWI] += 1 W[Iivw] I[VW] t[Awvi]
{"AVWI,aivw,VW,Awvi,aI", 1.0, 5, {6,23,21,20,88}}   //   r[AVWI] += 1 W[aivw] I[VW] t[Awvi] ta[aI]
{"AVWI,Aiav,VW,avIi", -1.0, 4, {6,32,21,15}}   //   r[AVWI] += -1 W[Aiav] I[VW] t[avIi]
{"AVWI,Iijv,VW,Avji", 1.0, 4, {6,33,21,15}}   //   r[AVWI] += 1 W[Iijv] I[VW] t[Avji]
{"AVWI,aijv,VW,Avji,aI", 1.0, 5, {6,24,21,15,88}}   //   r[AVWI] += 1 W[aijv] I[VW] t[Avji] ta[aI]
{"AVWI,aijv,VW,avIi,Aj", 1.0, 5, {6,24,21,15,88}}   //   r[AVWI] += 1 W[aijv] I[VW] t[avIi] ta[Aj]
{"AVWI,aijv,VW,AvIi,aj", -1.0, 5, {6,24,21,15,88}}   //   r[AVWI] += -1 W[aijv] I[VW] t[AvIi] ta[aj]
{"AVWI,aijv,VW,AvIj,ai", 1.0, 5, {6,24,21,15,89}}   //   r[AVWI] += 1 W[aijv] I[VW] t[AvIj] tb[ai]
{"AVWI,aijv,VW,AvIi,aj", -1.0, 5, {6,24,21,15,89}}   //   r[AVWI] += -1 W[aijv] I[VW] t[AvIi] tb[aj]
{"AVWI,Iavw,VW,Aavw", 4.0, 4, {6,37,21,16}}   //   r[AVWI] += 4 W[Iavw] I[VW] t[Aavw]
{"AVWI,abvw,VW,Aavw,bI", -4.0, 5, {6,25,21,16,88}}   //   r[AVWI] += -4 W[abvw] I[VW] t[Aavw] ta[bI]
{"AVWI,Aabv,VW,abvI", -1.0, 4, {6,34,21,17}}   //   r[AVWI] += -1 W[Aabv] I[VW] t[abvI]
{"AVWI,Aabv,VW,bavI", 1.0, 4, {6,34,21,17}}   //   r[AVWI] += 1 W[Aabv] I[VW] t[bavI]
{"AVWI,Iavi,VW,aAvi", -1.0, 4, {6,39,21,17}}   //   r[AVWI] += -1 W[Iavi] I[VW] t[aAvi]
{"AVWI,Iavi,VW,Aavi", 2.0, 4, {6,39,21,17}}   //   r[AVWI] += 2 W[Iavi] I[VW] t[Aavi]
{"AVWI,Iaiv,VW,aAvi", 1.0, 4, {6,38,21,17}}   //   r[AVWI] += 1 W[Iaiv] I[VW] t[aAvi]
{"AVWI,Iaiv,VW,Aavi", -1.0, 4, {6,38,21,17}}   //   r[AVWI] += -1 W[Iaiv] I[VW] t[Aavi]
{"AVWI,abiv,VW,bAvi,aI", 1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 1 W[abiv] I[VW] t[bAvi] ta[aI]
{"AVWI,abiv,VW,aAvi,bI", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1 W[abiv] I[VW] t[aAvi] ta[bI]
{"AVWI,abiv,VW,Abvi,aI", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1 W[abiv] I[VW] t[Abvi] ta[aI]
{"AVWI,abiv,VW,Aavi,bI", 2.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 2 W[abiv] I[VW] t[Aavi] ta[bI]
{"AVWI,abiv,VW,abvI,Ai", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1 W[abiv] I[VW] t[abvI] ta[Ai]
{"AVWI,abiv,VW,aAvI,bi", 1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 1 W[abiv] I[VW] t[aAvI] ta[bi]
{"AVWI,abiv,VW,bavI,Ai", 1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 1 W[abiv] I[VW] t[bavI] ta[Ai]
{"AVWI,abiv,VW,bAvI,ai", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1 W[abiv] I[VW] t[bAvI] ta[ai]
{"AVWI,abiv,VW,AavI,bi", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1 W[abiv] I[VW] t[AavI] ta[bi]
{"AVWI,abiv,VW,AbvI,ai", 1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 1 W[abiv] I[VW] t[AbvI] ta[ai]
{"AVWI,abiv,VW,bAvI,ai", -1.0, 5, {6,26,21,17,89}}   //   r[AVWI] += -1 W[abiv] I[VW] t[bAvI] tb[ai]
{"AVWI,abiv,VW,AbvI,ai", 1.0, 5, {6,26,21,17,89}}   //   r[AVWI] += 1 W[abiv] I[VW] t[AbvI] tb[ai]
{"AVWI,Aabi,VW,abIi", 2.0, 4, {6,44,21,18}}   //   r[AVWI] += 2 W[Aabi] I[VW] t[abIi]
{"AVWI,Aabi,VW,abiI", -4.0, 4, {6,44,21,18}}   //   r[AVWI] += -4 W[Aabi] I[VW] t[abiI]
{"AVWI,Iaij,VW,Aaji", -2.0, 4, {6,45,21,18}}   //   r[AVWI] += -2 W[Iaij] I[VW] t[Aaji]
{"AVWI,Iaij,VW,Aaij", 4.0, 4, {6,45,21,18}}   //   r[AVWI] += 4 W[Iaij] I[VW] t[Aaij]
{"AVWI,abij,VW,Aaji,bI", 4.0, 5, {6,27,21,18,88}}   //   r[AVWI] += 4 W[abij] I[VW] t[Aaji] ta[bI]
{"AVWI,abij,VW,Aaij,bI", -2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += -2 W[abij] I[VW] t[Aaij] ta[bI]
{"AVWI,abij,VW,abIj,Ai", 4.0, 5, {6,27,21,18,88}}   //   r[AVWI] += 4 W[abij] I[VW] t[abIj] ta[Ai]
{"AVWI,abij,VW,AajI,bi", -2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += -2 W[abij] I[VW] t[AajI] ta[bi]
{"AVWI,abij,VW,abIi,Aj", -2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += -2 W[abij] I[VW] t[abIi] ta[Aj]
{"AVWI,abij,VW,AaiI,bj", 2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += 2 W[abij] I[VW] t[AaiI] ta[bj]
{"AVWI,abij,VW,AaIj,bi", 2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += 2 W[abij] I[VW] t[AaIj] ta[bi]
{"AVWI,abij,VW,AaIi,bj", -4.0, 5, {6,27,21,18,88}}   //   r[AVWI] += -4 W[abij] I[VW] t[AaIi] ta[bj]
{"AVWI,abij,VW,AaiI,bj", 2.0, 5, {6,27,21,18,89}}   //   r[AVWI] += 2 W[abij] I[VW] t[AaiI] tb[bj]
{"AVWI,abij,VW,AaIj,bi", 2.0, 5, {6,27,21,18,89}}   //   r[AVWI] += 2 W[abij] I[VW] t[AaIj] tb[bi]
{"AVWI,abij,VW,AaIi,bj", -4.0, 5, {6,27,21,18,89}}   //   r[AVWI] += -4 W[abij] I[VW] t[AaIi] tb[bj]
{"AVWI,AIai,VW,ai", 2.0, 4, {6,42,21,88}}   //   r[AVWI] += 2 W[AIai] I[VW] ta[ai]
{"AVWI,AaIi,VW,ai", -2.0, 4, {6,27,21,88}}   //   r[AVWI] += -2 W[AaIi] I[VW] ta[ai]
{"AVWI,Aabi,VW,ai,bI", -2.0, 5, {6,44,21,88,88}}   //   r[AVWI] += -2 W[Aabi] I[VW] ta[ai] ta[bI]
{"AVWI,Aabi,VW,aI,bi", 2.0, 5, {6,44,21,88,88}}   //   r[AVWI] += 2 W[Aabi] I[VW] ta[aI] ta[bi]
{"AVWI,Iaij,VW,Ai,aj", 2.0, 5, {6,45,21,88,88}}   //   r[AVWI] += 2 W[Iaij] I[VW] ta[Ai] ta[aj]
{"AVWI,Iaij,VW,Aj,ai", -2.0, 5, {6,45,21,88,88}}   //   r[AVWI] += -2 W[Iaij] I[VW] ta[Aj] ta[ai]
{"AVWI,abij,VW,Ai,aj,bI", -2.0, 6, {6,27,21,88,88,88}}   //   r[AVWI] += -2 W[abij] I[VW] ta[Ai] ta[aj] ta[bI]
{"AVWI,abij,VW,Ai,aI,bj", 2.0, 6, {6,27,21,88,88,88}}   //   r[AVWI] += 2 W[abij] I[VW] ta[Ai] ta[aI] ta[bj]
{"AVWI,abij,VW,Ai,aI,bj", 2.0, 6, {6,27,21,88,88,89}}   //   r[AVWI] += 2 W[abij] I[VW] ta[Ai] ta[aI] tb[bj]
{"AVWI,Aabi,VW,bI,ai", -2.0, 5, {6,44,21,88,89}}   //   r[AVWI] += -2 W[Aabi] I[VW] ta[bI] tb[ai]
{"AVWI,Iaij,VW,Ai,aj", 2.0, 5, {6,45,21,88,89}}   //   r[AVWI] += 2 W[Iaij] I[VW] ta[Ai] tb[aj]
{"AVWI,AaIi,VW,ai", -2.0, 4, {6,27,21,89}}   //   r[AVWI] += -2 W[AaIi] I[VW] tb[ai]
{"AVWI,AI,VW", -2.0, 3, {6,29,21}}   //   r[AVWI] += -2 f[AI] I[VW]
{"AVWI,AIvw,VW,vw", 1.0, 4, {6,23,21,21}}   //   r[AVWI] += 1 W[AIvw] I[VW] I[vw]
{"AVWI,Iv,VW,Av", 2.0, 4, {6,48,21,14}}   //   r[AVWI] += 2 f_A[Iv] I[VW] t[Av]
{"AVWI,av,VW,Av,aI", 2.0, 5, {6,28,21,14,88}}   //   r[AVWI] += 2 f_A[av] I[VW] t[Av] ta[aI]
{"AVWI,av,VW,aAvI", -1.0, 4, {6,28,21,17}}   //   r[AVWI] += -1 f_A[av] I[VW] t[aAvI]
{"AVWI,av,VW,AavI", 1.0, 4, {6,28,21,17}}   //   r[AVWI] += 1 f_A[av] I[VW] t[AavI]
{"AVWI,ai,VW,AaiI", 2.0, 4, {6,29,21,18}}   //   r[AVWI] += 2 f[ai] I[VW] t[AaiI]
{"AVWI,aivw,VW,vw,AaiI", -1.0, 5, {6,23,21,21,18}}   //   r[AVWI] += -1 W[aivw] I[VW] I[vw] t[AaiI]
{"AVWI,ai,VW,AaIi", -4.0, 4, {6,29,21,18}}   //   r[AVWI] += -4 f[ai] I[VW] t[AaIi]
{"AVWI,Aa,VW,aI", -2.0, 4, {6,49,21,88}}   //   r[AVWI] += -2 f[Aa] I[VW] ta[aI]
{"AVWI,Aavw,VW,vw,aI", 1.0, 5, {6,25,21,21,88}}   //   r[AVWI] += 1 W[Aavw] I[VW] I[vw] ta[aI]
{"AVWI,Ii,VW,Ai", 2.0, 4, {6,50,21,88}}   //   r[AVWI] += 2 f[Ii] I[VW] ta[Ai]
{"AVWI,Iivw,VW,vw,Ai", -1.0, 5, {6,22,21,21,88}}   //   r[AVWI] += -1 W[Iivw] I[VW] I[vw] ta[Ai]
{"AVWI,ai,VW,Ai,aI", 2.0, 5, {6,29,21,88,88}}   //   r[AVWI] += 2 f[ai] I[VW] ta[Ai] ta[aI]
{"AVWI,aivw,VW,vw,Ai,aI", -1.0, 6, {6,23,21,21,88,88}}   //   r[AVWI] += -1 W[aivw] I[VW] I[vw] ta[Ai] ta[aI]
{"AVWI,iv,VW,AvIi", -1.0, 4, {6,30,21,15}}   //   r[AVWI] += -1 f_B[iv] I[VW] t[AvIi]
{"AV,AiVv,vi", 1.0, 3, {7,23,13}}   //   r[AV] += 1 W[AiVv] t[vi]
{"AV,Aiav,vi,aV", 1.0, 4, {7,32,13,14}}   //   r[AV] += 1 W[Aiav] t[vi] t[aV]
{"AV,Vivw,wi,Av", -1.0, 4, {7,53,13,14}}   //   r[AV] += -1 W[Vivw] t[wi] t[Av]
{"AV,aivw,wi,Av,aV", -1.0, 5, {7,23,13,14,14}}   //   r[AV] += -1 W[aivw] t[wi] t[Av] t[aV]
{"AV,aijv,vi,aV,Aj", -1.0, 5, {7,24,13,14,88}}   //   r[AV] += -1 W[aijv] t[vi] t[aV] ta[Aj]
{"AV,ijvw,vj,AwVi", -0.5, 4, {7,22,13,20}}   //   r[AV] += -1/2 W[ijvw] t[vj] t[AwVi]
{"AV,ijvw,vi,AwVj", 0.5, 4, {7,22,13,20}}   //   r[AV] += 1/2 W[ijvw] t[vi] t[AwVj]
{"AV,aivw,wi,AaVv", 2.0, 4, {7,23,13,16}}   //   r[AV] += 2 W[aivw] t[wi] t[AaVv]
{"AV,aijv,vj,AaVi", -0.5, 4, {7,24,13,17}}   //   r[AV] += -1/2 W[aijv] t[vj] t[AaVi]
{"AV,aijv,vi,aAVj", -0.5, 4, {7,24,13,17}}   //   r[AV] += -1/2 W[aijv] t[vi] t[aAVj]
{"AV,aijv,vi,AaVj", 1.0, 4, {7,24,13,17}}   //   r[AV] += 1 W[aijv] t[vi] t[AaVj]
{"AV,Vijv,vi,Aj", -1.0, 4, {7,54,13,88}}   //   r[AV] += -1 W[Vijv] t[vi] ta[Aj]
{"AV,AVav,av", -1.0, 3, {7,61,14}}   //   r[AV] += -1 W[AVav] t[av]
{"AV,AaVv,av", 1.0, 3, {7,25,14}}   //   r[AV] += 1 W[AaVv] t[av]
{"AV,Aabv,av,bV", 1.0, 4, {7,34,14,14}}   //   r[AV] += 1 W[Aabv] t[av] t[bV]
{"AV,Aabv,aV,bv", -1.0, 4, {7,34,14,14}}   //   r[AV] += -1 W[Aabv] t[aV] t[bv]
{"AV,Vavw,Av,aw", -1.0, 4, {7,58,14,14}}   //   r[AV] += -1 W[Vavw] t[Av] t[aw]
{"AV,Vavw,Aw,av", 1.0, 4, {7,58,14,14}}   //   r[AV] += 1 W[Vavw] t[Aw] t[av]
{"AV,abvw,Av,aw,bV", 1.0, 5, {7,25,14,14,14}}   //   r[AV] += 1 W[abvw] t[Av] t[aw] t[bV]
{"AV,abvw,Av,aV,bw", -1.0, 5, {7,25,14,14,14}}   //   r[AV] += -1 W[abvw] t[Av] t[aV] t[bw]
{"AV,abiv,av,bV,Ai", 1.0, 5, {7,26,14,14,88}}   //   r[AV] += 1 W[abiv] t[av] t[bV] ta[Ai]
{"AV,abiv,aV,bv,Ai", -1.0, 5, {7,26,14,14,88}}   //   r[AV] += -1 W[abiv] t[aV] t[bv] ta[Ai]
{"AV,abiv,Av,aV,bi", 1.0, 5, {7,26,14,14,88}}   //   r[AV] += 1 W[abiv] t[Av] t[aV] ta[bi]
{"AV,abiv,Av,bV,ai", -1.0, 5, {7,26,14,14,88}}   //   r[AV] += -1 W[abiv] t[Av] t[bV] ta[ai]
{"AV,abiv,Av,bV,ai", -1.0, 5, {7,26,14,14,89}}   //   r[AV] += -1 W[abiv] t[Av] t[bV] tb[ai]
{"AV,aivw,av,AwVi", 0.5, 4, {7,23,14,20}}   //   r[AV] += 1/2 W[aivw] t[av] t[AwVi]
{"AV,aivw,Av,awVi", -0.5, 4, {7,23,14,20}}   //   r[AV] += -1/2 W[aivw] t[Av] t[awVi]
{"AV,aivw,aV,Awvi", -0.5, 4, {7,23,14,20}}   //   r[AV] += -1/2 W[aivw] t[aV] t[Awvi]
{"AV,aijv,aV,Avji", -0.5, 4, {7,24,14,15}}   //   r[AV] += -1/2 W[aijv] t[aV] t[Avji]
{"AV,abvw,aw,AbVv", -2.0, 4, {7,25,14,16}}   //   r[AV] += -2 W[abvw] t[aw] t[AbVv]
{"AV,abvw,av,AbVw", 2.0, 4, {7,25,14,16}}   //   r[AV] += 2 W[abvw] t[av] t[AbVw]
{"AV,abvw,Av,abVw", -2.0, 4, {7,25,14,16}}   //   r[AV] += -2 W[abvw] t[Av] t[abVw]
{"AV,abvw,aV,Abvw", -2.0, 4, {7,25,14,16}}   //   r[AV] += -2 W[abvw] t[aV] t[Abvw]
{"AV,abiv,av,bAVi", 0.5, 4, {7,26,14,17}}   //   r[AV] += 1/2 W[abiv] t[av] t[bAVi]
{"AV,abiv,av,AbVi", -0.5, 4, {7,26,14,17}}   //   r[AV] += -1/2 W[abiv] t[av] t[AbVi]
{"AV,abiv,bv,aAVi", -0.5, 4, {7,26,14,17}}   //   r[AV] += -1/2 W[abiv] t[bv] t[aAVi]
{"AV,abiv,bv,AaVi", 1.0, 4, {7,26,14,17}}   //   r[AV] += 1 W[abiv] t[bv] t[AaVi]
{"AV,abiv,Av,abVi", 0.5, 4, {7,26,14,17}}   //   r[AV] += 1/2 W[abiv] t[Av] t[abVi]
{"AV,abiv,Av,baVi", -1.0, 4, {7,26,14,17}}   //   r[AV] += -1 W[abiv] t[Av] t[baVi]
{"AV,abiv,bV,aAvi", 0.5, 4, {7,26,14,17}}   //   r[AV] += 1/2 W[abiv] t[bV] t[aAvi]
{"AV,abiv,bV,Aavi", -1.0, 4, {7,26,14,17}}   //   r[AV] += -1 W[abiv] t[bV] t[Aavi]
{"AV,abiv,aV,bAvi", -0.5, 4, {7,26,14,17}}   //   r[AV] += -1/2 W[abiv] t[aV] t[bAvi]
{"AV,abiv,aV,Abvi", 0.5, 4, {7,26,14,17}}   //   r[AV] += 1/2 W[abiv] t[aV] t[Abvi]
{"AV,abij,aV,Abji", 1.0, 4, {7,27,14,18}}   //   r[AV] += 1 W[abij] t[aV] t[Abji]
{"AV,abij,aV,Abij", -2.0, 4, {7,27,14,18}}   //   r[AV] += -2 W[abij] t[aV] t[Abij]
{"AV,Aabi,aV,bi", -1.0, 4, {7,44,14,88}}   //   r[AV] += -1 W[Aabi] t[aV] ta[bi]
{"AV,Aabi,bV,ai", 1.0, 4, {7,44,14,88}}   //   r[AV] += 1 W[Aabi] t[bV] ta[ai]
{"AV,Vaiv,av,Ai", -1.0, 4, {7,59,14,88}}   //   r[AV] += -1 W[Vaiv] t[av] ta[Ai]
{"AV,Vaiv,Av,ai", 1.0, 4, {7,59,14,88}}   //   r[AV] += 1 W[Vaiv] t[Av] ta[ai]
{"AV,Vavi,av,Ai", 1.0, 4, {7,60,14,88}}   //   r[AV] += 1 W[Vavi] t[av] ta[Ai]
{"AV,Vavi,Av,ai", -1.0, 4, {7,60,14,88}}   //   r[AV] += -1 W[Vavi] t[Av] ta[ai]
{"AV,abij,aV,Ai,bj", -1.0, 5, {7,27,14,88,88}}   //   r[AV] += -1 W[abij] t[aV] ta[Ai] ta[bj]
{"AV,abij,aV,Aj,bi", 1.0, 5, {7,27,14,88,88}}   //   r[AV] += 1 W[abij] t[aV] ta[Aj] ta[bi]
{"AV,abij,aV,Ai,bj", -1.0, 5, {7,27,14,88,89}}   //   r[AV] += -1 W[abij] t[aV] ta[Ai] tb[bj]
{"AV,Aabi,bV,ai", 1.0, 4, {7,44,14,89}}   //   r[AV] += 1 W[Aabi] t[bV] tb[ai]
{"AV,Vavi,Av,ai", -1.0, 4, {7,60,14,89}}   //   r[AV] += -1 W[Vavi] t[Av] tb[ai]
{"AV,Aiav,avVi", 0.5, 3, {7,32,20}}   //   r[AV] += 1/2 W[Aiav] t[avVi]
{"AV,Vivw,Awvi", -0.5, 3, {7,53,20}}   //   r[AV] += -1/2 W[Vivw] t[Awvi]
{"AV,aijv,avVi,Aj", -0.5, 4, {7,24,20,88}}   //   r[AV] += -1/2 W[aijv] t[avVi] ta[Aj]
{"AV,aijv,AvVi,aj", 0.5, 4, {7,24,20,88}}   //   r[AV] += 1/2 W[aijv] t[AvVi] ta[aj]
{"AV,aijv,AvVj,ai", -0.5, 4, {7,24,20,89}}   //   r[AV] += -1/2 W[aijv] t[AvVj] tb[ai]
{"AV,aijv,AvVi,aj", 0.5, 4, {7,24,20,89}}   //   r[AV] += 1/2 W[aijv] t[AvVi] tb[aj]
{"AV,Vijv,Avji", -0.5, 3, {7,54,15}}   //   r[AV] += -1/2 W[Vijv] t[Avji]
{"AV,Aabv,abVv", -2.0, 3, {7,34,16}}   //   r[AV] += -2 W[Aabv] t[abVv]
{"AV,Vavw,Aavw", -2.0, 3, {7,58,16}}   //   r[AV] += -2 W[Vavw] t[Aavw]
{"AV,abiv,abVv,Ai", -2.0, 4, {7,26,16,88}}   //   r[AV] += -2 W[abiv] t[abVv] ta[Ai]
{"AV,abiv,AaVv,bi", -2.0, 4, {7,26,16,88}}   //   r[AV] += -2 W[abiv] t[AaVv] ta[bi]
{"AV,abiv,AbVv,ai", 2.0, 4, {7,26,16,88}}   //   r[AV] += 2 W[abiv] t[AbVv] ta[ai]
{"AV,abiv,AbVv,ai", 2.0, 4, {7,26,16,89}}   //   r[AV] += 2 W[abiv] t[AbVv] tb[ai]
{"AV,Aabi,abVi", -0.5, 3, {7,44,17}}   //   r[AV] += -1/2 W[Aabi] t[abVi]
{"AV,Aabi,baVi", 1.0, 3, {7,44,17}}   //   r[AV] += 1 W[Aabi] t[baVi]
{"AV,Vavi,aAvi", 0.5, 3, {7,60,17}}   //   r[AV] += 1/2 W[Vavi] t[aAvi]
{"AV,Vavi,Aavi", -1.0, 3, {7,60,17}}   //   r[AV] += -1 W[Vavi] t[Aavi]
{"AV,Vaiv,aAvi", -0.5, 3, {7,59,17}}   //   r[AV] += -1/2 W[Vaiv] t[aAvi]
{"AV,Vaiv,Aavi", 0.5, 3, {7,59,17}}   //   r[AV] += 1/2 W[Vaiv] t[Aavi]
{"AV,abij,abVj,Ai", -1.0, 4, {7,27,17,88}}   //   r[AV] += -1 W[abij] t[abVj] ta[Ai]
{"AV,abij,aAVj,bi", 0.5, 4, {7,27,17,88}}   //   r[AV] += 1/2 W[abij] t[aAVj] ta[bi]
{"AV,abij,abVi,Aj", 0.5, 4, {7,27,17,88}}   //   r[AV] += 1/2 W[abij] t[abVi] ta[Aj]
{"AV,abij,aAVi,bj", -0.5, 4, {7,27,17,88}}   //   r[AV] += -1/2 W[abij] t[aAVi] ta[bj]
{"AV,abij,AaVj,bi", -0.5, 4, {7,27,17,88}}   //   r[AV] += -1/2 W[abij] t[AaVj] ta[bi]
{"AV,abij,AaVi,bj", 1.0, 4, {7,27,17,88}}   //   r[AV] += 1 W[abij] t[AaVi] ta[bj]
{"AV,abij,aAVi,bj", -0.5, 4, {7,27,17,89}}   //   r[AV] += -1/2 W[abij] t[aAVi] tb[bj]
{"AV,abij,AaVj,bi", -0.5, 4, {7,27,17,89}}   //   r[AV] += -1/2 W[abij] t[AaVj] tb[bi]
{"AV,abij,AaVi,bj", 1.0, 4, {7,27,17,89}}   //   r[AV] += 1 W[abij] t[AaVi] tb[bj]
{"AV,Vaij,Aaji", 1.0, 3, {7,66,18}}   //   r[AV] += 1 W[Vaij] t[Aaji]
{"AV,Vaij,Aaij", -2.0, 3, {7,66,18}}   //   r[AV] += -2 W[Vaij] t[Aaij]
{"AV,AVai,ai", -1.0, 3, {7,64,88}}   //   r[AV] += -1 W[AVai] ta[ai]
{"AV,AaVi,ai", 1.0, 3, {7,31,88}}   //   r[AV] += 1 W[AaVi] ta[ai]
{"AV,Vaij,Ai,aj", -1.0, 4, {7,66,88,88}}   //   r[AV] += -1 W[Vaij] ta[Ai] ta[aj]
{"AV,Vaij,Aj,ai", 1.0, 4, {7,66,88,88}}   //   r[AV] += 1 W[Vaij] ta[Aj] ta[ai]
{"AV,Vaij,Ai,aj", -1.0, 4, {7,66,88,89}}   //   r[AV] += -1 W[Vaij] ta[Ai] tb[aj]
{"AV,AaVi,ai", 1.0, 3, {7,31,89}}   //   r[AV] += 1 W[AaVi] tb[ai]
{"AV,AV", 1.0, 2, {7,28}}   //   r[AV] += 1 f_A[AV]
{"AV,Aa,aV", 1.0, 3, {7,49,14}}   //   r[AV] += 1 f[Aa] t[aV]
{"AV,Aavw,vw,aV", -0.5, 4, {7,25,21,14}}   //   r[AV] += -1/2 W[Aavw] I[vw] t[aV]
{"AV,Vv,Av", -1.0, 3, {7,68,14}}   //   r[AV] += -1 f_A[Vv] t[Av]
{"AV,av,Av,aV", -1.0, 4, {7,28,14,14}}   //   r[AV] += -1 f_A[av] t[Av] t[aV]
{"AV,ai,aV,Ai", -1.0, 4, {7,29,14,88}}   //   r[AV] += -1 f[ai] t[aV] ta[Ai]
{"AV,aivw,vw,aV,Ai", 0.5, 5, {7,23,21,14,88}}   //   r[AV] += 1/2 W[aivw] I[vw] t[aV] ta[Ai]
{"AV,av,AaVv", 2.0, 3, {7,28,16}}   //   r[AV] += 2 f_A[av] t[AaVv]
{"AV,ai,aAVi", -0.5, 3, {7,29,17}}   //   r[AV] += -1/2 f[ai] t[aAVi]
{"AV,aivw,vw,aAVi", 0.25, 4, {7,23,21,17}}   //   r[AV] += 1/4 W[aivw] I[vw] t[aAVi]
{"AV,ai,AaVi", 1.0, 3, {7,29,17}}   //   r[AV] += 1 f[ai] t[AaVi]
{"AV,Vi,Ai", -1.0, 3, {7,69,88}}   //   r[AV] += -1 f_A[Vi] ta[Ai]
{"AV,iv,AvVi", 0.5, 3, {7,30,20}}   //   r[AV] += 1/2 f_B[iv] t[AvVi]
{"VI,Vivw,vwIi", 2.0, 3, {8,53,12}}   //   r[VI] += 2 W[Vivw] t[vwIi]
{"VI,Iijv,Vvij", 2.0, 3, {8,33,12}}   //   r[VI] += 2 W[Iijv] t[Vvij]
{"VI,ijvw,Vvij,wI", 2.0, 4, {8,22,12,13}}   //   r[VI] += 2 W[ijvw] t[Vvij] t[wI]
{"VI,ijvw,vwIi,Vj", 2.0, 4, {8,22,12,13}}   //   r[VI] += 2 W[ijvw] t[vwIi] t[Vj]
{"VI,ijvw,VvIj,wi", -2.0, 4, {8,22,12,13}}   //   r[VI] += -2 W[ijvw] t[VvIj] t[wi]
{"VI,ijvw,VvIi,wj", 2.0, 4, {8,22,12,13}}   //   r[VI] += 2 W[ijvw] t[VvIi] t[wj]
{"VI,aivw,VwIi,av", 2.0, 4, {8,23,12,14}}   //   r[VI] += 2 W[aivw] t[VwIi] t[av]
{"VI,aijv,VvIi,aj", 2.0, 4, {8,24,12,88}}   //   r[VI] += 2 W[aijv] t[VvIi] ta[aj]
{"VI,aijv,Vvij,aI", 2.0, 4, {8,24,12,89}}   //   r[VI] += 2 W[aijv] t[Vvij] tb[aI]
{"VI,aijv,VvIj,ai", -2.0, 4, {8,24,12,89}}   //   r[VI] += -2 W[aijv] t[VvIj] tb[ai]
{"VI,aijv,VvIi,aj", 2.0, 4, {8,24,12,89}}   //   r[VI] += 2 W[aijv] t[VvIi] tb[aj]
{"VI,IViv,vi", -1.0, 3, {8,63,13}}   //   r[VI] += -1 W[IViv] t[vi]
{"VI,IiVv,vi", 1.0, 3, {8,22,13}}   //   r[VI] += 1 W[IiVv] t[vi]
{"VI,Vivw,vI,wi", 1.0, 4, {8,53,13,13}}   //   r[VI] += 1 W[Vivw] t[vI] t[wi]
{"VI,Vivw,vi,wI", -1.0, 4, {8,53,13,13}}   //   r[VI] += -1 W[Vivw] t[vi] t[wI]
{"VI,Iijv,Vj,vi", -1.0, 4, {8,33,13,13}}   //   r[VI] += -1 W[Iijv] t[Vj] t[vi]
{"VI,Iijv,Vi,vj", 1.0, 4, {8,33,13,13}}   //   r[VI] += 1 W[Iijv] t[Vi] t[vj]
{"VI,ijvw,Vi,vj,wI", 1.0, 5, {8,22,13,13,13}}   //   r[VI] += 1 W[ijvw] t[Vi] t[vj] t[wI]
{"VI,ijvw,Vi,vI,wj", -1.0, 5, {8,22,13,13,13}}   //   r[VI] += -1 W[ijvw] t[Vi] t[vI] t[wj]
{"VI,aivw,Vi,wI,av", -1.0, 5, {8,23,13,13,14}}   //   r[VI] += -1 W[aivw] t[Vi] t[wI] t[av]
{"VI,aijv,Vi,vI,aj", -1.0, 5, {8,24,13,13,88}}   //   r[VI] += -1 W[aijv] t[Vi] t[vI] ta[aj]
{"VI,aijv,Vi,vj,aI", 1.0, 5, {8,24,13,13,89}}   //   r[VI] += 1 W[aijv] t[Vi] t[vj] tb[aI]
{"VI,aijv,Vj,vi,aI", -1.0, 5, {8,24,13,13,89}}   //   r[VI] += -1 W[aijv] t[Vj] t[vi] tb[aI]
{"VI,aijv,Vj,vI,ai", 1.0, 5, {8,24,13,13,89}}   //   r[VI] += 1 W[aijv] t[Vj] t[vI] tb[ai]
{"VI,aijv,Vi,vI,aj", -1.0, 5, {8,24,13,13,89}}   //   r[VI] += -1 W[aijv] t[Vi] t[vI] tb[aj]
{"VI,Vavw,vI,aw", 1.0, 4, {8,58,13,14}}   //   r[VI] += 1 W[Vavw] t[vI] t[aw]
{"VI,Iaiv,Vi,av", -1.0, 4, {8,38,13,14}}   //   r[VI] += -1 W[Iaiv] t[Vi] t[av]
{"VI,abiv,Vi,bv,aI", -1.0, 5, {8,26,13,14,89}}   //   r[VI] += -1 W[abiv] t[Vi] t[bv] tb[aI]
{"VI,aivw,wi,aVvI", 0.5, 4, {8,23,13,20}}   //   r[VI] += 1/2 W[aivw] t[wi] t[aVvI]
{"VI,aivw,Vi,awvI", -0.5, 4, {8,23,13,20}}   //   r[VI] += -1/2 W[aivw] t[Vi] t[awvI]
{"VI,aivw,wI,aVvi", -0.5, 4, {8,23,13,20}}   //   r[VI] += -1/2 W[aivw] t[wI] t[aVvi]
{"VI,aijv,vj,aVIi", 0.5, 4, {8,24,13,15}}   //   r[VI] += 1/2 W[aijv] t[vj] t[aVIi]
{"VI,aijv,vi,aVIj", -0.5, 4, {8,24,13,15}}   //   r[VI] += -1/2 W[aijv] t[vi] t[aVIj]
{"VI,aijv,Vi,avIj", 0.5, 4, {8,24,13,15}}   //   r[VI] += 1/2 W[aijv] t[Vi] t[avIj]
{"VI,aijv,Vj,avIi", -0.5, 4, {8,24,13,15}}   //   r[VI] += -1/2 W[aijv] t[Vj] t[avIi]
{"VI,aijv,vj,aViI", -0.5, 4, {8,24,13,15}}   //   r[VI] += -1/2 W[aijv] t[vj] t[aViI]
{"VI,aijv,vi,aVjI", 1.0, 4, {8,24,13,15}}   //   r[VI] += 1 W[aijv] t[vi] t[aVjI]
{"VI,aijv,Vi,avjI", -1.0, 4, {8,24,13,15}}   //   r[VI] += -1 W[aijv] t[Vi] t[avjI]
{"VI,aijv,Vj,aviI", 0.5, 4, {8,24,13,15}}   //   r[VI] += 1/2 W[aijv] t[Vj] t[aviI]
{"VI,aijv,vI,aVij", 0.5, 4, {8,24,13,15}}   //   r[VI] += 1/2 W[aijv] t[vI] t[aVij]
{"VI,aijv,vI,aVji", -1.0, 4, {8,24,13,15}}   //   r[VI] += -1 W[aijv] t[vI] t[aVji]
{"VI,abiv,Vi,bavI", -0.5, 4, {8,26,13,17}}   //   r[VI] += -1/2 W[abiv] t[Vi] t[bavI]
{"VI,abij,Vi,abjI", 1.0, 4, {8,27,13,18}}   //   r[VI] += 1 W[abij] t[Vi] t[abjI]
{"VI,abij,Vi,abIj", -2.0, 4, {8,27,13,18}}   //   r[VI] += -2 W[abij] t[Vi] t[abIj]
{"VI,Vavi,vI,ai", 1.0, 4, {8,60,13,88}}   //   r[VI] += 1 W[Vavi] t[vI] ta[ai]
{"VI,Iaij,Vi,aj", -1.0, 4, {8,45,13,88}}   //   r[VI] += -1 W[Iaij] t[Vi] ta[aj]
{"VI,abij,Vi,bj,aI", -1.0, 5, {8,27,13,88,89}}   //   r[VI] += -1 W[abij] t[Vi] ta[bj] tb[aI]
{"VI,Viav,vi,aI", 1.0, 4, {8,74,13,89}}   //   r[VI] += 1 W[Viav] t[vi] tb[aI]
{"VI,Vavi,vi,aI", -1.0, 4, {8,60,13,89}}   //   r[VI] += -1 W[Vavi] t[vi] tb[aI]
{"VI,Viav,vI,ai", -1.0, 4, {8,74,13,89}}   //   r[VI] += -1 W[Viav] t[vI] tb[ai]
{"VI,Vavi,vI,ai", 1.0, 4, {8,60,13,89}}   //   r[VI] += 1 W[Vavi] t[vI] tb[ai]
{"VI,Iaij,Vj,ai", 1.0, 4, {8,45,13,89}}   //   r[VI] += 1 W[Iaij] t[Vj] tb[ai]
{"VI,Iaij,Vi,aj", -1.0, 4, {8,45,13,89}}   //   r[VI] += -1 W[Iaij] t[Vi] tb[aj]
{"VI,abij,Vi,aI,bj", -1.0, 5, {8,27,13,89,89}}   //   r[VI] += -1 W[abij] t[Vi] tb[aI] tb[bj]
{"VI,abij,Vi,aj,bI", 1.0, 5, {8,27,13,89,89}}   //   r[VI] += 1 W[abij] t[Vi] tb[aj] tb[bI]
{"VI,IaVv,av", 1.0, 3, {8,37,14}}   //   r[VI] += 1 W[IaVv] t[av]
{"VI,abvw,aw,bVvI", -0.5, 4, {8,25,14,20}}   //   r[VI] += -1/2 W[abvw] t[aw] t[bVvI]
{"VI,abvw,av,bVwI", 0.5, 4, {8,25,14,20}}   //   r[VI] += 1/2 W[abvw] t[av] t[bVwI]
{"VI,abiv,bv,aVIi", -0.5, 4, {8,26,14,15}}   //   r[VI] += -1/2 W[abiv] t[bv] t[aVIi]
{"VI,abiv,av,bViI", -0.5, 4, {8,26,14,15}}   //   r[VI] += -1/2 W[abiv] t[av] t[bViI]
{"VI,abiv,bv,aViI", 1.0, 4, {8,26,14,15}}   //   r[VI] += 1 W[abiv] t[bv] t[aViI]
{"VI,Vabv,av,bI", 1.0, 4, {8,76,14,89}}   //   r[VI] += 1 W[Vabv] t[av] tb[bI]
{"VI,Vavw,avwI", 0.5, 3, {8,58,20}}   //   r[VI] += 1/2 W[Vavw] t[avwI]
{"VI,Iaiv,aVvi", -0.5, 3, {8,38,20}}   //   r[VI] += -1/2 W[Iaiv] t[aVvi]
{"VI,abiv,aVvI,bi", -0.5, 4, {8,26,20,88}}   //   r[VI] += -1/2 W[abiv] t[aVvI] ta[bi]
{"VI,abiv,bVvI,ai", 0.5, 4, {8,26,20,88}}   //   r[VI] += 1/2 W[abiv] t[bVvI] ta[ai]
{"VI,abiv,bVvi,aI", -0.5, 4, {8,26,20,89}}   //   r[VI] += -1/2 W[abiv] t[bVvi] tb[aI]
{"VI,abiv,bVvI,ai", 0.5, 4, {8,26,20,89}}   //   r[VI] += 1/2 W[abiv] t[bVvI] tb[ai]
{"VI,Vavi,avIi", -0.5, 3, {8,60,15}}   //   r[VI] += -1/2 W[Vavi] t[avIi]
{"VI,Viav,avIi", 0.5, 3, {8,74,15}}   //   r[VI] += 1/2 W[Viav] t[avIi]
{"VI,Vavi,aviI", 1.0, 3, {8,60,15}}   //   r[VI] += 1 W[Vavi] t[aviI]
{"VI,Viav,aviI", -0.5, 3, {8,74,15}}   //   r[VI] += -1/2 W[Viav] t[aviI]
{"VI,Iaij,aVij", 0.5, 3, {8,45,15}}   //   r[VI] += 1/2 W[Iaij] t[aVij]
{"VI,Iaij,aVji", -1.0, 3, {8,45,15}}   //   r[VI] += -1 W[Iaij] t[aVji]
{"VI,abij,aVIi,bj", -0.5, 4, {8,27,15,88}}   //   r[VI] += -1/2 W[abij] t[aVIi] ta[bj]
{"VI,abij,aVjI,bi", -0.5, 4, {8,27,15,88}}   //   r[VI] += -1/2 W[abij] t[aVjI] ta[bi]
{"VI,abij,aViI,bj", 1.0, 4, {8,27,15,88}}   //   r[VI] += 1 W[abij] t[aViI] ta[bj]
{"VI,abij,aVij,bI", -1.0, 4, {8,27,15,89}}   //   r[VI] += -1 W[abij] t[aVij] tb[bI]
{"VI,abij,aVji,bI", 0.5, 4, {8,27,15,89}}   //   r[VI] += 1/2 W[abij] t[aVji] tb[bI]
{"VI,abij,aVIj,bi", 0.5, 4, {8,27,15,89}}   //   r[VI] += 1/2 W[abij] t[aVIj] tb[bi]
{"VI,abij,aVIi,bj", -0.5, 4, {8,27,15,89}}   //   r[VI] += -1/2 W[abij] t[aVIi] tb[bj]
{"VI,abij,aVjI,bi", -0.5, 4, {8,27,15,89}}   //   r[VI] += -1/2 W[abij] t[aVjI] tb[bi]
{"VI,abij,aViI,bj", 1.0, 4, {8,27,15,89}}   //   r[VI] += 1 W[abij] t[aViI] tb[bj]
{"VI,Vabv,abvI", 0.5, 3, {8,76,17}}   //   r[VI] += 1/2 W[Vabv] t[abvI]
{"VI,Vabi,abIi", -1.0, 3, {8,80,18}}   //   r[VI] += -1 W[Vabi] t[abIi]
{"VI,Vabi,abiI", 2.0, 3, {8,80,18}}   //   r[VI] += 2 W[Vabi] t[abiI]
{"VI,IaVi,ai", 1.0, 3, {8,39,88}}   //   r[VI] += 1 W[IaVi] ta[ai]
{"VI,Vabi,ai,bI", 1.0, 4, {8,80,88,89}}   //   r[VI] += 1 W[Vabi] ta[ai] tb[bI]
{"VI,IVia,ai", -1.0, 3, {8,79,89}}   //   r[VI] += -1 W[IVia] tb[ai]
{"VI,IaVi,ai", 1.0, 3, {8,39,89}}   //   r[VI] += 1 W[IaVi] tb[ai]
{"VI,Vabi,ai,bI", 1.0, 4, {8,80,89,89}}   //   r[VI] += 1 W[Vabi] tb[ai] tb[bI]
{"VI,Vabi,aI,bi", -1.0, 4, {8,80,89,89}}   //   r[VI] += -1 W[Vabi] tb[aI] tb[bi]
{"VI,av,aVvI", 0.5, 3, {8,28,20}}   //   r[VI] += 1/2 f_A[av] t[aVvI]
{"VI,ai,aViI", 1.0, 3, {8,29,15}}   //   r[VI] += 1 f[ai] t[aViI]
{"VI,IV", 1.0, 2, {8,30}}   //   r[VI] += 1 f_B[IV]
{"VI,iv,VvIi", 2.0, 3, {8,30,12}}   //   r[VI] += 2 f_B[iv] t[VvIi]
{"VI,Vv,vI", 1.0, 3, {8,82,13}}   //   r[VI] += 1 f_B[Vv] t[vI]
{"VI,Ii,Vi", -1.0, 3, {8,50,13}}   //   r[VI] += -1 f[Ii] t[Vi]
{"VI,Iivw,vw,Vi", -0.5, 4, {8,22,21,13}}   //   r[VI] += -1/2 W[Iivw] I[vw] t[Vi]
{"VI,iv,Vi,vI", -1.0, 4, {8,30,13,13}}   //   r[VI] += -1 f_B[iv] t[Vi] t[vI]
{"VI,ai,Vi,aI", -1.0, 4, {8,29,13,89}}   //   r[VI] += -1 f[ai] t[Vi] tb[aI]
{"VI,aivw,vw,Vi,aI", -0.5, 5, {8,23,21,13,89}}   //   r[VI] += -1/2 W[aivw] I[vw] t[Vi] tb[aI]
{"VI,ai,aVIi", -0.5, 3, {8,29,15}}   //   r[VI] += -1/2 f[ai] t[aVIi]
{"VI,aivw,vw,aVIi", -0.25, 4, {8,23,21,15}}   //   r[VI] += -1/4 W[aivw] I[vw] t[aVIi]
{"VI,Va,aI", 1.0, 3, {8,83,89}}   //   r[VI] += 1 f_B[Va] tb[aI]
{"VWIJ,IJVW", 0.5, 2, {9,22}}   //   r[VWIJ] += 1/2 W[IJVW]
{"VWIJ,IJWV", -0.5, 2, {9,22}}   //   r[VWIJ] += -1/2 W[IJWV]
{"VWIJ,VWvw,vwIJ", 1.0, 3, {9,70,12}}   //   r[VWIJ] += 1 W[VWvw] t[vwIJ]
{"VWIJ,JViv,WvIi", 1.0, 3, {9,63,12}}   //   r[VWIJ] += 1 W[JViv] t[WvIi]
{"VWIJ,JWiv,VvIi", -1.0, 3, {9,63,12}}   //   r[VWIJ] += -1 W[JWiv] t[VvIi]
{"VWIJ,JiVv,WvIi", -1.0, 3, {9,22,12}}   //   r[VWIJ] += -1 W[JiVv] t[WvIi]
{"VWIJ,JiWv,VvIi", 1.0, 3, {9,22,12}}   //   r[VWIJ] += 1 W[JiWv] t[VvIi]
{"VWIJ,IViv,WvJi", -1.0, 3, {9,63,12}}   //   r[VWIJ] += -1 W[IViv] t[WvJi]
{"VWIJ,IWiv,VvJi", 1.0, 3, {9,63,12}}   //   r[VWIJ] += 1 W[IWiv] t[VvJi]
{"VWIJ,IiVv,WvJi", 1.0, 3, {9,22,12}}   //   r[VWIJ] += 1 W[IiVv] t[WvJi]
{"VWIJ,IiWv,VvJi", -1.0, 3, {9,22,12}}   //   r[VWIJ] += -1 W[IiWv] t[VvJi]
{"VWIJ,IJij,VWij", 1.0, 3, {9,43,12}}   //   r[VWIJ] += 1 W[IJij] t[VWij]
{"VWIJ,ijvw,Vvij,WwIJ", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2 W[ijvw] t[Vvij] t[WwIJ]
{"VWIJ,ijvw,VvIJ,Wwij", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2 W[ijvw] t[VvIJ] t[Wwij]
{"VWIJ,ijvw,VWij,vwIJ", 1.0, 4, {9,22,12,12}}   //   r[VWIJ] += 1 W[ijvw] t[VWij] t[vwIJ]
{"VWIJ,ijvw,VWIi,vwJj", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2 W[ijvw] t[VWIi] t[vwJj]
{"VWIJ,ijvw,VvJj,WwIi", 2.0, 4, {9,22,12,12}}   //   r[VWIJ] += 2 W[ijvw] t[VvJj] t[WwIi]
{"VWIJ,ijvw,VvIj,WwJi", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2 W[ijvw] t[VvIj] t[WwJi]
{"VWIJ,ijvw,VvJi,WwIj", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2 W[ijvw] t[VvJi] t[WwIj]
{"VWIJ,ijvw,VvIi,WwJj", 2.0, 4, {9,22,12,12}}   //   r[VWIJ] += 2 W[ijvw] t[VvIi] t[WwJj]
{"VWIJ,ijvw,VWJi,vwIj", 2.0, 4, {9,22,12,12}}   //   r[VWIJ] += 2 W[ijvw] t[VWJi] t[vwIj]
{"VWIJ,Vivw,WwJi,vI", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1 W[Vivw] t[WwJi] t[vI]
{"VWIJ,Vivw,WvJi,wI", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1 W[Vivw] t[WvJi] t[wI]
{"VWIJ,Wivw,VwJi,vI", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1 W[Wivw] t[VwJi] t[vI]
{"VWIJ,Wivw,VvJi,wI", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1 W[Wivw] t[VvJi] t[wI]
{"VWIJ,Jijv,VWij,vI", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1 W[Jijv] t[VWij] t[vI]
{"VWIJ,Vivw,WwIi,vJ", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1 W[Vivw] t[WwIi] t[vJ]
{"VWIJ,Vivw,WvIi,wJ", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1 W[Vivw] t[WvIi] t[wJ]
{"VWIJ,Wivw,VwIi,vJ", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1 W[Wivw] t[VwIi] t[vJ]
{"VWIJ,Wivw,VvIi,wJ", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1 W[Wivw] t[VvIi] t[wJ]
{"VWIJ,Vivw,vwIJ,Wi", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1 W[Vivw] t[vwIJ] t[Wi]
{"VWIJ,Vivw,WwIJ,vi", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1 W[Vivw] t[WwIJ] t[vi]
{"VWIJ,Vivw,WvIJ,wi", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1 W[Vivw] t[WvIJ] t[wi]
{"VWIJ,Wivw,vwIJ,Vi", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1 W[Wivw] t[vwIJ] t[Vi]
{"VWIJ,Wivw,VwIJ,vi", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1 W[Wivw] t[VwIJ] t[vi]
{"VWIJ,Wivw,VvIJ,wi", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1 W[Wivw] t[VvIJ] t[wi]
{"VWIJ,Jijv,VvIi,Wj", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1 W[Jijv] t[VvIi] t[Wj]
{"VWIJ,Jijv,WvIi,Vj", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1 W[Jijv] t[WvIi] t[Vj]
{"VWIJ,Jijv,VWIi,vj", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1 W[Jijv] t[VWIi] t[vj]
{"VWIJ,Jijv,VvIj,Wi", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1 W[Jijv] t[VvIj] t[Wi]
{"VWIJ,Jijv,WvIj,Vi", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1 W[Jijv] t[WvIj] t[Vi]
{"VWIJ,Jijv,VWIj,vi", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1 W[Jijv] t[VWIj] t[vi]
{"VWIJ,Iijv,VWij,vJ", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1 W[Iijv] t[VWij] t[vJ]
{"VWIJ,Iijv,VvJi,Wj", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1 W[Iijv] t[VvJi] t[Wj]
{"VWIJ,Iijv,WvJi,Vj", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1 W[Iijv] t[WvJi] t[Vj]
{"VWIJ,Iijv,VWJi,vj", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1 W[Iijv] t[VWJi] t[vj]
{"VWIJ,Iijv,VvJj,Wi", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1 W[Iijv] t[VvJj] t[Wi]
{"VWIJ,Iijv,WvJj,Vi", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1 W[Iijv] t[WvJj] t[Vi]
{"VWIJ,Iijv,VWJj,vi", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1 W[Iijv] t[VWJj] t[vi]
{"VWIJ,ijvw,VWij,vI,wJ", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VWij] t[vI] t[wJ]
{"VWIJ,ijvw,VvJj,Wi,wI", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VvJj] t[Wi] t[wI]
{"VWIJ,ijvw,WvJj,Vi,wI", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[WvJj] t[Vi] t[wI]
{"VWIJ,ijvw,VvJi,Wj,wI", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VvJi] t[Wj] t[wI]
{"VWIJ,ijvw,WvJi,Vj,wI", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[WvJi] t[Vj] t[wI]
{"VWIJ,ijvw,VWJi,vI,wj", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VWJi] t[vI] t[wj]
{"VWIJ,ijvw,VWJi,vj,wI", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VWJi] t[vj] t[wI]
{"VWIJ,ijvw,VvIj,Wi,wJ", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VvIj] t[Wi] t[wJ]
{"VWIJ,ijvw,WvIj,Vi,wJ", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[WvIj] t[Vi] t[wJ]
{"VWIJ,ijvw,VvIi,Wj,wJ", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VvIi] t[Wj] t[wJ]
{"VWIJ,ijvw,WvIi,Vj,wJ", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[WvIi] t[Vj] t[wJ]
{"VWIJ,ijvw,VWIi,vJ,wj", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VWIi] t[vJ] t[wj]
{"VWIJ,ijvw,VWIi,vj,wJ", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VWIi] t[vj] t[wJ]
{"VWIJ,ijvw,vwIJ,Vi,Wj", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[vwIJ] t[Vi] t[Wj]
{"VWIJ,ijvw,VvIJ,Wi,wj", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[VvIJ] t[Wi] t[wj]
{"VWIJ,ijvw,VvIJ,Wj,wi", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[VvIJ] t[Wj] t[wi]
{"VWIJ,ijvw,WvIJ,Vi,wj", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1 W[ijvw] t[WvIJ] t[Vi] t[wj]
{"VWIJ,ijvw,WvIJ,Vj,wi", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1 W[ijvw] t[WvIJ] t[Vj] t[wi]
{"VWIJ,aivw,VWJi,wI,av", 1.0, 5, {9,23,12,13,14}}   //   r[VWIJ] += 1 W[aivw] t[VWJi] t[wI] t[av]
{"VWIJ,aivw,VWIi,wJ,av", -1.0, 5, {9,23,12,13,14}}   //   r[VWIJ] += -1 W[aivw] t[VWIi] t[wJ] t[av]
{"VWIJ,aivw,VwIJ,Wi,av", -1.0, 5, {9,23,12,13,14}}   //   r[VWIJ] += -1 W[aivw] t[VwIJ] t[Wi] t[av]
{"VWIJ,aivw,WwIJ,Vi,av", 1.0, 5, {9,23,12,13,14}}   //   r[VWIJ] += 1 W[aivw] t[WwIJ] t[Vi] t[av]
{"VWIJ,aijv,VWJi,vI,aj", 1.0, 5, {9,24,12,13,88}}   //   r[VWIJ] += 1 W[aijv] t[VWJi] t[vI] ta[aj]
{"VWIJ,aijv,VWIi,vJ,aj", -1.0, 5, {9,24,12,13,88}}   //   r[VWIJ] += -1 W[aijv] t[VWIi] t[vJ] ta[aj]
{"VWIJ,aijv,VvIJ,Wi,aj", -1.0, 5, {9,24,12,13,88}}   //   r[VWIJ] += -1 W[aijv] t[VvIJ] t[Wi] ta[aj]
{"VWIJ,aijv,WvIJ,Vi,aj", 1.0, 5, {9,24,12,13,88}}   //   r[VWIJ] += 1 W[aijv] t[WvIJ] t[Vi] ta[aj]
{"VWIJ,aijv,VWij,vJ,aI", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VWij] t[vJ] tb[aI]
{"VWIJ,aijv,VvJj,Wi,aI", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VvJj] t[Wi] tb[aI]
{"VWIJ,aijv,WvJj,Vi,aI", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[WvJj] t[Vi] tb[aI]
{"VWIJ,aijv,VvJi,Wj,aI", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VvJi] t[Wj] tb[aI]
{"VWIJ,aijv,WvJi,Vj,aI", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[WvJi] t[Vj] tb[aI]
{"VWIJ,aijv,VWJj,vi,aI", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VWJj] t[vi] tb[aI]
{"VWIJ,aijv,VWJi,vj,aI", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VWJi] t[vj] tb[aI]
{"VWIJ,aijv,VWij,vI,aJ", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VWij] t[vI] tb[aJ]
{"VWIJ,aijv,VWJj,vI,ai", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VWJj] t[vI] tb[ai]
{"VWIJ,aijv,VWJi,vI,aj", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VWJi] t[vI] tb[aj]
{"VWIJ,aijv,VvIj,Wi,aJ", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VvIj] t[Wi] tb[aJ]
{"VWIJ,aijv,WvIj,Vi,aJ", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[WvIj] t[Vi] tb[aJ]
{"VWIJ,aijv,VvIi,Wj,aJ", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VvIi] t[Wj] tb[aJ]
{"VWIJ,aijv,WvIi,Vj,aJ", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[WvIi] t[Vj] tb[aJ]
{"VWIJ,aijv,VWIj,vi,aJ", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VWIj] t[vi] tb[aJ]
{"VWIJ,aijv,VWIi,vj,aJ", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VWIi] t[vj] tb[aJ]
{"VWIJ,aijv,VWIj,vJ,ai", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VWIj] t[vJ] tb[ai]
{"VWIJ,aijv,VWIi,vJ,aj", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VWIi] t[vJ] tb[aj]
{"VWIJ,aijv,VvIJ,Wj,ai", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[VvIJ] t[Wj] tb[ai]
{"VWIJ,aijv,WvIJ,Vj,ai", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[WvIJ] t[Vj] tb[ai]
{"VWIJ,aijv,VvIJ,Wi,aj", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1 W[aijv] t[VvIJ] t[Wi] tb[aj]
{"VWIJ,aijv,WvIJ,Vi,aj", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1 W[aijv] t[WvIJ] t[Vi] tb[aj]
{"VWIJ,Vavw,WvIJ,aw", -1.0, 4, {9,58,12,14}}   //   r[VWIJ] += -1 W[Vavw] t[WvIJ] t[aw]
{"VWIJ,Wavw,VvIJ,aw", 1.0, 4, {9,58,12,14}}   //   r[VWIJ] += 1 W[Wavw] t[VvIJ] t[aw]
{"VWIJ,Jaiv,VWIi,av", -1.0, 4, {9,38,12,14}}   //   r[VWIJ] += -1 W[Jaiv] t[VWIi] t[av]
{"VWIJ,Iaiv,VWJi,av", 1.0, 4, {9,38,12,14}}   //   r[VWIJ] += 1 W[Iaiv] t[VWJi] t[av]
{"VWIJ,abiv,VWJi,bv,aI", 1.0, 5, {9,26,12,14,89}}   //   r[VWIJ] += 1 W[abiv] t[VWJi] t[bv] tb[aI]
{"VWIJ,abiv,VWIi,bv,aJ", -1.0, 5, {9,26,12,14,89}}   //   r[VWIJ] += -1 W[abiv] t[VWIi] t[bv] tb[aJ]
{"VWIJ,aivw,VwJi,aWvI", -0.5, 4, {9,23,12,20}}   //   r[VWIJ] += -1/2 W[aivw] t[VwJi] t[aWvI]
{"VWIJ,aivw,WwJi,aVvI", 0.5, 4, {9,23,12,20}}   //   r[VWIJ] += 1/2 W[aivw] t[WwJi] t[aVvI]
{"VWIJ,aivw,VWJi,awvI", 0.5, 4, {9,23,12,20}}   //   r[VWIJ] += 1/2 W[aivw] t[VWJi] t[awvI]
{"VWIJ,aivw,VwIi,aWvJ", 0.5, 4, {9,23,12,20}}   //   r[VWIJ] += 1/2 W[aivw] t[VwIi] t[aWvJ]
{"VWIJ,aivw,WwIi,aVvJ", -0.5, 4, {9,23,12,20}}   //   r[VWIJ] += -1/2 W[aivw] t[WwIi] t[aVvJ]
{"VWIJ,aivw,VWIi,awvJ", -0.5, 4, {9,23,12,20}}   //   r[VWIJ] += -1/2 W[aivw] t[VWIi] t[awvJ]
{"VWIJ,aivw,VwIJ,aWvi", -0.5, 4, {9,23,12,20}}   //   r[VWIJ] += -1/2 W[aivw] t[VwIJ] t[aWvi]
{"VWIJ,aivw,WwIJ,aVvi", 0.5, 4, {9,23,12,20}}   //   r[VWIJ] += 1/2 W[aivw] t[WwIJ] t[aVvi]
{"VWIJ,aijv,Vvij,aWIJ", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[Vvij] t[aWIJ]
{"VWIJ,aijv,Wvij,aVIJ", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[Wvij] t[aVIJ]
{"VWIJ,aijv,VWij,avIJ", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VWij] t[avIJ]
{"VWIJ,aijv,VvJj,aWIi", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VvJj] t[aWIi]
{"VWIJ,aijv,WvJj,aVIi", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[WvJj] t[aVIi]
{"VWIJ,aijv,VvJi,aWIj", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VvJi] t[aWIj]
{"VWIJ,aijv,WvJi,aVIj", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[WvJi] t[aVIj]
{"VWIJ,aijv,VWJi,avIj", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VWJi] t[avIj]
{"VWIJ,aijv,VWJj,avIi", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VWJj] t[avIi]
{"VWIJ,aijv,Vvij,aWJI", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[Vvij] t[aWJI]
{"VWIJ,aijv,Wvij,aVJI", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[Wvij] t[aVJI]
{"VWIJ,aijv,VWij,avJI", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VWij] t[avJI]
{"VWIJ,aijv,VvJj,aWiI", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VvJj] t[aWiI]
{"VWIJ,aijv,WvJj,aViI", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[WvJj] t[aViI]
{"VWIJ,aijv,VvJi,aWjI", -1.0, 4, {9,24,12,15}}   //   r[VWIJ] += -1 W[aijv] t[VvJi] t[aWjI]
{"VWIJ,aijv,WvJi,aVjI", 1.0, 4, {9,24,12,15}}   //   r[VWIJ] += 1 W[aijv] t[WvJi] t[aVjI]
{"VWIJ,aijv,VWJi,avjI", 1.0, 4, {9,24,12,15}}   //   r[VWIJ] += 1 W[aijv] t[VWJi] t[avjI]
{"VWIJ,aijv,VWJj,aviI", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VWJj] t[aviI]
{"VWIJ,aijv,VvIj,aWJi", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VvIj] t[aWJi]
{"VWIJ,aijv,WvIj,aVJi", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[WvIj] t[aVJi]
{"VWIJ,aijv,VvIi,aWJj", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VvIi] t[aWJj]
{"VWIJ,aijv,WvIi,aVJj", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[WvIi] t[aVJj]
{"VWIJ,aijv,VWIi,avJj", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VWIi] t[avJj]
{"VWIJ,aijv,VWIj,avJi", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VWIj] t[avJi]
{"VWIJ,aijv,VvIj,aWiJ", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[VvIj] t[aWiJ]
{"VWIJ,aijv,WvIj,aViJ", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[WvIj] t[aViJ]
{"VWIJ,aijv,VvIi,aWjJ", 1.0, 4, {9,24,12,15}}   //   r[VWIJ] += 1 W[aijv] t[VvIi] t[aWjJ]
{"VWIJ,aijv,WvIi,aVjJ", -1.0, 4, {9,24,12,15}}   //   r[VWIJ] += -1 W[aijv] t[WvIi] t[aVjJ]
{"VWIJ,aijv,VWIi,avjJ", -1.0, 4, {9,24,12,15}}   //   r[VWIJ] += -1 W[aijv] t[VWIi] t[avjJ]
{"VWIJ,aijv,VWIj,aviJ", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VWIj] t[aviJ]
{"VWIJ,aijv,VvIJ,aWij", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 1/2 W[aijv] t[VvIJ] t[aWij]
{"VWIJ,aijv,WvIJ,aVij", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -1/2 W[aijv] t[WvIJ] t[aVij]
{"VWIJ,aijv,VvIJ,aWji", -1.0, 4, {9,24,12,15}}   //   r[VWIJ] += -1 W[aijv] t[VvIJ] t[aWji]
{"VWIJ,aijv,WvIJ,aVji", 1.0, 4, {9,24,12,15}}   //   r[VWIJ] += 1 W[aijv] t[WvIJ] t[aVji]
{"VWIJ,abiv,VWJi,bavI", 0.5, 4, {9,26,12,17}}   //   r[VWIJ] += 1/2 W[abiv] t[VWJi] t[bavI]
{"VWIJ,abiv,VWIi,bavJ", -0.5, 4, {9,26,12,17}}   //   r[VWIJ] += -1/2 W[abiv] t[VWIi] t[bavJ]
{"VWIJ,abij,VWij,abIJ", 1.0, 4, {9,27,12,18}}   //   r[VWIJ] += 1 W[abij] t[VWij] t[abIJ]
{"VWIJ,abij,VWJi,abjI", -1.0, 4, {9,27,12,18}}   //   r[VWIJ] += -1 W[abij] t[VWJi] t[abjI]
{"VWIJ,abij,VWJi,abIj", 2.0, 4, {9,27,12,18}}   //   r[VWIJ] += 2 W[abij] t[VWJi] t[abIj]
{"VWIJ,abij,VWIi,abjJ", 1.0, 4, {9,27,12,18}}   //   r[VWIJ] += 1 W[abij] t[VWIi] t[abjJ]
{"VWIJ,abij,VWIi,abJj", -2.0, 4, {9,27,12,18}}   //   r[VWIJ] += -2 W[abij] t[VWIi] t[abJj]
{"VWIJ,Vavi,WvIJ,ai", -1.0, 4, {9,60,12,88}}   //   r[VWIJ] += -1 W[Vavi] t[WvIJ] ta[ai]
{"VWIJ,Wavi,VvIJ,ai", 1.0, 4, {9,60,12,88}}   //   r[VWIJ] += 1 W[Wavi] t[VvIJ] ta[ai]
{"VWIJ,Jaij,VWIi,aj", -1.0, 4, {9,45,12,88}}   //   r[VWIJ] += -1 W[Jaij] t[VWIi] ta[aj]
{"VWIJ,Iaij,VWJi,aj", 1.0, 4, {9,45,12,88}}   //   r[VWIJ] += 1 W[Iaij] t[VWJi] ta[aj]
{"VWIJ,abij,VWJi,bj,aI", 1.0, 5, {9,27,12,88,89}}   //   r[VWIJ] += 1 W[abij] t[VWJi] ta[bj] tb[aI]
{"VWIJ,abij,VWIi,bj,aJ", -1.0, 5, {9,27,12,88,89}}   //   r[VWIJ] += -1 W[abij] t[VWIi] ta[bj] tb[aJ]
{"VWIJ,Viav,WvJi,aI", 1.0, 4, {9,74,12,89}}   //   r[VWIJ] += 1 W[Viav] t[WvJi] tb[aI]
{"VWIJ,Vavi,WvJi,aI", -1.0, 4, {9,60,12,89}}   //   r[VWIJ] += -1 W[Vavi] t[WvJi] tb[aI]
{"VWIJ,Wiav,VvJi,aI", -1.0, 4, {9,74,12,89}}   //   r[VWIJ] += -1 W[Wiav] t[VvJi] tb[aI]
{"VWIJ,Wavi,VvJi,aI", 1.0, 4, {9,60,12,89}}   //   r[VWIJ] += 1 W[Wavi] t[VvJi] tb[aI]
{"VWIJ,Jaij,VWij,aI", -1.0, 4, {9,45,12,89}}   //   r[VWIJ] += -1 W[Jaij] t[VWij] tb[aI]
{"VWIJ,Viav,WvIi,aJ", -1.0, 4, {9,74,12,89}}   //   r[VWIJ] += -1 W[Viav] t[WvIi] tb[aJ]
{"VWIJ,Vavi,WvIi,aJ", 1.0, 4, {9,60,12,89}}   //   r[VWIJ] += 1 W[Vavi] t[WvIi] tb[aJ]
{"VWIJ,Wiav,VvIi,aJ", 1.0, 4, {9,74,12,89}}   //   r[VWIJ] += 1 W[Wiav] t[VvIi] tb[aJ]
{"VWIJ,Wavi,VvIi,aJ", -1.0, 4, {9,60,12,89}}   //   r[VWIJ] += -1 W[Wavi] t[VvIi] tb[aJ]
{"VWIJ,Viav,WvIJ,ai", 1.0, 4, {9,74,12,89}}   //   r[VWIJ] += 1 W[Viav] t[WvIJ] tb[ai]
{"VWIJ,Vavi,WvIJ,ai", -1.0, 4, {9,60,12,89}}   //   r[VWIJ] += -1 W[Vavi] t[WvIJ] tb[ai]
{"VWIJ,Wiav,VvIJ,ai", -1.0, 4, {9,74,12,89}}   //   r[VWIJ] += -1 W[Wiav] t[VvIJ] tb[ai]
{"VWIJ,Wavi,VvIJ,ai", 1.0, 4, {9,60,12,89}}   //   r[VWIJ] += 1 W[Wavi] t[VvIJ] tb[ai]
{"VWIJ,Jaij,VWIj,ai", 1.0, 4, {9,45,12,89}}   //   r[VWIJ] += 1 W[Jaij] t[VWIj] tb[ai]
{"VWIJ,Jaij,VWIi,aj", -1.0, 4, {9,45,12,89}}   //   r[VWIJ] += -1 W[Jaij] t[VWIi] tb[aj]
{"VWIJ,Iaij,VWij,aJ", 1.0, 4, {9,45,12,89}}   //   r[VWIJ] += 1 W[Iaij] t[VWij] tb[aJ]
{"VWIJ,Iaij,VWJj,ai", -1.0, 4, {9,45,12,89}}   //   r[VWIJ] += -1 W[Iaij] t[VWJj] tb[ai]
{"VWIJ,Iaij,VWJi,aj", 1.0, 4, {9,45,12,89}}   //   r[VWIJ] += 1 W[Iaij] t[VWJi] tb[aj]
{"VWIJ,abij,VWij,aI,bJ", 1.0, 5, {9,27,12,89,89}}   //   r[VWIJ] += 1 W[abij] t[VWij] tb[aI] tb[bJ]
{"VWIJ,abij,VWJi,aI,bj", 1.0, 5, {9,27,12,89,89}}   //   r[VWIJ] += 1 W[abij] t[VWJi] tb[aI] tb[bj]
{"VWIJ,abij,VWJi,aj,bI", -1.0, 5, {9,27,12,89,89}}   //   r[VWIJ] += -1 W[abij] t[VWJi] tb[aj] tb[bI]
{"VWIJ,abij,VWIi,aJ,bj", -1.0, 5, {9,27,12,89,89}}   //   r[VWIJ] += -1 W[abij] t[VWIi] tb[aJ] tb[bj]
{"VWIJ,abij,VWIi,aj,bJ", 1.0, 5, {9,27,12,89,89}}   //   r[VWIJ] += 1 W[abij] t[VWIi] tb[aj] tb[bJ]
{"VWIJ,JWVv,vI", -0.5, 3, {9,57,13}}   //   r[VWIJ] += -1/2 W[JWVv] t[vI]
{"VWIJ,JVWv,vI", 0.5, 3, {9,57,13}}   //   r[VWIJ] += 1/2 W[JVWv] t[vI]
{"VWIJ,IWVv,vJ", 0.5, 3, {9,57,13}}   //   r[VWIJ] += 1/2 W[IWVv] t[vJ]
{"VWIJ,IVWv,vJ", -0.5, 3, {9,57,13}}   //   r[VWIJ] += -1/2 W[IVWv] t[vJ]
{"VWIJ,IJiV,Wi", 0.5, 3, {9,33,13}}   //   r[VWIJ] += 1/2 W[IJiV] t[Wi]
{"VWIJ,IJiW,Vi", -0.5, 3, {9,33,13}}   //   r[VWIJ] += -1/2 W[IJiW] t[Vi]
{"VWIJ,IJVi,Wi", -0.5, 3, {9,40,13}}   //   r[VWIJ] += -1/2 W[IJVi] t[Wi]
{"VWIJ,IJWi,Vi", 0.5, 3, {9,40,13}}   //   r[VWIJ] += 1/2 W[IJWi] t[Vi]
{"VWIJ,VWvw,vJ,wI", -0.5, 4, {9,70,13,13}}   //   r[VWIJ] += -1/2 W[VWvw] t[vJ] t[wI]
{"VWIJ,VWvw,vI,wJ", 0.5, 4, {9,70,13,13}}   //   r[VWIJ] += 1/2 W[VWvw] t[vI] t[wJ]
{"VWIJ,JViv,Wi,vI", -0.5, 4, {9,63,13,13}}   //   r[VWIJ] += -1/2 W[JViv] t[Wi] t[vI]
{"VWIJ,JWiv,Vi,vI", 0.5, 4, {9,63,13,13}}   //   r[VWIJ] += 1/2 W[JWiv] t[Vi] t[vI]
{"VWIJ,JiVv,Wi,vI", 0.5, 4, {9,22,13,13}}   //   r[VWIJ] += 1/2 W[JiVv] t[Wi] t[vI]
{"VWIJ,JiWv,Vi,vI", -0.5, 4, {9,22,13,13}}   //   r[VWIJ] += -1/2 W[JiWv] t[Vi] t[vI]
{"VWIJ,IViv,Wi,vJ", 0.5, 4, {9,63,13,13}}   //   r[VWIJ] += 1/2 W[IViv] t[Wi] t[vJ]
{"VWIJ,IWiv,Vi,vJ", -0.5, 4, {9,63,13,13}}   //   r[VWIJ] += -1/2 W[IWiv] t[Vi] t[vJ]
{"VWIJ,IiVv,Wi,vJ", -0.5, 4, {9,22,13,13}}   //   r[VWIJ] += -1/2 W[IiVv] t[Wi] t[vJ]
{"VWIJ,IiWv,Vi,vJ", 0.5, 4, {9,22,13,13}}   //   r[VWIJ] += 1/2 W[IiWv] t[Vi] t[vJ]
{"VWIJ,IJij,Vj,Wi", -0.5, 4, {9,43,13,13}}   //   r[VWIJ] += -1/2 W[IJij] t[Vj] t[Wi]
{"VWIJ,IJij,Vi,Wj", 0.5, 4, {9,43,13,13}}   //   r[VWIJ] += 1/2 W[IJij] t[Vi] t[Wj]
{"VWIJ,Vivw,Wi,vI,wJ", -0.5, 5, {9,53,13,13,13}}   //   r[VWIJ] += -1/2 W[Vivw] t[Wi] t[vI] t[wJ]
{"VWIJ,Vivw,Wi,vJ,wI", 0.5, 5, {9,53,13,13,13}}   //   r[VWIJ] += 1/2 W[Vivw] t[Wi] t[vJ] t[wI]
{"VWIJ,Wivw,Vi,vI,wJ", 0.5, 5, {9,53,13,13,13}}   //   r[VWIJ] += 1/2 W[Wivw] t[Vi] t[vI] t[wJ]
{"VWIJ,Wivw,Vi,vJ,wI", -0.5, 5, {9,53,13,13,13}}   //   r[VWIJ] += -1/2 W[Wivw] t[Vi] t[vJ] t[wI]
{"VWIJ,Jijv,Vi,Wj,vI", 0.5, 5, {9,33,13,13,13}}   //   r[VWIJ] += 1/2 W[Jijv] t[Vi] t[Wj] t[vI]
{"VWIJ,Jijv,Vj,Wi,vI", -0.5, 5, {9,33,13,13,13}}   //   r[VWIJ] += -1/2 W[Jijv] t[Vj] t[Wi] t[vI]
{"VWIJ,Iijv,Vi,Wj,vJ", -0.5, 5, {9,33,13,13,13}}   //   r[VWIJ] += -1/2 W[Iijv] t[Vi] t[Wj] t[vJ]
{"VWIJ,Iijv,Vj,Wi,vJ", 0.5, 5, {9,33,13,13,13}}   //   r[VWIJ] += 1/2 W[Iijv] t[Vj] t[Wi] t[vJ]
{"VWIJ,ijvw,Vi,Wj,vI,wJ", 0.5, 6, {9,22,13,13,13,13}}   //   r[VWIJ] += 1/2 W[ijvw] t[Vi] t[Wj] t[vI] t[wJ]
{"VWIJ,ijvw,Vi,Wj,vJ,wI", -0.5, 6, {9,22,13,13,13,13}}   //   r[VWIJ] += -1/2 W[ijvw] t[Vi] t[Wj] t[vJ] t[wI]
{"VWIJ,aijv,Vj,Wi,vJ,aI", 0.5, 6, {9,24,13,13,13,89}}   //   r[VWIJ] += 1/2 W[aijv] t[Vj] t[Wi] t[vJ] tb[aI]
{"VWIJ,aijv,Vi,Wj,vJ,aI", -0.5, 6, {9,24,13,13,13,89}}   //   r[VWIJ] += -1/2 W[aijv] t[Vi] t[Wj] t[vJ] tb[aI]
{"VWIJ,aijv,Vj,Wi,vI,aJ", -0.5, 6, {9,24,13,13,13,89}}   //   r[VWIJ] += -1/2 W[aijv] t[Vj] t[Wi] t[vI] tb[aJ]
{"VWIJ,aijv,Vi,Wj,vI,aJ", 0.5, 6, {9,24,13,13,13,89}}   //   r[VWIJ] += 1/2 W[aijv] t[Vi] t[Wj] t[vI] tb[aJ]
{"VWIJ,aivw,Vi,wJ,aWvI", 0.25, 5, {9,23,13,13,20}}   //   r[VWIJ] += 1/4 W[aivw] t[Vi] t[wJ] t[aWvI]
{"VWIJ,aivw,Wi,wJ,aVvI", -0.25, 5, {9,23,13,13,20}}   //   r[VWIJ] += -1/4 W[aivw] t[Wi] t[wJ] t[aVvI]
{"VWIJ,aivw,Vi,wI,aWvJ", -0.25, 5, {9,23,13,13,20}}   //   r[VWIJ] += -1/4 W[aivw] t[Vi] t[wI] t[aWvJ]
{"VWIJ,aivw,Wi,wI,aVvJ", 0.25, 5, {9,23,13,13,20}}   //   r[VWIJ] += 1/4 W[aivw] t[Wi] t[wI] t[aVvJ]
{"VWIJ,aijv,Vi,vj,aWIJ", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vi] t[vj] t[aWIJ]
{"VWIJ,aijv,Wi,vj,aVIJ", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wi] t[vj] t[aVIJ]
{"VWIJ,aijv,Vj,vi,aWIJ", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vj] t[vi] t[aWIJ]
{"VWIJ,aijv,Wj,vi,aVIJ", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wj] t[vi] t[aVIJ]
{"VWIJ,aijv,Vi,Wj,avIJ", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vi] t[Wj] t[avIJ]
{"VWIJ,aijv,Vj,Wi,avIJ", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vj] t[Wi] t[avIJ]
{"VWIJ,aijv,Vj,vJ,aWIi", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vj] t[vJ] t[aWIi]
{"VWIJ,aijv,Vi,vJ,aWIj", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vi] t[vJ] t[aWIj]
{"VWIJ,aijv,Wj,vJ,aVIi", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wj] t[vJ] t[aVIi]
{"VWIJ,aijv,Wi,vJ,aVIj", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wi] t[vJ] t[aVIj]
{"VWIJ,aijv,Vi,vj,aWJI", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vi] t[vj] t[aWJI]
{"VWIJ,aijv,Wi,vj,aVJI", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wi] t[vj] t[aVJI]
{"VWIJ,aijv,Vj,vi,aWJI", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vj] t[vi] t[aWJI]
{"VWIJ,aijv,Wj,vi,aVJI", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wj] t[vi] t[aVJI]
{"VWIJ,aijv,Vi,Wj,avJI", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vi] t[Wj] t[avJI]
{"VWIJ,aijv,Vj,Wi,avJI", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vj] t[Wi] t[avJI]
{"VWIJ,aijv,Vj,vJ,aWiI", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vj] t[vJ] t[aWiI]
{"VWIJ,aijv,Vi,vJ,aWjI", 0.5, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/2 W[aijv] t[Vi] t[vJ] t[aWjI]
{"VWIJ,aijv,Wj,vJ,aViI", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wj] t[vJ] t[aViI]
{"VWIJ,aijv,Wi,vJ,aVjI", -0.5, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/2 W[aijv] t[Wi] t[vJ] t[aVjI]
{"VWIJ,aijv,Vj,vI,aWJi", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Vj] t[vI] t[aWJi]
{"VWIJ,aijv,Vi,vI,aWJj", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vi] t[vI] t[aWJj]
{"VWIJ,aijv,Wj,vI,aVJi", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Wj] t[vI] t[aVJi]
{"VWIJ,aijv,Wi,vI,aVJj", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wi] t[vI] t[aVJj]
{"VWIJ,aijv,Vj,vI,aWiJ", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/4 W[aijv] t[Vj] t[vI] t[aWiJ]
{"VWIJ,aijv,Vi,vI,aWjJ", -0.5, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/2 W[aijv] t[Vi] t[vI] t[aWjJ]
{"VWIJ,aijv,Wj,vI,aViJ", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -1/4 W[aijv] t[Wj] t[vI] t[aViJ]
{"VWIJ,aijv,Wi,vI,aVjJ", 0.5, 5, {9,24,13,13,15}}   //   r[VWIJ] += 1/2 W[aijv] t[Wi] t[vI] t[aVjJ]
{"VWIJ,abij,Vi,Wj,abJI", -0.5, 5, {9,27,13,13,18}}   //   r[VWIJ] += -1/2 W[abij] t[Vi] t[Wj] t[abJI]
{"VWIJ,abij,Vi,Wj,abIJ", 0.5, 5, {9,27,13,13,18}}   //   r[VWIJ] += 1/2 W[abij] t[Vi] t[Wj] t[abIJ]
{"VWIJ,Viav,Wi,vJ,aI", -0.5, 5, {9,74,13,13,89}}   //   r[VWIJ] += -1/2 W[Viav] t[Wi] t[vJ] tb[aI]
{"VWIJ,Vavi,Wi,vJ,aI", 0.5, 5, {9,60,13,13,89}}   //   r[VWIJ] += 1/2 W[Vavi] t[Wi] t[vJ] tb[aI]
{"VWIJ,Wiav,Vi,vJ,aI", 0.5, 5, {9,74,13,13,89}}   //   r[VWIJ] += 1/2 W[Wiav] t[Vi] t[vJ] tb[aI]
{"VWIJ,Wavi,Vi,vJ,aI", -0.5, 5, {9,60,13,13,89}}   //   r[VWIJ] += -1/2 W[Wavi] t[Vi] t[vJ] tb[aI]
{"VWIJ,Jaij,Vj,Wi,aI", 0.5, 5, {9,45,13,13,89}}   //   r[VWIJ] += 1/2 W[Jaij] t[Vj] t[Wi] tb[aI]
{"VWIJ,Jaij,Vi,Wj,aI", -0.5, 5, {9,45,13,13,89}}   //   r[VWIJ] += -1/2 W[Jaij] t[Vi] t[Wj] tb[aI]
{"VWIJ,Viav,Wi,vI,aJ", 0.5, 5, {9,74,13,13,89}}   //   r[VWIJ] += 1/2 W[Viav] t[Wi] t[vI] tb[aJ]
{"VWIJ,Vavi,Wi,vI,aJ", -0.5, 5, {9,60,13,13,89}}   //   r[VWIJ] += -1/2 W[Vavi] t[Wi] t[vI] tb[aJ]
{"VWIJ,Wiav,Vi,vI,aJ", -0.5, 5, {9,74,13,13,89}}   //   r[VWIJ] += -1/2 W[Wiav] t[Vi] t[vI] tb[aJ]
{"VWIJ,Wavi,Vi,vI,aJ", 0.5, 5, {9,60,13,13,89}}   //   r[VWIJ] += 1/2 W[Wavi] t[Vi] t[vI] tb[aJ]
{"VWIJ,Iaij,Vj,Wi,aJ", -0.5, 5, {9,45,13,13,89}}   //   r[VWIJ] += -1/2 W[Iaij] t[Vj] t[Wi] tb[aJ]
{"VWIJ,Iaij,Vi,Wj,aJ", 0.5, 5, {9,45,13,13,89}}   //   r[VWIJ] += 1/2 W[Iaij] t[Vi] t[Wj] tb[aJ]
{"VWIJ,abij,Vi,Wj,aI,bJ", 0.5, 6, {9,27,13,13,89,89}}   //   r[VWIJ] += 1/2 W[abij] t[Vi] t[Wj] tb[aI] tb[bJ]
{"VWIJ,abij,Vi,Wj,aJ,bI", -0.5, 6, {9,27,13,13,89,89}}   //   r[VWIJ] += -1/2 W[abij] t[Vi] t[Wj] tb[aJ] tb[bI]
{"VWIJ,abiv,Vi,bv,aWIJ", -0.25, 5, {9,26,13,14,15}}   //   r[VWIJ] += -1/4 W[abiv] t[Vi] t[bv] t[aWIJ]
{"VWIJ,abiv,Wi,bv,aVIJ", 0.25, 5, {9,26,13,14,15}}   //   r[VWIJ] += 1/4 W[abiv] t[Wi] t[bv] t[aVIJ]
{"VWIJ,abiv,Vi,bv,aWJI", 0.25, 5, {9,26,13,14,15}}   //   r[VWIJ] += 1/4 W[abiv] t[Vi] t[bv] t[aWJI]
{"VWIJ,abiv,Wi,bv,aVJI", -0.25, 5, {9,26,13,14,15}}   //   r[VWIJ] += -1/4 W[abiv] t[Wi] t[bv] t[aVJI]
{"VWIJ,Vavw,vJ,aWwI", -0.25, 4, {9,58,13,20}}   //   r[VWIJ] += -1/4 W[Vavw] t[vJ] t[aWwI]
{"VWIJ,Wavw,vJ,aVwI", 0.25, 4, {9,58,13,20}}   //   r[VWIJ] += 1/4 W[Wavw] t[vJ] t[aVwI]
{"VWIJ,Jaiv,Vi,aWvI", 0.25, 4, {9,38,13,20}}   //   r[VWIJ] += 1/4 W[Jaiv] t[Vi] t[aWvI]
{"VWIJ,Jaiv,Wi,aVvI", -0.25, 4, {9,38,13,20}}   //   r[VWIJ] += -1/4 W[Jaiv] t[Wi] t[aVvI]
{"VWIJ,Vavw,vI,aWwJ", 0.25, 4, {9,58,13,20}}   //   r[VWIJ] += 1/4 W[Vavw] t[vI] t[aWwJ]
{"VWIJ,Wavw,vI,aVwJ", -0.25, 4, {9,58,13,20}}   //   r[VWIJ] += -1/4 W[Wavw] t[vI] t[aVwJ]
{"VWIJ,Iaiv,Vi,aWvJ", -0.25, 4, {9,38,13,20}}   //   r[VWIJ] += -1/4 W[Iaiv] t[Vi] t[aWvJ]
{"VWIJ,Iaiv,Wi,aVvJ", 0.25, 4, {9,38,13,20}}   //   r[VWIJ] += 1/4 W[Iaiv] t[Wi] t[aVvJ]
{"VWIJ,abiv,Vi,bWvJ,aI", -0.25, 5, {9,26,13,20,89}}   //   r[VWIJ] += -1/4 W[abiv] t[Vi] t[bWvJ] tb[aI]
{"VWIJ,abiv,Wi,bVvJ,aI", 0.25, 5, {9,26,13,20,89}}   //   r[VWIJ] += 1/4 W[abiv] t[Wi] t[bVvJ] tb[aI]
{"VWIJ,abiv,Vi,bWvI,aJ", 0.25, 5, {9,26,13,20,89}}   //   r[VWIJ] += 1/4 W[abiv] t[Vi] t[bWvI] tb[aJ]
{"VWIJ,abiv,Wi,bVvI,aJ", -0.25, 5, {9,26,13,20,89}}   //   r[VWIJ] += -1/4 W[abiv] t[Wi] t[bVvI] tb[aJ]
{"VWIJ,Viav,vi,aWIJ", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 1/4 W[Viav] t[vi] t[aWIJ]
{"VWIJ,Vavi,vi,aWIJ", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -1/4 W[Vavi] t[vi] t[aWIJ]
{"VWIJ,Vavi,Wi,avIJ", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 1/4 W[Vavi] t[Wi] t[avIJ]
{"VWIJ,Viav,Wi,avIJ", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -1/4 W[Viav] t[Wi] t[avIJ]
{"VWIJ,Wiav,vi,aVIJ", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -1/4 W[Wiav] t[vi] t[aVIJ]
{"VWIJ,Wavi,vi,aVIJ", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 1/4 W[Wavi] t[vi] t[aVIJ]
{"VWIJ,Wavi,Vi,avIJ", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -1/4 W[Wavi] t[Vi] t[avIJ]
{"VWIJ,Wiav,Vi,avIJ", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 1/4 W[Wiav] t[Vi] t[avIJ]
{"VWIJ,Viav,vJ,aWIi", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -1/4 W[Viav] t[vJ] t[aWIi]
{"VWIJ,Vavi,vJ,aWIi", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 1/4 W[Vavi] t[vJ] t[aWIi]
{"VWIJ,Wiav,vJ,aVIi", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 1/4 W[Wiav] t[vJ] t[aVIi]
{"VWIJ,Wavi,vJ,aVIi", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -1/4 W[Wavi] t[vJ] t[aVIi]
{"VWIJ,Jaij,Vj,aWIi", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 1/4 W[Jaij] t[Vj] t[aWIi]
{"VWIJ,Jaij,Wj,aVIi", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -1/4 W[Jaij] t[Wj] t[aVIi]
{"VWIJ,Jaij,Vi,aWIj", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -1/4 W[Jaij] t[Vi] t[aWIj]
{"VWIJ,Jaij,Wi,aVIj", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 1/4 W[Jaij] t[Wi] t[aVIj]
{"VWIJ,Viav,vi,aWJI", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -1/4 W[Viav] t[vi] t[aWJI]
{"VWIJ,Vavi,vi,aWJI", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 1/4 W[Vavi] t[vi] t[aWJI]
{"VWIJ,Vavi,Wi,avJI", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -1/4 W[Vavi] t[Wi] t[avJI]
{"VWIJ,Viav,Wi,avJI", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 1/4 W[Viav] t[Wi] t[avJI]
{"VWIJ,Wiav,vi,aVJI", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 1/4 W[Wiav] t[vi] t[aVJI]
{"VWIJ,Wavi,vi,aVJI", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -1/4 W[Wavi] t[vi] t[aVJI]
{"VWIJ,Wavi,Vi,avJI", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 1/4 W[Wavi] t[Vi] t[avJI]
{"VWIJ,Wiav,Vi,avJI", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -1/4 W[Wiav] t[Vi] t[avJI]
{"VWIJ,Viav,vJ,aWiI", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 1/4 W[Viav] t[vJ] t[aWiI]
{"VWIJ,Vavi,vJ,aWiI", -0.5, 4, {9,60,13,15}}   //   r[VWIJ] += -1/2 W[Vavi] t[vJ] t[aWiI]
{"VWIJ,Wiav,vJ,aViI", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -1/4 W[Wiav] t[vJ] t[aViI]
{"VWIJ,Wavi,vJ,aViI", 0.5, 4, {9,60,13,15}}   //   r[VWIJ] += 1/2 W[Wavi] t[vJ] t[aViI]
{"VWIJ,Jaij,Vj,aWiI", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -1/4 W[Jaij] t[Vj] t[aWiI]
{"VWIJ,Jaij,Wj,aViI", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 1/4 W[Jaij] t[Wj] t[aViI]
{"VWIJ,Jaij,Vi,aWjI", 0.5, 4, {9,45,13,15}}   //   r[VWIJ] += 1/2 W[Jaij] t[Vi] t[aWjI]
{"VWIJ,Jaij,Wi,aVjI", -0.5, 4, {9,45,13,15}}   //   r[VWIJ] += -1/2 W[Jaij] t[Wi] t[aVjI]
{"VWIJ,Viav,vI,aWJi", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 1/4 W[Viav] t[vI] t[aWJi]
{"VWIJ,Vavi,vI,aWJi", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -1/4 W[Vavi] t[vI] t[aWJi]
{"VWIJ,Wiav,vI,aVJi", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -1/4 W[Wiav] t[vI] t[aVJi]
{"VWIJ,Wavi,vI,aVJi", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 1/4 W[Wavi] t[vI] t[aVJi]
{"VWIJ,Viav,vI,aWiJ", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -1/4 W[Viav] t[vI] t[aWiJ]
{"VWIJ,Vavi,vI,aWiJ", 0.5, 4, {9,60,13,15}}   //   r[VWIJ] += 1/2 W[Vavi] t[vI] t[aWiJ]
{"VWIJ,Wiav,vI,aViJ", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 1/4 W[Wiav] t[vI] t[aViJ]
{"VWIJ,Wavi,vI,aViJ", -0.5, 4, {9,60,13,15}}   //   r[VWIJ] += -1/2 W[Wavi] t[vI] t[aViJ]
{"VWIJ,Iaij,Vj,aWJi", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -1/4 W[Iaij] t[Vj] t[aWJi]
{"VWIJ,Iaij,Wj,aVJi", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 1/4 W[Iaij] t[Wj] t[aVJi]
{"VWIJ,Iaij,Vi,aWJj", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 1/4 W[Iaij] t[Vi] t[aWJj]
{"VWIJ,Iaij,Wi,aVJj", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -1/4 W[Iaij] t[Wi] t[aVJj]
{"VWIJ,Iaij,Vj,aWiJ", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 1/4 W[Iaij] t[Vj] t[aWiJ]
{"VWIJ,Iaij,Wj,aViJ", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -1/4 W[Iaij] t[Wj] t[aViJ]
{"VWIJ,Iaij,Vi,aWjJ", -0.5, 4, {9,45,13,15}}   //   r[VWIJ] += -1/2 W[Iaij] t[Vi] t[aWjJ]
{"VWIJ,Iaij,Wi,aVjJ", 0.5, 4, {9,45,13,15}}   //   r[VWIJ] += 1/2 W[Iaij] t[Wi] t[aVjJ]
{"VWIJ,abij,Vi,aWIJ,bj", -0.25, 5, {9,27,13,15,88}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[aWIJ] ta[bj]
{"VWIJ,abij,Wi,aVIJ,bj", 0.25, 5, {9,27,13,15,88}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[aVIJ] ta[bj]
{"VWIJ,abij,Vi,aWJI,bj", 0.25, 5, {9,27,13,15,88}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[aWJI] ta[bj]
{"VWIJ,abij,Wi,aVJI,bj", -0.25, 5, {9,27,13,15,88}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[aVJI] ta[bj]
{"VWIJ,abij,Vi,bWJj,aI", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[bWJj] tb[aI]
{"VWIJ,abij,Vi,aWJj,bI", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[aWJj] tb[bI]
{"VWIJ,abij,Wi,bVJj,aI", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[bVJj] tb[aI]
{"VWIJ,abij,Wi,aVJj,bI", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[aVJj] tb[bI]
{"VWIJ,abij,Vi,bWjJ,aI", -0.5, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/2 W[abij] t[Vi] t[bWjJ] tb[aI]
{"VWIJ,abij,Vi,aWjJ,bI", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[aWjJ] tb[bI]
{"VWIJ,abij,Wi,bVjJ,aI", 0.5, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/2 W[abij] t[Wi] t[bVjJ] tb[aI]
{"VWIJ,abij,Wi,aVjJ,bI", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[aVjJ] tb[bI]
{"VWIJ,abij,Vi,bWIj,aJ", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[bWIj] tb[aJ]
{"VWIJ,abij,Vi,aWIj,bJ", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[aWIj] tb[bJ]
{"VWIJ,abij,Wi,bVIj,aJ", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[bVIj] tb[aJ]
{"VWIJ,abij,Wi,aVIj,bJ", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[aVIj] tb[bJ]
{"VWIJ,abij,Vi,bWIJ,aj", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[bWIJ] tb[aj]
{"VWIJ,abij,Vi,aWIJ,bj", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[aWIJ] tb[bj]
{"VWIJ,abij,Wi,bVIJ,aj", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[bVIJ] tb[aj]
{"VWIJ,abij,Wi,aVIJ,bj", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[aVIJ] tb[bj]
{"VWIJ,abij,Vi,bWjI,aJ", 0.5, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/2 W[abij] t[Vi] t[bWjI] tb[aJ]
{"VWIJ,abij,Vi,aWjI,bJ", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[aWjI] tb[bJ]
{"VWIJ,abij,Wi,bVjI,aJ", -0.5, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/2 W[abij] t[Wi] t[bVjI] tb[aJ]
{"VWIJ,abij,Wi,aVjI,bJ", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[aVjI] tb[bJ]
{"VWIJ,abij,Vi,bWJI,aj", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Vi] t[bWJI] tb[aj]
{"VWIJ,abij,Vi,aWJI,bj", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Vi] t[aWJI] tb[bj]
{"VWIJ,abij,Wi,bVJI,aj", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 1/4 W[abij] t[Wi] t[bVJI] tb[aj]
{"VWIJ,abij,Wi,aVJI,bj", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -1/4 W[abij] t[Wi] t[aVJI] tb[bj]
{"VWIJ,Vabi,Wi,abIJ", 0.5, 4, {9,80,13,18}}   //   r[VWIJ] += 1/2 W[Vabi] t[Wi] t[abIJ]
{"VWIJ,Vabi,Wi,abJI", -0.5, 4, {9,80,13,18}}   //   r[VWIJ] += -1/2 W[Vabi] t[Wi] t[abJI]
{"VWIJ,Wabi,Vi,abIJ", -0.5, 4, {9,80,13,18}}   //   r[VWIJ] += -1/2 W[Wabi] t[Vi] t[abIJ]
{"VWIJ,Wabi,Vi,abJI", 0.5, 4, {9,80,13,18}}   //   r[VWIJ] += 1/2 W[Wabi] t[Vi] t[abJI]
{"VWIJ,VWva,vJ,aI", -0.5, 4, {9,86,13,89}}   //   r[VWIJ] += -1/2 W[VWva] t[vJ] tb[aI]
{"VWIJ,VWav,vJ,aI", 0.5, 4, {9,84,13,89}}   //   r[VWIJ] += 1/2 W[VWav] t[vJ] tb[aI]
{"VWIJ,JVia,Wi,aI", -0.5, 4, {9,79,13,89}}   //   r[VWIJ] += -1/2 W[JVia] t[Wi] tb[aI]
{"VWIJ,JWia,Vi,aI", 0.5, 4, {9,79,13,89}}   //   r[VWIJ] += 1/2 W[JWia] t[Vi] tb[aI]
{"VWIJ,JaVi,Wi,aI", 0.5, 4, {9,39,13,89}}   //   r[VWIJ] += 1/2 W[JaVi] t[Wi] tb[aI]
{"VWIJ,JaWi,Vi,aI", -0.5, 4, {9,39,13,89}}   //   r[VWIJ] += -1/2 W[JaWi] t[Vi] tb[aI]
{"VWIJ,VWva,vI,aJ", 0.5, 4, {9,86,13,89}}   //   r[VWIJ] += 1/2 W[VWva] t[vI] tb[aJ]
{"VWIJ,VWav,vI,aJ", -0.5, 4, {9,84,13,89}}   //   r[VWIJ] += -1/2 W[VWav] t[vI] tb[aJ]
{"VWIJ,IVia,Wi,aJ", 0.5, 4, {9,79,13,89}}   //   r[VWIJ] += 1/2 W[IVia] t[Wi] tb[aJ]
{"VWIJ,IWia,Vi,aJ", -0.5, 4, {9,79,13,89}}   //   r[VWIJ] += -1/2 W[IWia] t[Vi] tb[aJ]
{"VWIJ,IaVi,Wi,aJ", -0.5, 4, {9,39,13,89}}   //   r[VWIJ] += -1/2 W[IaVi] t[Wi] tb[aJ]
{"VWIJ,IaWi,Vi,aJ", 0.5, 4, {9,39,13,89}}   //   r[VWIJ] += 1/2 W[IaWi] t[Vi] tb[aJ]
{"VWIJ,Vabi,Wi,aJ,bI", -0.5, 5, {9,80,13,89,89}}   //   r[VWIJ] += -1/2 W[Vabi] t[Wi] tb[aJ] tb[bI]
{"VWIJ,Vabi,Wi,aI,bJ", 0.5, 5, {9,80,13,89,89}}   //   r[VWIJ] += 1/2 W[Vabi] t[Wi] tb[aI] tb[bJ]
{"VWIJ,Wabi,Vi,aJ,bI", 0.5, 5, {9,80,13,89,89}}   //   r[VWIJ] += 1/2 W[Wabi] t[Vi] tb[aJ] tb[bI]
{"VWIJ,Wabi,Vi,aI,bJ", -0.5, 5, {9,80,13,89,89}}   //   r[VWIJ] += -1/2 W[Wabi] t[Vi] tb[aI] tb[bJ]
{"VWIJ,Vabv,av,bWIJ", 0.25, 4, {9,76,14,15}}   //   r[VWIJ] += 1/4 W[Vabv] t[av] t[bWIJ]
{"VWIJ,Wabv,av,bVIJ", -0.25, 4, {9,76,14,15}}   //   r[VWIJ] += -1/4 W[Wabv] t[av] t[bVIJ]
{"VWIJ,Vabv,av,bWJI", -0.25, 4, {9,76,14,15}}   //   r[VWIJ] += -1/4 W[Vabv] t[av] t[bWJI]
{"VWIJ,Wabv,av,bVJI", 0.25, 4, {9,76,14,15}}   //   r[VWIJ] += 1/4 W[Wabv] t[av] t[bVJI]
{"VWIJ,JaVv,aWvI", -0.25, 3, {9,37,20}}   //   r[VWIJ] += -1/4 W[JaVv] t[aWvI]
{"VWIJ,JaWv,aVvI", 0.25, 3, {9,37,20}}   //   r[VWIJ] += 1/4 W[JaWv] t[aVvI]
{"VWIJ,IaVv,aWvJ", 0.25, 3, {9,37,20}}   //   r[VWIJ] += 1/4 W[IaVv] t[aWvJ]
{"VWIJ,IaWv,aVvJ", -0.25, 3, {9,37,20}}   //   r[VWIJ] += -1/4 W[IaWv] t[aVvJ]
{"VWIJ,abvw,aVwJ,bWvI", 0.125, 4, {9,25,20,20}}   //   r[VWIJ] += 1/8 W[abvw] t[aVwJ] t[bWvI]
{"VWIJ,abvw,aVwI,bWvJ", -0.125, 4, {9,25,20,20}}   //   r[VWIJ] += -1/8 W[abvw] t[aVwI] t[bWvJ]
{"VWIJ,abvw,aVvJ,bWwI", -0.125, 4, {9,25,20,20}}   //   r[VWIJ] += -1/8 W[abvw] t[aVvJ] t[bWwI]
{"VWIJ,abvw,aVvI,bWwJ", 0.125, 4, {9,25,20,20}}   //   r[VWIJ] += 1/8 W[abvw] t[aVvI] t[bWwJ]
{"VWIJ,abiv,bVvi,aWIJ", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[bVvi] t[aWIJ]
{"VWIJ,abiv,bWvi,aVIJ", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[bWvi] t[aVIJ]
{"VWIJ,abiv,bVvJ,aWIi", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[bVvJ] t[aWIi]
{"VWIJ,abiv,bWvJ,aVIi", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[bWvJ] t[aVIi]
{"VWIJ,abiv,bVvi,aWJI", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[bVvi] t[aWJI]
{"VWIJ,abiv,bWvi,aVJI", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[bWvi] t[aVJI]
{"VWIJ,abiv,aVvJ,bWiI", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[aVvJ] t[bWiI]
{"VWIJ,abiv,aWvJ,bViI", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[aWvJ] t[bViI]
{"VWIJ,abiv,bVvJ,aWiI", -0.25, 4, {9,26,20,15}}   //   r[VWIJ] += -1/4 W[abiv] t[bVvJ] t[aWiI]
{"VWIJ,abiv,bWvJ,aViI", 0.25, 4, {9,26,20,15}}   //   r[VWIJ] += 1/4 W[abiv] t[bWvJ] t[aViI]
{"VWIJ,abiv,bVvI,aWJi", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[bVvI] t[aWJi]
{"VWIJ,abiv,bWvI,aVJi", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[bWvI] t[aVJi]
{"VWIJ,abiv,aVvI,bWiJ", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -1/8 W[abiv] t[aVvI] t[bWiJ]
{"VWIJ,abiv,aWvI,bViJ", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 1/8 W[abiv] t[aWvI] t[bViJ]
{"VWIJ,abiv,bVvI,aWiJ", 0.25, 4, {9,26,20,15}}   //   r[VWIJ] += 1/4 W[abiv] t[bVvI] t[aWiJ]
{"VWIJ,abiv,bWvI,aViJ", -0.25, 4, {9,26,20,15}}   //   r[VWIJ] += -1/4 W[abiv] t[bWvI] t[aViJ]
{"VWIJ,Vabv,aWvJ,bI", 0.25, 4, {9,76,20,89}}   //   r[VWIJ] += 1/4 W[Vabv] t[aWvJ] tb[bI]
{"VWIJ,Wabv,aVvJ,bI", -0.25, 4, {9,76,20,89}}   //   r[VWIJ] += -1/4 W[Wabv] t[aVvJ] tb[bI]
{"VWIJ,Vabv,aWvI,bJ", -0.25, 4, {9,76,20,89}}   //   r[VWIJ] += -1/4 W[Vabv] t[aWvI] tb[bJ]
{"VWIJ,Wabv,aVvI,bJ", 0.25, 4, {9,76,20,89}}   //   r[VWIJ] += 1/4 W[Wabv] t[aVvI] tb[bJ]
{"VWIJ,VWav,avIJ", 0.25, 3, {9,84,15}}   //   r[VWIJ] += 1/4 W[VWav] t[avIJ]
{"VWIJ,VWva,avIJ", -0.25, 3, {9,86,15}}   //   r[VWIJ] += -1/4 W[VWva] t[avIJ]
{"VWIJ,JVia,aWIi", -0.25, 3, {9,79,15}}   //   r[VWIJ] += -1/4 W[JVia] t[aWIi]
{"VWIJ,JWia,aVIi", 0.25, 3, {9,79,15}}   //   r[VWIJ] += 1/4 W[JWia] t[aVIi]
{"VWIJ,JaVi,aWIi", 0.25, 3, {9,39,15}}   //   r[VWIJ] += 1/4 W[JaVi] t[aWIi]
{"VWIJ,JaWi,aVIi", -0.25, 3, {9,39,15}}   //   r[VWIJ] += -1/4 W[JaWi] t[aVIi]
{"VWIJ,VWav,avJI", -0.25, 3, {9,84,15}}   //   r[VWIJ] += -1/4 W[VWav] t[avJI]
{"VWIJ,VWva,avJI", 0.25, 3, {9,86,15}}   //   r[VWIJ] += 1/4 W[VWva] t[avJI]
{"VWIJ,JVia,aWiI", 0.25, 3, {9,79,15}}   //   r[VWIJ] += 1/4 W[JVia] t[aWiI]
{"VWIJ,JWia,aViI", -0.25, 3, {9,79,15}}   //   r[VWIJ] += -1/4 W[JWia] t[aViI]
{"VWIJ,JaVi,aWiI", -0.5, 3, {9,39,15}}   //   r[VWIJ] += -1/2 W[JaVi] t[aWiI]
{"VWIJ,JaWi,aViI", 0.5, 3, {9,39,15}}   //   r[VWIJ] += 1/2 W[JaWi] t[aViI]
{"VWIJ,IVia,aWJi", 0.25, 3, {9,79,15}}   //   r[VWIJ] += 1/4 W[IVia] t[aWJi]
{"VWIJ,IWia,aVJi", -0.25, 3, {9,79,15}}   //   r[VWIJ] += -1/4 W[IWia] t[aVJi]
{"VWIJ,IaVi,aWJi", -0.25, 3, {9,39,15}}   //   r[VWIJ] += -1/4 W[IaVi] t[aWJi]
{"VWIJ,IaWi,aVJi", 0.25, 3, {9,39,15}}   //   r[VWIJ] += 1/4 W[IaWi] t[aVJi]
{"VWIJ,IVia,aWiJ", -0.25, 3, {9,79,15}}   //   r[VWIJ] += -1/4 W[IVia] t[aWiJ]
{"VWIJ,IWia,aViJ", 0.25, 3, {9,79,15}}   //   r[VWIJ] += 1/4 W[IWia] t[aViJ]
{"VWIJ,IaVi,aWiJ", 0.5, 3, {9,39,15}}   //   r[VWIJ] += 1/2 W[IaVi] t[aWiJ]
{"VWIJ,IaWi,aViJ", -0.5, 3, {9,39,15}}   //   r[VWIJ] += -1/2 W[IaWi] t[aViJ]
{"VWIJ,abij,aVij,bWIJ", -0.25, 4, {9,27,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aVij] t[bWIJ]
{"VWIJ,abij,aVIJ,bWji", 0.25, 4, {9,27,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aVIJ] t[bWji]
{"VWIJ,abij,aVji,bWIJ", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVji] t[bWIJ]
{"VWIJ,abij,aVIJ,bWij", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVIJ] t[bWij]
{"VWIJ,abij,aVJj,bWIi", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVJj] t[bWIi]
{"VWIJ,abij,aVIj,bWJi", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVIj] t[bWJi]
{"VWIJ,abij,aVJi,bWIj", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVJi] t[bWIj]
{"VWIJ,abij,aVIi,bWJj", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVIi] t[bWJj]
{"VWIJ,abij,aVjJ,bWIi", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVjJ] t[bWIi]
{"VWIJ,abij,aVIj,bWiJ", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVIj] t[bWiJ]
{"VWIJ,abij,aViJ,bWIj", 0.25, 4, {9,27,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aViJ] t[bWIj]
{"VWIJ,abij,aVIi,bWjJ", -0.25, 4, {9,27,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aVIi] t[bWjJ]
{"VWIJ,abij,aVij,bWJI", 0.25, 4, {9,27,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aVij] t[bWJI]
{"VWIJ,abij,aVJI,bWji", -0.25, 4, {9,27,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aVJI] t[bWji]
{"VWIJ,abij,aVji,bWJI", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVji] t[bWJI]
{"VWIJ,abij,aVJI,bWij", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVJI] t[bWij]
{"VWIJ,abij,aVJj,bWiI", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -1/8 W[abij] t[aVJj] t[bWiI]
{"VWIJ,abij,aVjI,bWJi", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 1/8 W[abij] t[aVjI] t[bWJi]
{"VWIJ,abij,aVJi,bWjI", 0.25, 4, {9,27,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aVJi] t[bWjI]
{"VWIJ,abij,aViI,bWJj", -0.25, 4, {9,27,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aViI] t[bWJj]
{"VWIJ,abij,aVjJ,bWiI", 0.25, 4, {9,27,15,15}}   //   r[VWIJ] += 1/4 W[abij] t[aVjJ] t[bWiI]
{"VWIJ,abij,aVjI,bWiJ", -0.25, 4, {9,27,15,15}}   //   r[VWIJ] += -1/4 W[abij] t[aVjI] t[bWiJ]
{"VWIJ,abij,aViJ,bWjI", -0.5, 4, {9,27,15,15}}   //   r[VWIJ] += -1/2 W[abij] t[aViJ] t[bWjI]
{"VWIJ,abij,aViI,bWjJ", 0.5, 4, {9,27,15,15}}   //   r[VWIJ] += 1/2 W[abij] t[aViI] t[bWjJ]
{"VWIJ,Vabi,bWIJ,ai", 0.25, 4, {9,80,15,88}}   //   r[VWIJ] += 1/4 W[Vabi] t[bWIJ] ta[ai]
{"VWIJ,Wabi,bVIJ,ai", -0.25, 4, {9,80,15,88}}   //   r[VWIJ] += -1/4 W[Wabi] t[bVIJ] ta[ai]
{"VWIJ,Vabi,bWJI,ai", -0.25, 4, {9,80,15,88}}   //   r[VWIJ] += -1/4 W[Vabi] t[bWJI] ta[ai]
{"VWIJ,Wabi,bVJI,ai", 0.25, 4, {9,80,15,88}}   //   r[VWIJ] += 1/4 W[Wabi] t[bVJI] ta[ai]
{"VWIJ,Vabi,aWJi,bI", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Vabi] t[aWJi] tb[bI]
{"VWIJ,Vabi,bWJi,aI", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Vabi] t[bWJi] tb[aI]
{"VWIJ,Wabi,aVJi,bI", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Wabi] t[aVJi] tb[bI]
{"VWIJ,Wabi,bVJi,aI", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Wabi] t[bVJi] tb[aI]
{"VWIJ,Vabi,aWiJ,bI", 0.5, 4, {9,80,15,89}}   //   r[VWIJ] += 1/2 W[Vabi] t[aWiJ] tb[bI]
{"VWIJ,Vabi,bWiJ,aI", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Vabi] t[bWiJ] tb[aI]
{"VWIJ,Wabi,aViJ,bI", -0.5, 4, {9,80,15,89}}   //   r[VWIJ] += -1/2 W[Wabi] t[aViJ] tb[bI]
{"VWIJ,Wabi,bViJ,aI", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Wabi] t[bViJ] tb[aI]
{"VWIJ,Vabi,aWIi,bJ", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Vabi] t[aWIi] tb[bJ]
{"VWIJ,Vabi,bWIi,aJ", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Vabi] t[bWIi] tb[aJ]
{"VWIJ,Wabi,aVIi,bJ", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Wabi] t[aVIi] tb[bJ]
{"VWIJ,Wabi,bVIi,aJ", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Wabi] t[bVIi] tb[aJ]
{"VWIJ,Vabi,aWIJ,bi", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Vabi] t[aWIJ] tb[bi]
{"VWIJ,Vabi,bWIJ,ai", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Vabi] t[bWIJ] tb[ai]
{"VWIJ,Wabi,aVIJ,bi", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Wabi] t[aVIJ] tb[bi]
{"VWIJ,Wabi,bVIJ,ai", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Wabi] t[bVIJ] tb[ai]
{"VWIJ,Vabi,aWiI,bJ", -0.5, 4, {9,80,15,89}}   //   r[VWIJ] += -1/2 W[Vabi] t[aWiI] tb[bJ]
{"VWIJ,Vabi,bWiI,aJ", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Vabi] t[bWiI] tb[aJ]
{"VWIJ,Wabi,aViI,bJ", 0.5, 4, {9,80,15,89}}   //   r[VWIJ] += 1/2 W[Wabi] t[aViI] tb[bJ]
{"VWIJ,Wabi,bViI,aJ", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Wabi] t[bViI] tb[aJ]
{"VWIJ,Vabi,aWJI,bi", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Vabi] t[aWJI] tb[bi]
{"VWIJ,Vabi,bWJI,ai", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Vabi] t[bWJI] tb[ai]
{"VWIJ,Wabi,aVJI,bi", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -1/4 W[Wabi] t[aVJI] tb[bi]
{"VWIJ,Wabi,bVJI,ai", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 1/4 W[Wabi] t[bVJI] tb[ai]
{"VWIJ,VWab,abIJ", 0.5, 3, {9,87,18}}   //   r[VWIJ] += 1/2 W[VWab] t[abIJ]
{"VWIJ,VWab,abJI", -0.5, 3, {9,87,18}}   //   r[VWIJ] += -1/2 W[VWab] t[abJI]
{"VWIJ,JWVa,aI", -0.5, 3, {9,77,89}}   //   r[VWIJ] += -1/2 W[JWVa] tb[aI]
{"VWIJ,JVWa,aI", 0.5, 3, {9,77,89}}   //   r[VWIJ] += 1/2 W[JVWa] tb[aI]
{"VWIJ,IWVa,aJ", 0.5, 3, {9,77,89}}   //   r[VWIJ] += 1/2 W[IWVa] tb[aJ]
{"VWIJ,IVWa,aJ", -0.5, 3, {9,77,89}}   //   r[VWIJ] += -1/2 W[IVWa] tb[aJ]
{"VWIJ,VWab,aJ,bI", -0.5, 4, {9,87,89,89}}   //   r[VWIJ] += -1/2 W[VWab] tb[aJ] tb[bI]
{"VWIJ,VWab,aI,bJ", 0.5, 4, {9,87,89,89}}   //   r[VWIJ] += 1/2 W[VWab] tb[aI] tb[bJ]
{"VWIJ,Vv,WvIJ", -1.0, 3, {9,82,12}}   //   r[VWIJ] += -1 f_B[Vv] t[WvIJ]
{"VWIJ,Wv,VvIJ", 1.0, 3, {9,82,12}}   //   r[VWIJ] += 1 f_B[Wv] t[VvIJ]
{"VWIJ,Ji,VWIi", -1.0, 3, {9,50,12}}   //   r[VWIJ] += -1 f[Ji] t[VWIi]
{"VWIJ,Jivw,vw,VWIi", -0.5, 4, {9,22,21,12}}   //   r[VWIJ] += -1/2 W[Jivw] I[vw] t[VWIi]
{"VWIJ,Ii,VWJi", 1.0, 3, {9,50,12}}   //   r[VWIJ] += 1 f[Ii] t[VWJi]
{"VWIJ,Iivw,vw,VWJi", 0.5, 4, {9,22,21,12}}   //   r[VWIJ] += 1/2 W[Iivw] I[vw] t[VWJi]
{"VWIJ,iv,VWJi,vI", 1.0, 4, {9,30,12,13}}   //   r[VWIJ] += 1 f_B[iv] t[VWJi] t[vI]
{"VWIJ,iv,VWIi,vJ", -1.0, 4, {9,30,12,13}}   //   r[VWIJ] += -1 f_B[iv] t[VWIi] t[vJ]
{"VWIJ,iv,VvIJ,Wi", -1.0, 4, {9,30,12,13}}   //   r[VWIJ] += -1 f_B[iv] t[VvIJ] t[Wi]
{"VWIJ,iv,WvIJ,Vi", 1.0, 4, {9,30,12,13}}   //   r[VWIJ] += 1 f_B[iv] t[WvIJ] t[Vi]
{"VWIJ,ai,VWJi,aI", 1.0, 4, {9,29,12,89}}   //   r[VWIJ] += 1 f[ai] t[VWJi] tb[aI]
{"VWIJ,aivw,vw,VWJi,aI", 0.5, 5, {9,23,21,12,89}}   //   r[VWIJ] += 1/2 W[aivw] I[vw] t[VWJi] tb[aI]
{"VWIJ,ai,VWIi,aJ", -1.0, 4, {9,29,12,89}}   //   r[VWIJ] += -1 f[ai] t[VWIi] tb[aJ]
{"VWIJ,aivw,vw,VWIi,aJ", -0.5, 5, {9,23,21,12,89}}   //   r[VWIJ] += -1/2 W[aivw] I[vw] t[VWIi] tb[aJ]
{"VWIJ,ai,Vi,aWIJ", -0.25, 4, {9,29,13,15}}   //   r[VWIJ] += -1/4 f[ai] t[Vi] t[aWIJ]
{"VWIJ,aivw,vw,Vi,aWIJ", -0.125, 5, {9,23,21,13,15}}   //   r[VWIJ] += -1/8 W[aivw] I[vw] t[Vi] t[aWIJ]
{"VWIJ,ai,Wi,aVIJ", 0.25, 4, {9,29,13,15}}   //   r[VWIJ] += 1/4 f[ai] t[Wi] t[aVIJ]
{"VWIJ,aivw,vw,Wi,aVIJ", 0.125, 5, {9,23,21,13,15}}   //   r[VWIJ] += 1/8 W[aivw] I[vw] t[Wi] t[aVIJ]
{"VWIJ,ai,Vi,aWJI", 0.25, 4, {9,29,13,15}}   //   r[VWIJ] += 1/4 f[ai] t[Vi] t[aWJI]
{"VWIJ,aivw,vw,Vi,aWJI", 0.125, 5, {9,23,21,13,15}}   //   r[VWIJ] += 1/8 W[aivw] I[vw] t[Vi] t[aWJI]
{"VWIJ,ai,Wi,aVJI", -0.25, 4, {9,29,13,15}}   //   r[VWIJ] += -1/4 f[ai] t[Wi] t[aVJI]
{"VWIJ,aivw,vw,Wi,aVJI", -0.125, 5, {9,23,21,13,15}}   //   r[VWIJ] += -1/8 W[aivw] I[vw] t[Wi] t[aVJI]
{"VWIJ,Va,aWIJ", 0.25, 3, {9,83,15}}   //   r[VWIJ] += 1/4 f_B[Va] t[aWIJ]
{"VWIJ,Wa,aVIJ", -0.25, 3, {9,83,15}}   //   r[VWIJ] += -1/4 f_B[Wa] t[aVIJ]
{"VWIJ,Va,aWJI", -0.25, 3, {9,83,15}}   //   r[VWIJ] += -1/4 f_B[Va] t[aWJI]
{"VWIJ,Wa,aVJI", 0.25, 3, {9,83,15}}   //   r[VWIJ] += 1/4 f_B[Wa] t[aVJI]

Complete

==> anc/CCSD_CCSDT/CCSD_os_8_r12t12_eqns_permu-R.txt <==
Method CCSD
Tensors
0   {"r", "", USAGE_Residual}
1   {"r", "eecc", USAGE_Residual}
2   {"r", "eeac", USAGE_Residual}
3   {"r", "eeaa", USAGE_Residual}
4   {"r", "ec", USAGE_Residual}
5   {"r", "eacc", USAGE_Residual}
6   {"r", "eaac", USAGE_Residual}
7   {"r", "ea", USAGE_Residual}
8   {"r", "ac", USAGE_Residual}
9   {"r", "aacc", USAGE_Residual}
10   {"t", "ec", USAGE_Amplitude}
11   {"t", "eaac", USAGE_Amplitude}
12   {"t", "aacc", USAGE_Amplitude}
13   {"t", "ac", USAGE_Amplitude}
14   {"t", "ea", USAGE_Amplitude}
15   {"t", "eacc", USAGE_Amplitude}
16   {"t", "eeaa", USAGE_Amplitude}
17   {"t", "eeac", USAGE_Amplitude}
18   {"t", "eecc", USAGE_Amplitude}
19   {"t", "ec", USAGE_Hamiltonian}
20   {"t", "eaac", USAGE_Hamiltonian}
21   {"I", "aa", USAGE_Hamiltonian}
22   {"W", "ccaa", USAGE_Hamiltonian}
23   {"W", "ecaa", USAGE_Hamiltonian}
24   {"W", "ecca", USAGE_Hamiltonian}
25   {"W", "eeaa", USAGE_Hamiltonian}
26   {"W", "eeca", USAGE_Hamiltonian}
27   {"W", "eecc", USAGE_Hamiltonian}
28   {"f_A", "ea", USAGE_Hamiltonian}
29   {"f", "ec", USAGE_Hamiltonian}
30   {"f_B", "ca", USAGE_Hamiltonian}
31   {"W", "eeac", USAGE_Hamiltonian}
32   {"W", "ecea", USAGE_Hamiltonian}
33   {"W", "ccca", USAGE_Hamiltonian}
34   {"W", "eeea", USAGE_Hamiltonian}
35   {"W", "eeae", USAGE_Hamiltonian}
36   {"W", "ecac", USAGE_Hamiltonian}
37   {"W", "ceaa", USAGE_Hamiltonian}
38   {"W", "ceca", USAGE_Hamiltonian}
39   {"W", "ceac", USAGE_Hamiltonian}
40   {"W", "ccac", USAGE_Hamiltonian}
41   {"W", "eeee", USAGE_Hamiltonian}
42   {"W", "ecec", USAGE_Hamiltonian}
43   {"W", "cccc", USAGE_Hamiltonian}
44   {"W", "eeec", USAGE_Hamiltonian}
45   {"W", "cecc", USAGE_Hamiltonian}
46   {"W", "eece", USAGE_Hamiltonian}
47   {"W", "eccc", USAGE_Hamiltonian}
48   {"f_A", "ca", USAGE_Hamiltonian}
49   {"f", "ee", USAGE_Hamiltonian}
50   {"f", "cc", USAGE_Hamiltonian}
51   {"f_B", "ea", USAGE_Hamiltonian}
52   {"W", "eaaa", USAGE_Hamiltonian}
53   {"W", "acaa", USAGE_Hamiltonian}
54   {"W", "acca", USAGE_Hamiltonian}
55   {"W", "eaac", USAGE_Hamiltonian}
56   {"W", "eaca", USAGE_Hamiltonian}
57   {"W", "caaa", USAGE_Hamiltonian}
58   {"W", "aeaa", USAGE_Hamiltonian}
59   {"W", "aeca", USAGE_Hamiltonian}
60   {"W", "aeac", USAGE_Hamiltonian}
61   {"W", "eaea", USAGE_Hamiltonian}
62   {"W", "caac", USAGE_Hamiltonian}
63   {"W", "caca", USAGE_Hamiltonian}
64   {"W", "eaec", USAGE_Hamiltonian}
65   {"W", "cacc", USAGE_Hamiltonian}
66   {"W", "aecc", USAGE_Hamiltonian}
67   {"W", "eacc", USAGE_Hamiltonian}
68   {"f_A", "aa", USAGE_Hamiltonian}
69   {"f_A", "ac", USAGE_Hamiltonian}
70   {"W", "aaaa", USAGE_Hamiltonian}
71   {"W", "aaca", USAGE_Hamiltonian}
72   {"W", "aaac", USAGE_Hamiltonian}
73   {"W", "aacc", USAGE_Hamiltonian}
74   {"W", "acea", USAGE_Hamiltonian}
75   {"W", "eaae", USAGE_Hamiltonian}
76   {"W", "aeea", USAGE_Hamiltonian}
77   {"W", "caae", USAGE_Hamiltonian}
78   {"W", "eaee", USAGE_Hamiltonian}
79   {"W", "cace", USAGE_Hamiltonian}
80   {"W", "aeec", USAGE_Hamiltonian}
81   {"W", "eace", USAGE_Hamiltonian}
82   {"f_B", "aa", USAGE_Hamiltonian}
83   {"f_B", "ae", USAGE_Hamiltonian}
84   {"W", "aaea", USAGE_Hamiltonian}
85   {"W", "aaec", USAGE_Hamiltonian}
86   {"W", "aaae", USAGE_Hamiltonian}
87   {"W", "aaee", USAGE_Hamiltonian}
88   {"ta", "ec", USAGE_Intermediate}
89   {"tb", "ec", USAGE_Intermediate}
Equations 3521
{"AI,AI", 1.0, 2, {88,19}}   //   ta[AI] += 1 t[AI]
{"AI,AWVI,VW", -0.25, 3, {88,20,21}}   //   ta[AI] += -1/4 t[AWVI] I[VW]
{"AI,AI", 1.0, 2, {89,19}}   //   tb[AI] += 1 t[AI]
{"AI,AWVI,VW", 0.25, 3, {89,20,21}}   //   tb[AI] += 1/4 t[AWVI] I[VW]
{",ijvw,vwij", 1.0, 3, {0,22,12}}   //   r[] += 1 W[ijvw] t[vwij]
{",ijvw,vj,wi", -0.5, 4, {0,22,13,13}}   //   r[] += -1/2 W[ijvw] t[vj] t[wi]
{",ijvw,vi,wj", 0.5, 4, {0,22,13,13}}   //   r[] += 1/2 W[ijvw] t[vi] t[wj]
{",aivw,wi,av", 1.0, 4, {0,23,13,14}}   //   r[] += 1 W[aivw] t[wi] t[av]
{",aijv,vi,aj", 1.0, 4, {0,24,13,88}}   //   r[] += 1 W[aijv] t[vi] ta[aj]
{",aijv,vj,ai", -1.0, 4, {0,24,13,89}}   //   r[] += -1 W[aijv] t[vj] tb[ai]
{",aijv,vi,aj", 1.0, 4, {0,24,13,89}}   //   r[] += 1 W[aijv] t[vi] tb[aj]
{",abvw,aw,bv", -0.5, 4, {0,25,14,14}}   //   r[] += -1/2 W[abvw] t[aw] t[bv]
{",abvw,av,bw", 0.5, 4, {0,25,14,14}}   //   r[] += 1/2 W[abvw] t[av] t[bw]
{",abiv,av,bi", -1.0, 4, {0,26,14,88}}   //   r[] += -1 W[abiv] t[av] ta[bi]
{",abiv,bv,ai", 1.0, 4, {0,26,14,88}}   //   r[] += 1 W[abiv] t[bv] ta[ai]
{",abiv,bv,ai", 1.0, 4, {0,26,14,89}}   //   r[] += 1 W[abiv] t[bv] tb[ai]
{",aivw,awvi", 0.5, 3, {0,23,20}}   //   r[] += 1/2 W[aivw] t[awvi]
{",aijv,avji", 1.0, 3, {0,24,15}}   //   r[] += 1 W[aijv] t[avji]
{",aijv,avij", -0.5, 3, {0,24,15}}   //   r[] += -1/2 W[aijv] t[avij]
{",abvw,abvw", 1.0, 3, {0,25,16}}   //   r[] += 1 W[abvw] t[abvw]
{",abiv,bavi", 1.0, 3, {0,26,17}}   //   r[] += 1 W[abiv] t[bavi]
{",abiv,abvi", -0.5, 3, {0,26,17}}   //   r[] += -1/2 W[abiv] t[abvi]
{",abij,abij", 2.0, 3, {0,27,18}}   //   r[] += 2 W[abij] t[abij]
{",abij,abji", -1.0, 3, {0,27,18}}   //   r[] += -1 W[abij] t[abji]
{",abij,aj,bi", -0.5, 4, {0,27,88,88}}   //   r[] += -1/2 W[abij] ta[aj] ta[bi]
{",abij,ai,bj", 0.5, 4, {0,27,88,88}}   //   r[] += 1/2 W[abij] ta[ai] ta[bj]
{",abij,ai,bj", 1.0, 4, {0,27,88,89}}   //   r[] += 1 W[abij] ta[ai] tb[bj]
{",abij,aj,bi", -0.5, 4, {0,27,89,89}}   //   r[] += -1/2 W[abij] tb[aj] tb[bi]
{",abij,ai,bj", 0.5, 4, {0,27,89,89}}   //   r[] += 1/2 W[abij] tb[ai] tb[bj]
{",av,av", 1.0, 3, {0,28,14}}   //   r[] += 1 f_A[av] t[av]
{",ai,ai", 1.0, 3, {0,29,88}}   //   r[] += 1 f[ai] ta[ai]
{",aivw,vw,ai", -0.5, 4, {0,23,21,88}}   //   r[] += -1/2 W[aivw] I[vw] ta[ai]
{",iv,vi", 1.0, 3, {0,30,13}}   //   r[] += 1 f_B[iv] t[vi]
{",ai,ai", 1.0, 3, {0,29,89}}   //   r[] += 1 f[ai] tb[ai]
{",aivw,vw,ai", 0.5, 4, {0,23,21,89}}   //   r[] += 1/2 W[aivw] I[vw] tb[ai]
{"ABIJ,ABIJ", 1.0, 2, {1,27}}   //   r[ABIJ] += 1.0 W[ABIJ]
{"ABIJ,ABvw,vwIJ", 0.333333333333333, 3, {1,25,12}}   //   r[ABIJ] += 0.333333333333333 W[ABvw] t[vwIJ]
{"ABIJ,ijvw,vwJi,ABIj", 1.0, 4, {1,22,12,18}}   //   r[ABIJ] += 1.0 W[ijvw] t[vwJi] t[ABIj]
{"ABIJ,ijvw,vwIi,ABjJ", 1.0, 4, {1,22,12,18}}   //   r[ABIJ] += 1.0 W[ijvw] t[vwIi] t[ABjJ]
{"ABIJ,ijvw,vwIJ,ABij", 0.333333333333333, 4, {1,22,12,18}}   //   r[ABIJ] += 0.333333333333333 W[ijvw] t[vwIJ] t[ABij]
{"ABIJ,Aivw,vwIJ,Bi", -0.333333333333333, 4, {1,23,12,89}}   //   r[ABIJ] += -0.333333333333333 W[Aivw] t[vwIJ] tb[Bi]
{"ABIJ,Bivw,vwIJ,Ai", 0.333333333333333, 4, {1,23,12,89}}   //   r[ABIJ] += 0.333333333333333 W[Bivw] t[vwIJ] tb[Ai]
{"ABIJ,ijvw,vwIJ,Ai,Bj", 0.333333333333333, 5, {1,22,12,89,89}}   //   r[ABIJ] += 0.333333333333333 W[ijvw] t[vwIJ] tb[Ai] tb[Bj]
{"ABIJ,ABvJ,vI", 0.5, 3, {1,31,13}}   //   r[ABIJ] += 0.5 W[ABvJ] t[vI]
{"ABIJ,ABIv,vJ", 0.5, 3, {1,26,13}}   //   r[ABIJ] += 0.5 W[ABIv] t[vJ]
{"ABIJ,ABvw,vJ,wI", -0.166666666666667, 4, {1,25,13,13}}   //   r[ABIJ] += -0.166666666666667 W[ABvw] t[vJ] t[wI]
{"ABIJ,ijvw,vJ,wi,ABIj", 0.5, 5, {1,22,13,13,18}}   //   r[ABIJ] += 0.5 W[ijvw] t[vJ] t[wi] t[ABIj]
{"ABIJ,ijvw,vJ,wj,ABIi", -0.5, 5, {1,22,13,13,18}}   //   r[ABIJ] += -0.5 W[ijvw] t[vJ] t[wj] t[ABIi]
{"ABIJ,ijvw,vI,wi,ABjJ", 0.5, 5, {1,22,13,13,18}}   //   r[ABIJ] += 0.5 W[ijvw] t[vI] t[wi] t[ABjJ]
{"ABIJ,ijvw,vI,wj,ABiJ", -0.5, 5, {1,22,13,13,18}}   //   r[ABIJ] += -0.5 W[ijvw] t[vI] t[wj] t[ABiJ]
{"ABIJ,ijvw,vI,wJ,ABji", -0.166666666666667, 5, {1,22,13,13,18}}   //   r[ABIJ] += -0.166666666666667 W[ijvw] t[vI] t[wJ] t[ABji]
{"ABIJ,Aivw,vI,wJ,Bi", -0.166666666666667, 5, {1,23,13,13,89}}   //   r[ABIJ] += -0.166666666666667 W[Aivw] t[vI] t[wJ] tb[Bi]
{"ABIJ,Bivw,vI,wJ,Ai", 0.166666666666667, 5, {1,23,13,13,89}}   //   r[ABIJ] += 0.166666666666667 W[Bivw] t[vI] t[wJ] tb[Ai]
{"ABIJ,ijvw,vI,wJ,Ai,Bj", 0.166666666666667, 6, {1,22,13,13,89,89}}   //   r[ABIJ] += 0.166666666666667 W[ijvw] t[vI] t[wJ] tb[Ai] tb[Bj]
{"ABIJ,AJvw,vI,Bw", -0.333333333333333, 4, {1,23,13,14}}   //   r[ABIJ] += -0.333333333333333 W[AJvw] t[vI] t[Bw]
{"ABIJ,BIvw,vJ,Aw", -0.333333333333333, 4, {1,23,13,14}}   //   r[ABIJ] += -0.333333333333333 W[BIvw] t[vJ] t[Aw]
{"ABIJ,aivw,wi,Av,BaJI", -0.5, 5, {1,23,13,14,18}}   //   r[ABIJ] += -0.5 W[aivw] t[wi] t[Av] t[BaJI]
{"ABIJ,aivw,wi,Bv,AaIJ", -0.5, 5, {1,23,13,14,18}}   //   r[ABIJ] += -0.5 W[aivw] t[wi] t[Bv] t[AaIJ]
{"ABIJ,aivw,wJ,av,ABIi", -0.5, 5, {1,23,13,14,18}}   //   r[ABIJ] += -0.5 W[aivw] t[wJ] t[av] t[ABIi]
{"ABIJ,aivw,wJ,Av,BaiI", 0.333333333333333, 5, {1,23,13,14,18}}   //   r[ABIJ] += 0.333333333333333 W[aivw] t[wJ] t[Av] t[BaiI]
{"ABIJ,aivw,wI,av,ABiJ", -0.5, 5, {1,23,13,14,18}}   //   r[ABIJ] += -0.5 W[aivw] t[wI] t[av] t[ABiJ]
{"ABIJ,aivw,wI,Bv,AaiJ", 0.333333333333333, 5, {1,23,13,14,18}}   //   r[ABIJ] += 0.333333333333333 W[aivw] t[wI] t[Bv] t[AaiJ]
{"ABIJ,Bavw,vJ,Aw,aI", -0.333333333333333, 5, {1,25,13,14,88}}   //   r[ABIJ] += -0.333333333333333 W[Bavw] t[vJ] t[Aw] ta[aI]
{"ABIJ,Aavw,vI,Bw,aJ", -0.333333333333333, 5, {1,25,13,14,88}}   //   r[ABIJ] += -0.333333333333333 W[Aavw] t[vI] t[Bw] ta[aJ]
{"ABIJ,aivw,wJ,Av,aI,Bi", 0.333333333333333, 6, {1,23,13,14,88,89}}   //   r[ABIJ] += 0.333333333333333 W[aivw] t[wJ] t[Av] ta[aI] tb[Bi]
{"ABIJ,aivw,wI,Bv,aJ,Ai", 0.333333333333333, 6, {1,23,13,14,88,89}}   //   r[ABIJ] += 0.333333333333333 W[aivw] t[wI] t[Bv] ta[aJ] tb[Ai]
{"ABIJ,Jivw,wI,Bv,Ai", 0.333333333333333, 5, {1,22,13,14,89}}   //   r[ABIJ] += 0.333333333333333 W[Jivw] t[wI] t[Bv] tb[Ai]
{"ABIJ,Iivw,wJ,Av,Bi", 0.333333333333333, 5, {1,22,13,14,89}}   //   r[ABIJ] += 0.333333333333333 W[Iivw] t[wJ] t[Av] tb[Bi]
{"ABIJ,Bivw,wi,AvIJ", 0.25, 4, {1,23,13,15}}   //   r[ABIJ] += 0.25 W[Bivw] t[wi] t[AvIJ]
{"ABIJ,Bivw,vi,AwIJ", -0.25, 4, {1,23,13,15}}   //   r[ABIJ] += -0.25 W[Bivw] t[vi] t[AwIJ]
{"ABIJ,Bivw,wJ,AvIi", -0.25, 4, {1,23,13,15}}   //   r[ABIJ] += -0.25 W[Bivw] t[wJ] t[AvIi]
{"ABIJ,Bivw,vJ,AwIi", 0.25, 4, {1,23,13,15}}   //   r[ABIJ] += 0.25 W[Bivw] t[vJ] t[AwIi]
{"ABIJ,Aivw,wi,BvJI", 0.25, 4, {1,23,13,15}}   //   r[ABIJ] += 0.25 W[Aivw] t[wi] t[BvJI]
{"ABIJ,Aivw,vi,BwJI", -0.25, 4, {1,23,13,15}}   //   r[ABIJ] += -0.25 W[Aivw] t[vi] t[BwJI]
{"ABIJ,Aivw,wJ,BviI", -0.083333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += -0.083333333333333 W[Aivw] t[wJ] t[BviI]
{"ABIJ,Aivw,vJ,BwiI", 0.083333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += 0.083333333333333 W[Aivw] t[vJ] t[BwiI]
{"ABIJ,Bivw,wJ,AviI", 0.083333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += 0.083333333333333 W[Bivw] t[wJ] t[AviI]
{"ABIJ,Bivw,vJ,AwiI", -0.083333333333333, 4, {1,23,13,15}}   //   r[ABIJ] += -0.083333333333333 W[Bivw] t[vJ] t[AwiI]
{"ABIJ,Aivw,wI,BvJi", -0.25, 4, {1,23,13,15}}   //   r[ABIJ] += -0.25 W[Aivw] t[wI] t[BvJi]
{"ABIJ,Aivw,vI,BwJi", 0.25, 4, {1,23,13,15}}   //   r[ABIJ] += 0.25 W[Aivw] t[vI] t[BwJi]
{"ABIJ,ijvw,vj,AwIJ,Bi", 0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += 0.25 W[ijvw] t[vj] t[AwIJ] tb[Bi]
{"ABIJ,ijvw,vi,AwIJ,Bj", -0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += -0.25 W[ijvw] t[vi] t[AwIJ] tb[Bj]
{"ABIJ,ijvw,vJ,AwIj,Bi", -0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += -0.25 W[ijvw] t[vJ] t[AwIj] tb[Bi]
{"ABIJ,ijvw,vJ,AwIi,Bj", 0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += 0.25 W[ijvw] t[vJ] t[AwIi] tb[Bj]
{"ABIJ,ijvw,vj,BwJI,Ai", 0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += 0.25 W[ijvw] t[vj] t[BwJI] tb[Ai]
{"ABIJ,ijvw,vi,BwJI,Aj", -0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += -0.25 W[ijvw] t[vi] t[BwJI] tb[Aj]
{"ABIJ,ijvw,vJ,AwjI,Bi", 0.083333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += 0.083333333333333 W[ijvw] t[vJ] t[AwjI] tb[Bi]
{"ABIJ,ijvw,vJ,BwjI,Ai", -0.083333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += -0.083333333333333 W[ijvw] t[vJ] t[BwjI] tb[Ai]
{"ABIJ,ijvw,vJ,AwiI,Bj", -0.083333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += -0.083333333333333 W[ijvw] t[vJ] t[AwiI] tb[Bj]
{"ABIJ,ijvw,vJ,BwiI,Aj", 0.083333333333333, 5, {1,22,13,15,89}}   //   r[ABIJ] += 0.083333333333333 W[ijvw] t[vJ] t[BwiI] tb[Aj]
{"ABIJ,ijvw,vI,BwJj,Ai", -0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += -0.25 W[ijvw] t[vI] t[BwJj] tb[Ai]
{"ABIJ,ijvw,vI,BwJi,Aj", 0.25, 5, {1,22,13,15,89}}   //   r[ABIJ] += 0.25 W[ijvw] t[vI] t[BwJi] tb[Aj]
{"ABIJ,Bavw,vJ,aAwI", 0.25, 4, {1,25,13,17}}   //   r[ABIJ] += 0.25 W[Bavw] t[vJ] t[aAwI]
{"ABIJ,Bavw,vJ,AawI", -0.166666666666667, 4, {1,25,13,17}}   //   r[ABIJ] += -0.166666666666667 W[Bavw] t[vJ] t[AawI]
{"ABIJ,Jivw,wi,BAvI", -0.25, 4, {1,22,13,17}}   //   r[ABIJ] += -0.25 W[Jivw] t[wi] t[BAvI]
{"ABIJ,Aavw,vI,aBwJ", 0.25, 4, {1,25,13,17}}   //   r[ABIJ] += 0.25 W[Aavw] t[vI] t[aBwJ]
{"ABIJ,Aavw,vI,BawJ", -0.166666666666667, 4, {1,25,13,17}}   //   r[ABIJ] += -0.166666666666667 W[Aavw] t[vI] t[BawJ]
{"ABIJ,Jivw,wI,BAvi", 0.166666666666667, 4, {1,22,13,17}}   //   r[ABIJ] += 0.166666666666667 W[Jivw] t[wI] t[BAvi]
{"ABIJ,Iivw,wi,ABvJ", -0.25, 4, {1,22,13,17}}   //   r[ABIJ] += -0.25 W[Iivw] t[wi] t[ABvJ]
{"ABIJ,Iivw,wJ,ABvi", 0.166666666666667, 4, {1,22,13,17}}   //   r[ABIJ] += 0.166666666666667 W[Iivw] t[wJ] t[ABvi]
{"ABIJ,aivw,wi,ABvJ,aI", -0.25, 5, {1,23,13,17,88}}   //   r[ABIJ] += -0.25 W[aivw] t[wi] t[ABvJ] ta[aI]
{"ABIJ,aivw,wJ,ABvi,aI", 0.166666666666667, 5, {1,23,13,17,88}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[wJ] t[ABvi] ta[aI]
{"ABIJ,aivw,wi,BAvI,aJ", -0.25, 5, {1,23,13,17,88}}   //   r[ABIJ] += -0.25 W[aivw] t[wi] t[BAvI] ta[aJ]
{"ABIJ,aivw,wI,BAvi,aJ", 0.166666666666667, 5, {1,23,13,17,88}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[wI] t[BAvi] ta[aJ]
{"ABIJ,aivw,wJ,aAvI,Bi", -0.25, 5, {1,23,13,17,89}}   //   r[ABIJ] += -0.25 W[aivw] t[wJ] t[aAvI] tb[Bi]
{"ABIJ,aivw,wJ,AavI,Bi", 0.166666666666667, 5, {1,23,13,17,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[wJ] t[AavI] tb[Bi]
{"ABIJ,aivw,wI,aBvJ,Ai", -0.25, 5, {1,23,13,17,89}}   //   r[ABIJ] += -0.25 W[aivw] t[wI] t[aBvJ] tb[Ai]
{"ABIJ,aivw,wI,BavJ,Ai", 0.166666666666667, 5, {1,23,13,17,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[wI] t[BavJ] tb[Ai]
{"ABIJ,Aiav,vi,BaJI", 1.0, 4, {1,32,13,18}}   //   r[ABIJ] += 1.0 W[Aiav] t[vi] t[BaJI]
{"ABIJ,Aavi,vi,BaJI", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -0.5 W[Aavi] t[vi] t[BaJI]
{"ABIJ,Biav,vi,AaIJ", 1.0, 4, {1,32,13,18}}   //   r[ABIJ] += 1.0 W[Biav] t[vi] t[AaIJ]
{"ABIJ,Bavi,vi,AaIJ", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -0.5 W[Bavi] t[vi] t[AaIJ]
{"ABIJ,Aiav,vJ,BaiI", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -0.5 W[Aiav] t[vJ] t[BaiI]
{"ABIJ,Biav,vJ,AaIi", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -0.5 W[Biav] t[vJ] t[AaIi]
{"ABIJ,Bavi,vJ,AaiI", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -0.5 W[Bavi] t[vJ] t[AaiI]
{"ABIJ,Bavi,vJ,AaIi", 1.0, 4, {1,31,13,18}}   //   r[ABIJ] += 1.0 W[Bavi] t[vJ] t[AaIi]
{"ABIJ,Jijv,vi,ABIj", -1.0, 4, {1,33,13,18}}   //   r[ABIJ] += -1.0 W[Jijv] t[vi] t[ABIj]
{"ABIJ,Jijv,vj,ABIi", 0.5, 4, {1,33,13,18}}   //   r[ABIJ] += 0.5 W[Jijv] t[vj] t[ABIi]
{"ABIJ,Aiav,vI,BaJi", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -0.5 W[Aiav] t[vI] t[BaJi]
{"ABIJ,Aavi,vI,BaiJ", -0.5, 4, {1,31,13,18}}   //   r[ABIJ] += -0.5 W[Aavi] t[vI] t[BaiJ]
{"ABIJ,Aavi,vI,BaJi", 1.0, 4, {1,31,13,18}}   //   r[ABIJ] += 1.0 W[Aavi] t[vI] t[BaJi]
{"ABIJ,Biav,vI,AaiJ", -0.5, 4, {1,32,13,18}}   //   r[ABIJ] += -0.5 W[Biav] t[vI] t[AaiJ]
{"ABIJ,Jijv,vI,ABij", 0.5, 4, {1,33,13,18}}   //   r[ABIJ] += 0.5 W[Jijv] t[vI] t[ABij]
{"ABIJ,Iijv,vi,ABjJ", -1.0, 4, {1,33,13,18}}   //   r[ABIJ] += -1.0 W[Iijv] t[vi] t[ABjJ]
{"ABIJ,Iijv,vj,ABiJ", 0.5, 4, {1,33,13,18}}   //   r[ABIJ] += 0.5 W[Iijv] t[vj] t[ABiJ]
{"ABIJ,Iijv,vJ,ABji", 0.5, 4, {1,33,13,18}}   //   r[ABIJ] += 0.5 W[Iijv] t[vJ] t[ABji]
{"ABIJ,aijv,vi,ABjJ,aI", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[ABjJ] ta[aI]
{"ABIJ,aijv,vJ,ABji,aI", 0.333333333333333, 5, {1,24,13,18,88}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vJ] t[ABji] ta[aI]
{"ABIJ,aijv,vi,ABIj,aJ", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[ABIj] ta[aJ]
{"ABIJ,aijv,vi,BaJI,Aj", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[BaJI] ta[Aj]
{"ABIJ,aijv,vi,AaIJ,Bj", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[AaIJ] ta[Bj]
{"ABIJ,aijv,vJ,BaiI,Aj", 0.333333333333333, 5, {1,24,13,18,88}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vJ] t[BaiI] ta[Aj]
{"ABIJ,aijv,vJ,ABIi,aj", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -0.5 W[aijv] t[vJ] t[ABIi] ta[aj]
{"ABIJ,aijv,vI,ABij,aJ", 0.333333333333333, 5, {1,24,13,18,88}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vI] t[ABij] ta[aJ]
{"ABIJ,aijv,vI,AaiJ,Bj", 0.333333333333333, 5, {1,24,13,18,88}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vI] t[AaiJ] ta[Bj]
{"ABIJ,aijv,vI,ABiJ,aj", -0.5, 5, {1,24,13,18,88}}   //   r[ABIJ] += -0.5 W[aijv] t[vI] t[ABiJ] ta[aj]
{"ABIJ,aijv,vj,ABiJ,aI", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vj] t[ABiJ] tb[aI]
{"ABIJ,aijv,vi,ABjJ,aI", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[ABjJ] tb[aI]
{"ABIJ,aijv,vJ,ABij,aI", -0.166666666666667, 5, {1,24,13,18,89}}   //   r[ABIJ] += -0.166666666666667 W[aijv] t[vJ] t[ABij] tb[aI]
{"ABIJ,aijv,vJ,ABji,aI", 0.166666666666667, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[vJ] t[ABji] tb[aI]
{"ABIJ,aijv,vj,ABIi,aJ", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vj] t[ABIi] tb[aJ]
{"ABIJ,aijv,vi,ABIj,aJ", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[ABIj] tb[aJ]
{"ABIJ,aijv,vj,BaJI,Ai", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vj] t[BaJI] tb[Ai]
{"ABIJ,aijv,vj,AaIJ,Bi", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vj] t[AaIJ] tb[Bi]
{"ABIJ,aijv,vi,BaJI,Aj", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[BaJI] tb[Aj]
{"ABIJ,aijv,vi,AaIJ,Bj", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vi] t[AaIJ] tb[Bj]
{"ABIJ,aijv,vJ,AajI,Bi", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vJ] t[AajI] tb[Bi]
{"ABIJ,aijv,vJ,AaIj,Bi", -1.0, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1.0 W[aijv] t[vJ] t[AaIj] tb[Bi]
{"ABIJ,aijv,vJ,ABIj,ai", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vJ] t[ABIj] tb[ai]
{"ABIJ,aijv,vJ,AaiI,Bj", -0.166666666666667, 5, {1,24,13,18,89}}   //   r[ABIJ] += -0.166666666666667 W[aijv] t[vJ] t[AaiI] tb[Bj]
{"ABIJ,aijv,vJ,BaiI,Aj", 0.166666666666667, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[vJ] t[BaiI] tb[Aj]
{"ABIJ,aijv,vJ,AaIi,Bj", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vJ] t[AaIi] tb[Bj]
{"ABIJ,aijv,vJ,ABIi,aj", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vJ] t[ABIi] tb[aj]
{"ABIJ,aijv,vI,BajJ,Ai", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vI] t[BajJ] tb[Ai]
{"ABIJ,aijv,vI,BaJj,Ai", -1.0, 5, {1,24,13,18,89}}   //   r[ABIJ] += -1.0 W[aijv] t[vI] t[BaJj] tb[Ai]
{"ABIJ,aijv,vI,ABjJ,ai", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vI] t[ABjJ] tb[ai]
{"ABIJ,aijv,vI,BaJi,Aj", 0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += 0.5 W[aijv] t[vI] t[BaJi] tb[Aj]
{"ABIJ,aijv,vI,ABiJ,aj", -0.5, 5, {1,24,13,18,89}}   //   r[ABIJ] += -0.5 W[aijv] t[vI] t[ABiJ] tb[aj]
{"ABIJ,ABav,vJ,aI", 0.333333333333333, 4, {1,34,13,88}}   //   r[ABIJ] += 0.333333333333333 W[ABav] t[vJ] ta[aI]
{"ABIJ,ABva,vI,aJ", 0.333333333333333, 4, {1,35,13,88}}   //   r[ABIJ] += 0.333333333333333 W[ABva] t[vI] ta[aJ]
{"ABIJ,AJvi,vI,Bi", -0.333333333333333, 4, {1,36,13,88}}   //   r[ABIJ] += -0.333333333333333 W[AJvi] t[vI] ta[Bi]
{"ABIJ,BIvi,vJ,Ai", -0.333333333333333, 4, {1,36,13,88}}   //   r[ABIJ] += -0.333333333333333 W[BIvi] t[vJ] ta[Ai]
{"ABIJ,Bavi,vJ,Ai,aI", -0.333333333333333, 5, {1,31,13,88,88}}   //   r[ABIJ] += -0.333333333333333 W[Bavi] t[vJ] ta[Ai] ta[aI]
{"ABIJ,Aavi,vI,Bi,aJ", -0.333333333333333, 5, {1,31,13,88,88}}   //   r[ABIJ] += -0.333333333333333 W[Aavi] t[vI] ta[Bi] ta[aJ]
{"ABIJ,aijv,vJ,Aj,aI,Bi", 0.333333333333333, 6, {1,24,13,88,88,89}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vJ] ta[Aj] ta[aI] tb[Bi]
{"ABIJ,aijv,vI,Bj,aJ,Ai", 0.333333333333333, 6, {1,24,13,88,88,89}}   //   r[ABIJ] += 0.333333333333333 W[aijv] t[vI] ta[Bj] ta[aJ] tb[Ai]
{"ABIJ,Aiav,vJ,aI,Bi", -0.333333333333333, 5, {1,32,13,88,89}}   //   r[ABIJ] += -0.333333333333333 W[Aiav] t[vJ] ta[aI] tb[Bi]
{"ABIJ,Biav,vI,aJ,Ai", -0.333333333333333, 5, {1,32,13,88,89}}   //   r[ABIJ] += -0.333333333333333 W[Biav] t[vI] ta[aJ] tb[Ai]
{"ABIJ,Jijv,vI,Bj,Ai", 0.333333333333333, 5, {1,33,13,88,89}}   //   r[ABIJ] += 0.333333333333333 W[Jijv] t[vI] ta[Bj] tb[Ai]
{"ABIJ,Iijv,vJ,Aj,Bi", 0.333333333333333, 5, {1,33,13,88,89}}   //   r[ABIJ] += 0.333333333333333 W[Iijv] t[vJ] ta[Aj] tb[Bi]
{"ABIJ,ABva,vJ,aI", -0.166666666666667, 4, {1,35,13,89}}   //   r[ABIJ] += -0.166666666666667 W[ABva] t[vJ] tb[aI]
{"ABIJ,ABav,vJ,aI", 0.166666666666667, 4, {1,34,13,89}}   //   r[ABIJ] += 0.166666666666667 W[ABav] t[vJ] tb[aI]
{"ABIJ,AJvi,vI,Bi", -0.166666666666667, 4, {1,36,13,89}}   //   r[ABIJ] += -0.166666666666667 W[AJvi] t[vI] tb[Bi]
{"ABIJ,BJvi,vI,Ai", 0.166666666666667, 4, {1,36,13,89}}   //   r[ABIJ] += 0.166666666666667 W[BJvi] t[vI] tb[Ai]
{"ABIJ,BiJv,vI,Ai", -0.5, 4, {1,24,13,89}}   //   r[ABIJ] += -0.5 W[BiJv] t[vI] tb[Ai]
{"ABIJ,AiIv,vJ,Bi", -0.5, 4, {1,24,13,89}}   //   r[ABIJ] += -0.5 W[AiIv] t[vJ] tb[Bi]
{"ABIJ,Aiav,vJ,Bi,aI", -0.166666666666667, 5, {1,32,13,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Aiav] t[vJ] tb[Bi] tb[aI]
{"ABIJ,Aavi,vJ,Bi,aI", 0.166666666666667, 5, {1,31,13,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Aavi] t[vJ] tb[Bi] tb[aI]
{"ABIJ,Biav,vJ,Ai,aI", 0.166666666666667, 5, {1,32,13,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Biav] t[vJ] tb[Ai] tb[aI]
{"ABIJ,Bavi,vJ,Ai,aI", -0.166666666666667, 5, {1,31,13,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Bavi] t[vJ] tb[Ai] tb[aI]
{"ABIJ,Jijv,vI,Ai,Bj", 0.166666666666667, 5, {1,33,13,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Jijv] t[vI] tb[Ai] tb[Bj]
{"ABIJ,Jijv,vI,Aj,Bi", -0.166666666666667, 5, {1,33,13,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Jijv] t[vI] tb[Aj] tb[Bi]
{"ABIJ,aijv,vJ,Aj,Bi,aI", 0.166666666666667, 6, {1,24,13,89,89,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[vJ] tb[Aj] tb[Bi] tb[aI]
{"ABIJ,aijv,vJ,Ai,Bj,aI", -0.166666666666667, 6, {1,24,13,89,89,89}}   //   r[ABIJ] += -0.166666666666667 W[aijv] t[vJ] tb[Ai] tb[Bj] tb[aI]
{"ABIJ,BIJv,Av", -0.5, 3, {1,24,14}}   //   r[ABIJ] += -0.5 W[BIJv] t[Av]
{"ABIJ,AJIv,Bv", -0.5, 3, {1,24,14}}   //   r[ABIJ] += -0.5 W[AJIv] t[Bv]
{"ABIJ,IJvw,Aw,Bv", -0.166666666666667, 4, {1,22,14,14}}   //   r[ABIJ] += -0.166666666666667 W[IJvw] t[Aw] t[Bv]
{"ABIJ,abvw,Av,aw,BbJI", 0.5, 5, {1,25,14,14,18}}   //   r[ABIJ] += 0.5 W[abvw] t[Av] t[aw] t[BbJI]
{"ABIJ,abvw,Bv,aw,AbIJ", 0.5, 5, {1,25,14,14,18}}   //   r[ABIJ] += 0.5 W[abvw] t[Bv] t[aw] t[AbIJ]
{"ABIJ,abvw,Av,bw,BaJI", -0.5, 5, {1,25,14,14,18}}   //   r[ABIJ] += -0.5 W[abvw] t[Av] t[bw] t[BaJI]
{"ABIJ,abvw,Bv,bw,AaIJ", -0.5, 5, {1,25,14,14,18}}   //   r[ABIJ] += -0.5 W[abvw] t[Bv] t[bw] t[AaIJ]
{"ABIJ,abvw,Av,Bw,abJI", -0.166666666666667, 5, {1,25,14,14,18}}   //   r[ABIJ] += -0.166666666666667 W[abvw] t[Av] t[Bw] t[abJI]
{"ABIJ,Javw,Aw,Bv,aI", 0.166666666666667, 5, {1,37,14,14,88}}   //   r[ABIJ] += 0.166666666666667 W[Javw] t[Aw] t[Bv] ta[aI]
{"ABIJ,Javw,Av,Bw,aI", -0.166666666666667, 5, {1,37,14,14,88}}   //   r[ABIJ] += -0.166666666666667 W[Javw] t[Av] t[Bw] ta[aI]
{"ABIJ,abvw,Av,Bw,aI,bJ", 0.166666666666667, 6, {1,25,14,14,88,88}}   //   r[ABIJ] += 0.166666666666667 W[abvw] t[Av] t[Bw] ta[aI] ta[bJ]
{"ABIJ,Bavw,aw,AvIJ", 0.25, 4, {1,25,14,15}}   //   r[ABIJ] += 0.25 W[Bavw] t[aw] t[AvIJ]
{"ABIJ,Bavw,Aw,avIJ", -0.166666666666667, 4, {1,25,14,15}}   //   r[ABIJ] += -0.166666666666667 W[Bavw] t[Aw] t[avIJ]
{"ABIJ,Jivw,Bv,AwIi", -0.25, 4, {1,22,14,15}}   //   r[ABIJ] += -0.25 W[Jivw] t[Bv] t[AwIi]
{"ABIJ,Aavw,aw,BvJI", 0.25, 4, {1,25,14,15}}   //   r[ABIJ] += 0.25 W[Aavw] t[aw] t[BvJI]
{"ABIJ,Aavw,Bw,avJI", -0.166666666666667, 4, {1,25,14,15}}   //   r[ABIJ] += -0.166666666666667 W[Aavw] t[Bw] t[avJI]
{"ABIJ,Jivw,Bv,AwiI", 0.166666666666667, 4, {1,22,14,15}}   //   r[ABIJ] += 0.166666666666667 W[Jivw] t[Bv] t[AwiI]
{"ABIJ,Iivw,Av,BwJi", -0.25, 4, {1,22,14,15}}   //   r[ABIJ] += -0.25 W[Iivw] t[Av] t[BwJi]
{"ABIJ,Iivw,Av,BwiJ", 0.166666666666667, 4, {1,22,14,15}}   //   r[ABIJ] += 0.166666666666667 W[Iivw] t[Av] t[BwiJ]
{"ABIJ,aivw,Av,BwJi,aI", -0.25, 5, {1,23,14,15,88}}   //   r[ABIJ] += -0.25 W[aivw] t[Av] t[BwJi] ta[aI]
{"ABIJ,aivw,Av,BwiJ,aI", 0.166666666666667, 5, {1,23,14,15,88}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[Av] t[BwiJ] ta[aI]
{"ABIJ,aivw,Bv,AwIi,aJ", -0.25, 5, {1,23,14,15,88}}   //   r[ABIJ] += -0.25 W[aivw] t[Bv] t[AwIi] ta[aJ]
{"ABIJ,aivw,Bv,AwiI,aJ", 0.166666666666667, 5, {1,23,14,15,88}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[Bv] t[AwiI] ta[aJ]
{"ABIJ,aivw,av,AwIJ,Bi", -0.25, 5, {1,23,14,15,89}}   //   r[ABIJ] += -0.25 W[aivw] t[av] t[AwIJ] tb[Bi]
{"ABIJ,aivw,Av,awIJ,Bi", 0.166666666666667, 5, {1,23,14,15,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[Av] t[awIJ] tb[Bi]
{"ABIJ,aivw,av,BwJI,Ai", -0.25, 5, {1,23,14,15,89}}   //   r[ABIJ] += -0.25 W[aivw] t[av] t[BwJI] tb[Ai]
{"ABIJ,aivw,Bv,awJI,Ai", 0.166666666666667, 5, {1,23,14,15,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[Bv] t[awJI] tb[Ai]
{"ABIJ,Javw,aw,BAvI", -0.25, 4, {1,37,14,17}}   //   r[ABIJ] += -0.25 W[Javw] t[aw] t[BAvI]
{"ABIJ,Javw,Aw,BavI", 0.083333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += 0.083333333333333 W[Javw] t[Aw] t[BavI]
{"ABIJ,Javw,Bw,aAvI", 0.25, 4, {1,37,14,17}}   //   r[ABIJ] += 0.25 W[Javw] t[Bw] t[aAvI]
{"ABIJ,Javw,Bw,AavI", -0.083333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += -0.083333333333333 W[Javw] t[Bw] t[AavI]
{"ABIJ,Javw,av,BAwI", 0.25, 4, {1,37,14,17}}   //   r[ABIJ] += 0.25 W[Javw] t[av] t[BAwI]
{"ABIJ,Javw,Av,BawI", -0.083333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += -0.083333333333333 W[Javw] t[Av] t[BawI]
{"ABIJ,Javw,Bv,aAwI", -0.25, 4, {1,37,14,17}}   //   r[ABIJ] += -0.25 W[Javw] t[Bv] t[aAwI]
{"ABIJ,Javw,Bv,AawI", 0.083333333333333, 4, {1,37,14,17}}   //   r[ABIJ] += 0.083333333333333 W[Javw] t[Bv] t[AawI]
{"ABIJ,Iavw,aw,ABvJ", -0.25, 4, {1,37,14,17}}   //   r[ABIJ] += -0.25 W[Iavw] t[aw] t[ABvJ]
{"ABIJ,Iavw,Aw,aBvJ", 0.25, 4, {1,37,14,17}}   //   r[ABIJ] += 0.25 W[Iavw] t[Aw] t[aBvJ]
{"ABIJ,Iavw,av,ABwJ", 0.25, 4, {1,37,14,17}}   //   r[ABIJ] += 0.25 W[Iavw] t[av] t[ABwJ]
{"ABIJ,Iavw,Av,aBwJ", -0.25, 4, {1,37,14,17}}   //   r[ABIJ] += -0.25 W[Iavw] t[Av] t[aBwJ]
{"ABIJ,abvw,aw,ABvJ,bI", 0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += 0.25 W[abvw] t[aw] t[ABvJ] ta[bI]
{"ABIJ,abvw,av,ABwJ,bI", -0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += -0.25 W[abvw] t[av] t[ABwJ] ta[bI]
{"ABIJ,abvw,Av,bBwJ,aI", -0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += -0.25 W[abvw] t[Av] t[bBwJ] ta[aI]
{"ABIJ,abvw,Av,aBwJ,bI", 0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += 0.25 W[abvw] t[Av] t[aBwJ] ta[bI]
{"ABIJ,abvw,Av,BbwJ,aI", 0.083333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += 0.083333333333333 W[abvw] t[Av] t[BbwJ] ta[aI]
{"ABIJ,abvw,Av,BawJ,bI", -0.083333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += -0.083333333333333 W[abvw] t[Av] t[BawJ] ta[bI]
{"ABIJ,abvw,Bv,AbwJ,aI", -0.083333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += -0.083333333333333 W[abvw] t[Bv] t[AbwJ] ta[aI]
{"ABIJ,abvw,Bv,AawJ,bI", 0.083333333333333, 5, {1,25,14,17,88}}   //   r[ABIJ] += 0.083333333333333 W[abvw] t[Bv] t[AawJ] ta[bI]
{"ABIJ,abvw,aw,BAvI,bJ", 0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += 0.25 W[abvw] t[aw] t[BAvI] ta[bJ]
{"ABIJ,abvw,av,BAwI,bJ", -0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += -0.25 W[abvw] t[av] t[BAwI] ta[bJ]
{"ABIJ,abvw,Bv,bAwI,aJ", -0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += -0.25 W[abvw] t[Bv] t[bAwI] ta[aJ]
{"ABIJ,abvw,Bv,aAwI,bJ", 0.25, 5, {1,25,14,17,88}}   //   r[ABIJ] += 0.25 W[abvw] t[Bv] t[aAwI] ta[bJ]
{"ABIJ,Aabv,av,BbJI", 1.0, 4, {1,34,14,18}}   //   r[ABIJ] += 1.0 W[Aabv] t[av] t[BbJI]
{"ABIJ,Aabv,bv,BaJI", -0.5, 4, {1,34,14,18}}   //   r[ABIJ] += -0.5 W[Aabv] t[bv] t[BaJI]
{"ABIJ,Aabv,Bv,abJI", -0.5, 4, {1,34,14,18}}   //   r[ABIJ] += -0.5 W[Aabv] t[Bv] t[abJI]
{"ABIJ,Babv,av,AbIJ", 1.0, 4, {1,34,14,18}}   //   r[ABIJ] += 1.0 W[Babv] t[av] t[AbIJ]
{"ABIJ,Babv,bv,AaIJ", -0.5, 4, {1,34,14,18}}   //   r[ABIJ] += -0.5 W[Babv] t[bv] t[AaIJ]
{"ABIJ,Babv,Av,abIJ", -0.5, 4, {1,34,14,18}}   //   r[ABIJ] += -0.5 W[Babv] t[Av] t[abIJ]
{"ABIJ,Jaiv,av,ABIi", -1.0, 4, {1,38,14,18}}   //   r[ABIJ] += -1.0 W[Jaiv] t[av] t[ABIi]
{"ABIJ,Jaiv,Av,BaiI", 0.5, 4, {1,38,14,18}}   //   r[ABIJ] += 0.5 W[Jaiv] t[Av] t[BaiI]
{"ABIJ,Jaiv,Bv,AaIi", 0.5, 4, {1,38,14,18}}   //   r[ABIJ] += 0.5 W[Jaiv] t[Bv] t[AaIi]
{"ABIJ,Javi,av,ABIi", 0.5, 4, {1,39,14,18}}   //   r[ABIJ] += 0.5 W[Javi] t[av] t[ABIi]
{"ABIJ,Javi,Bv,AaiI", 0.5, 4, {1,39,14,18}}   //   r[ABIJ] += 0.5 W[Javi] t[Bv] t[AaiI]
{"ABIJ,Javi,Bv,AaIi", -1.0, 4, {1,39,14,18}}   //   r[ABIJ] += -1.0 W[Javi] t[Bv] t[AaIi]
{"ABIJ,Iaiv,av,ABiJ", -1.0, 4, {1,38,14,18}}   //   r[ABIJ] += -1.0 W[Iaiv] t[av] t[ABiJ]
{"ABIJ,Iaiv,Av,BaJi", 0.5, 4, {1,38,14,18}}   //   r[ABIJ] += 0.5 W[Iaiv] t[Av] t[BaJi]
{"ABIJ,Iaiv,Bv,AaiJ", 0.5, 4, {1,38,14,18}}   //   r[ABIJ] += 0.5 W[Iaiv] t[Bv] t[AaiJ]
{"ABIJ,Iavi,av,ABiJ", 0.5, 4, {1,39,14,18}}   //   r[ABIJ] += 0.5 W[Iavi] t[av] t[ABiJ]
{"ABIJ,Iavi,Av,BaiJ", 0.5, 4, {1,39,14,18}}   //   r[ABIJ] += 0.5 W[Iavi] t[Av] t[BaiJ]
{"ABIJ,Iavi,Av,BaJi", -1.0, 4, {1,39,14,18}}   //   r[ABIJ] += -1.0 W[Iavi] t[Av] t[BaJi]
{"ABIJ,abiv,av,ABiJ,bI", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[av] t[ABiJ] ta[bI]
{"ABIJ,abiv,bv,ABiJ,aI", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[ABiJ] ta[aI]
{"ABIJ,abiv,Av,BaiJ,bI", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[Av] t[BaiJ] ta[bI]
{"ABIJ,abiv,Av,BbiJ,aI", -0.166666666666667, 5, {1,26,14,18,88}}   //   r[ABIJ] += -0.166666666666667 W[abiv] t[Av] t[BbiJ] ta[aI]
{"ABIJ,abiv,Av,BaJi,bI", -1.0, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1.0 W[abiv] t[Av] t[BaJi] ta[bI]
{"ABIJ,abiv,Av,BbJi,aI", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[Av] t[BbJi] ta[aI]
{"ABIJ,abiv,Bv,AbiJ,aI", 0.166666666666667, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[Bv] t[AbiJ] ta[aI]
{"ABIJ,abiv,av,ABIi,bJ", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[av] t[ABIi] ta[bJ]
{"ABIJ,abiv,bv,ABIi,aJ", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[ABIi] ta[aJ]
{"ABIJ,abiv,Bv,AaiI,bJ", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[Bv] t[AaiI] ta[bJ]
{"ABIJ,abiv,Bv,AaIi,bJ", -1.0, 5, {1,26,14,18,88}}   //   r[ABIJ] += -1.0 W[abiv] t[Bv] t[AaIi] ta[bJ]
{"ABIJ,abiv,Bv,AbIi,aJ", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[Bv] t[AbIi] ta[aJ]
{"ABIJ,abiv,av,BbJI,Ai", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[av] t[BbJI] ta[Ai]
{"ABIJ,abiv,av,AbIJ,Bi", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[av] t[AbIJ] ta[Bi]
{"ABIJ,abiv,bv,BaJI,Ai", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[BaJI] ta[Ai]
{"ABIJ,abiv,bv,AaIJ,Bi", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[AaIJ] ta[Bi]
{"ABIJ,abiv,Av,abIJ,Bi", -0.166666666666667, 5, {1,26,14,18,88}}   //   r[ABIJ] += -0.166666666666667 W[abiv] t[Av] t[abIJ] ta[Bi]
{"ABIJ,abiv,Av,BaJI,bi", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[Av] t[BaJI] ta[bi]
{"ABIJ,abiv,Av,BbJI,ai", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -0.5 W[abiv] t[Av] t[BbJI] ta[ai]
{"ABIJ,abiv,Bv,abIJ,Ai", 0.166666666666667, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[Bv] t[abIJ] ta[Ai]
{"ABIJ,abiv,Bv,AaIJ,bi", 0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += 0.5 W[abiv] t[Bv] t[AaIJ] ta[bi]
{"ABIJ,abiv,Bv,AbIJ,ai", -0.5, 5, {1,26,14,18,88}}   //   r[ABIJ] += -0.5 W[abiv] t[Bv] t[AbIJ] ta[ai]
{"ABIJ,abiv,bv,ABiJ,aI", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[ABiJ] tb[aI]
{"ABIJ,abiv,Bv,AbiJ,aI", 0.333333333333333, 5, {1,26,14,18,89}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Bv] t[AbiJ] tb[aI]
{"ABIJ,abiv,bv,ABIi,aJ", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[ABIi] tb[aJ]
{"ABIJ,abiv,Av,BbiI,aJ", 0.333333333333333, 5, {1,26,14,18,89}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Av] t[BbiI] tb[aJ]
{"ABIJ,abiv,bv,BaJI,Ai", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[BaJI] tb[Ai]
{"ABIJ,abiv,bv,AaIJ,Bi", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[bv] t[AaIJ] tb[Bi]
{"ABIJ,abiv,Av,abJI,Bi", 0.333333333333333, 5, {1,26,14,18,89}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Av] t[abJI] tb[Bi]
{"ABIJ,abiv,Av,BbJI,ai", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[Av] t[BbJI] tb[ai]
{"ABIJ,abiv,Bv,abIJ,Ai", 0.333333333333333, 5, {1,26,14,18,89}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Bv] t[abIJ] tb[Ai]
{"ABIJ,abiv,Bv,AbIJ,ai", -0.5, 5, {1,26,14,18,89}}   //   r[ABIJ] += -0.5 W[abiv] t[Bv] t[AbIJ] tb[ai]
{"ABIJ,AJav,Bv,aI", -0.166666666666667, 4, {1,32,14,88}}   //   r[ABIJ] += -0.166666666666667 W[AJav] t[Bv] ta[aI]
{"ABIJ,BJav,Av,aI", 0.166666666666667, 4, {1,32,14,88}}   //   r[ABIJ] += 0.166666666666667 W[BJav] t[Av] ta[aI]
{"ABIJ,BaJv,Av,aI", -0.5, 4, {1,26,14,88}}   //   r[ABIJ] += -0.5 W[BaJv] t[Av] ta[aI]
{"ABIJ,AaIv,Bv,aJ", -0.5, 4, {1,26,14,88}}   //   r[ABIJ] += -0.5 W[AaIv] t[Bv] ta[aJ]
{"ABIJ,IJiv,Av,Bi", -0.166666666666667, 4, {1,33,14,88}}   //   r[ABIJ] += -0.166666666666667 W[IJiv] t[Av] ta[Bi]
{"ABIJ,IJiv,Bv,Ai", 0.166666666666667, 4, {1,33,14,88}}   //   r[ABIJ] += 0.166666666666667 W[IJiv] t[Bv] ta[Ai]
{"ABIJ,Aabv,Bv,aJ,bI", -0.166666666666667, 5, {1,34,14,88,88}}   //   r[ABIJ] += -0.166666666666667 W[Aabv] t[Bv] ta[aJ] ta[bI]
{"ABIJ,Babv,Av,aJ,bI", 0.166666666666667, 5, {1,34,14,88,88}}   //   r[ABIJ] += 0.166666666666667 W[Babv] t[Av] ta[aJ] ta[bI]
{"ABIJ,Jaiv,Av,Bi,aI", 0.166666666666667, 5, {1,38,14,88,88}}   //   r[ABIJ] += 0.166666666666667 W[Jaiv] t[Av] ta[Bi] ta[aI]
{"ABIJ,Jaiv,Bv,Ai,aI", -0.166666666666667, 5, {1,38,14,88,88}}   //   r[ABIJ] += -0.166666666666667 W[Jaiv] t[Bv] ta[Ai] ta[aI]
{"ABIJ,Javi,Av,Bi,aI", -0.166666666666667, 5, {1,39,14,88,88}}   //   r[ABIJ] += -0.166666666666667 W[Javi] t[Av] ta[Bi] ta[aI]
{"ABIJ,Javi,Bv,Ai,aI", 0.166666666666667, 5, {1,39,14,88,88}}   //   r[ABIJ] += 0.166666666666667 W[Javi] t[Bv] ta[Ai] ta[aI]
{"ABIJ,abiv,Av,Bi,aJ,bI", 0.166666666666667, 6, {1,26,14,88,88,88}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[Av] ta[Bi] ta[aJ] ta[bI]
{"ABIJ,abiv,Bv,Ai,aJ,bI", -0.166666666666667, 6, {1,26,14,88,88,88}}   //   r[ABIJ] += -0.166666666666667 W[abiv] t[Bv] ta[Ai] ta[aJ] ta[bI]
{"ABIJ,Aabv,Bv,aJ,bI", -0.333333333333333, 5, {1,34,14,88,89}}   //   r[ABIJ] += -0.333333333333333 W[Aabv] t[Bv] ta[aJ] tb[bI]
{"ABIJ,Babv,Av,aI,bJ", -0.333333333333333, 5, {1,34,14,88,89}}   //   r[ABIJ] += -0.333333333333333 W[Babv] t[Av] ta[aI] tb[bJ]
{"ABIJ,Jaiv,Av,aI,Bi", 0.333333333333333, 5, {1,38,14,88,89}}   //   r[ABIJ] += 0.333333333333333 W[Jaiv] t[Av] ta[aI] tb[Bi]
{"ABIJ,Iaiv,Bv,aJ,Ai", 0.333333333333333, 5, {1,38,14,88,89}}   //   r[ABIJ] += 0.333333333333333 W[Iaiv] t[Bv] ta[aJ] tb[Ai]
{"ABIJ,abiv,Bv,bJ,Ai,aI", 0.333333333333333, 6, {1,26,14,88,89,89}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Bv] ta[bJ] tb[Ai] tb[aI]
{"ABIJ,abiv,Av,bI,Bi,aJ", 0.333333333333333, 6, {1,26,14,88,89,89}}   //   r[ABIJ] += 0.333333333333333 W[abiv] t[Av] ta[bI] tb[Bi] tb[aJ]
{"ABIJ,AJav,Bv,aI", -0.333333333333333, 4, {1,32,14,89}}   //   r[ABIJ] += -0.333333333333333 W[AJav] t[Bv] tb[aI]
{"ABIJ,BIav,Av,aJ", -0.333333333333333, 4, {1,32,14,89}}   //   r[ABIJ] += -0.333333333333333 W[BIav] t[Av] tb[aJ]
{"ABIJ,IJiv,Bv,Ai", 0.333333333333333, 4, {1,33,14,89}}   //   r[ABIJ] += 0.333333333333333 W[IJiv] t[Bv] tb[Ai]
{"ABIJ,IJvi,Av,Bi", 0.333333333333333, 4, {1,40,14,89}}   //   r[ABIJ] += 0.333333333333333 W[IJvi] t[Av] tb[Bi]
{"ABIJ,Javi,Bv,Ai,aI", 0.333333333333333, 5, {1,39,14,89,89}}   //   r[ABIJ] += 0.333333333333333 W[Javi] t[Bv] tb[Ai] tb[aI]
{"ABIJ,Iavi,Av,Bi,aJ", 0.333333333333333, 5, {1,39,14,89,89}}   //   r[ABIJ] += 0.333333333333333 W[Iavi] t[Av] tb[Bi] tb[aJ]
{"ABIJ,AJvw,BvwI", -0.166666666666667, 3, {1,23,20}}   //   r[ABIJ] += -0.166666666666667 W[AJvw] t[BvwI]
{"ABIJ,BIvw,AvwJ", -0.166666666666667, 3, {1,23,20}}   //   r[ABIJ] += -0.166666666666667 W[BIvw] t[AvwJ]
{"ABIJ,aivw,Awvi,BaJI", -0.25, 4, {1,23,20,18}}   //   r[ABIJ] += -0.25 W[aivw] t[Awvi] t[BaJI]
{"ABIJ,aivw,Bwvi,AaIJ", -0.25, 4, {1,23,20,18}}   //   r[ABIJ] += -0.25 W[aivw] t[Bwvi] t[AaIJ]
{"ABIJ,aivw,awvJ,ABIi", -0.25, 4, {1,23,20,18}}   //   r[ABIJ] += -0.25 W[aivw] t[awvJ] t[ABIi]
{"ABIJ,aivw,AwvJ,BaiI", 0.166666666666667, 4, {1,23,20,18}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[AwvJ] t[BaiI]
{"ABIJ,aivw,awvI,ABiJ", -0.25, 4, {1,23,20,18}}   //   r[ABIJ] += -0.25 W[aivw] t[awvI] t[ABiJ]
{"ABIJ,aivw,BwvI,AaiJ", 0.166666666666667, 4, {1,23,20,18}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[BwvI] t[AaiJ]
{"ABIJ,Bavw,AvwJ,aI", -0.166666666666667, 4, {1,25,20,88}}   //   r[ABIJ] += -0.166666666666667 W[Bavw] t[AvwJ] ta[aI]
{"ABIJ,Aavw,BvwI,aJ", -0.166666666666667, 4, {1,25,20,88}}   //   r[ABIJ] += -0.166666666666667 W[Aavw] t[BvwI] ta[aJ]
{"ABIJ,aivw,AwvJ,aI,Bi", 0.166666666666667, 5, {1,23,20,88,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[AwvJ] ta[aI] tb[Bi]
{"ABIJ,aivw,BwvI,aJ,Ai", 0.166666666666667, 5, {1,23,20,88,89}}   //   r[ABIJ] += 0.166666666666667 W[aivw] t[BwvI] ta[aJ] tb[Ai]
{"ABIJ,Jivw,BwvI,Ai", 0.166666666666667, 4, {1,22,20,89}}   //   r[ABIJ] += 0.166666666666667 W[Jivw] t[BwvI] tb[Ai]
{"ABIJ,Iivw,AwvJ,Bi", 0.166666666666667, 4, {1,22,20,89}}   //   r[ABIJ] += 0.166666666666667 W[Iivw] t[AwvJ] tb[Bi]
{"ABIJ,ABav,avIJ", 0.25, 3, {1,34,15}}   //   r[ABIJ] += 0.25 W[ABav] t[avIJ]
{"ABIJ,BJvi,AvIi", -0.25, 3, {1,36,15}}   //   r[ABIJ] += -0.25 W[BJvi] t[AvIi]
{"ABIJ,BiJv,AvIi", 0.5, 3, {1,24,15}}   //   r[ABIJ] += 0.5 W[BiJv] t[AvIi]
{"ABIJ,ABva,avJI", 0.25, 3, {1,35,15}}   //   r[ABIJ] += 0.25 W[ABva] t[avJI]
{"ABIJ,AJvi,BviI", -0.25, 3, {1,36,15}}   //   r[ABIJ] += -0.25 W[AJvi] t[BviI]
{"ABIJ,BiJv,AviI", -0.25, 3, {1,24,15}}   //   r[ABIJ] += -0.25 W[BiJv] t[AviI]
{"ABIJ,AIvi,BvJi", -0.25, 3, {1,36,15}}   //   r[ABIJ] += -0.25 W[AIvi] t[BvJi]
{"ABIJ,AiIv,BvJi", 0.5, 3, {1,24,15}}   //   r[ABIJ] += 0.5 W[AiIv] t[BvJi]
{"ABIJ,BIvi,AviJ", -0.25, 3, {1,36,15}}   //   r[ABIJ] += -0.25 W[BIvi] t[AviJ]
{"ABIJ,AiIv,BviJ", -0.25, 3, {1,24,15}}   //   r[ABIJ] += -0.25 W[AiIv] t[BviJ]
{"ABIJ,ijvw,AvIJ,Bwji", 0.125, 4, {1,22,15,15}}   //   r[ABIJ] += 0.125 W[ijvw] t[AvIJ] t[Bwji]
{"ABIJ,ijvw,AvIJ,Bwij", -0.125, 4, {1,22,15,15}}   //   r[ABIJ] += -0.125 W[ijvw] t[AvIJ] t[Bwij]
{"ABIJ,ijvw,AvIj,BwJi", -0.25, 4, {1,22,15,15}}   //   r[ABIJ] += -0.25 W[ijvw] t[AvIj] t[BwJi]
{"ABIJ,ijvw,AvIi,BwJj", 0.25, 4, {1,22,15,15}}   //   r[ABIJ] += 0.25 W[ijvw] t[AvIi] t[BwJj]
{"ABIJ,ijvw,AvIj,BwiJ", 0.125, 4, {1,22,15,15}}   //   r[ABIJ] += 0.125 W[ijvw] t[AvIj] t[BwiJ]
{"ABIJ,ijvw,AvIi,BwjJ", -0.125, 4, {1,22,15,15}}   //   r[ABIJ] += -0.125 W[ijvw] t[AvIi] t[BwjJ]
{"ABIJ,ijvw,Avij,BwJI", 0.125, 4, {1,22,15,15}}   //   r[ABIJ] += 0.125 W[ijvw] t[Avij] t[BwJI]
{"ABIJ,ijvw,Avji,BwJI", -0.125, 4, {1,22,15,15}}   //   r[ABIJ] += -0.125 W[ijvw] t[Avji] t[BwJI]
{"ABIJ,ijvw,AvjI,BwJi", 0.125, 4, {1,22,15,15}}   //   r[ABIJ] += 0.125 W[ijvw] t[AvjI] t[BwJi]
{"ABIJ,ijvw,AviI,BwJj", -0.125, 4, {1,22,15,15}}   //   r[ABIJ] += -0.125 W[ijvw] t[AviI] t[BwJj]
{"ABIJ,ijvw,AvjJ,BwiI", 0.041666666666667, 4, {1,22,15,15}}   //   r[ABIJ] += 0.041666666666667 W[ijvw] t[AvjJ] t[BwiI]
{"ABIJ,ijvw,AviJ,BwjI", -0.041666666666667, 4, {1,22,15,15}}   //   r[ABIJ] += -0.041666666666667 W[ijvw] t[AviJ] t[BwjI]
{"ABIJ,aivw,awJi,BAvI", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[awJi] t[BAvI]
{"ABIJ,aivw,BwJi,aAvI", 0.25, 4, {1,23,15,17}}   //   r[ABIJ] += 0.25 W[aivw] t[BwJi] t[aAvI]
{"ABIJ,aivw,BwJi,AavI", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[BwJi] t[AavI]
{"ABIJ,aivw,BwiJ,aAvI", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[BwiJ] t[aAvI]
{"ABIJ,aivw,BwiJ,AavI", 0.083333333333333, 4, {1,23,15,17}}   //   r[ABIJ] += 0.083333333333333 W[aivw] t[BwiJ] t[AavI]
{"ABIJ,aivw,awIi,ABvJ", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[awIi] t[ABvJ]
{"ABIJ,aivw,AwIi,aBvJ", 0.25, 4, {1,23,15,17}}   //   r[ABIJ] += 0.25 W[aivw] t[AwIi] t[aBvJ]
{"ABIJ,aivw,AwIi,BavJ", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[AwIi] t[BavJ]
{"ABIJ,aivw,awIJ,ABvi", 0.083333333333333, 4, {1,23,15,17}}   //   r[ABIJ] += 0.083333333333333 W[aivw] t[awIJ] t[ABvi]
{"ABIJ,aivw,AwIJ,aBvi", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[AwIJ] t[aBvi]
{"ABIJ,aivw,AwiI,aBvJ", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[AwiI] t[aBvJ]
{"ABIJ,aivw,AwiI,BavJ", 0.083333333333333, 4, {1,23,15,17}}   //   r[ABIJ] += 0.083333333333333 W[aivw] t[AwiI] t[BavJ]
{"ABIJ,aivw,awJI,BAvi", 0.083333333333333, 4, {1,23,15,17}}   //   r[ABIJ] += 0.083333333333333 W[aivw] t[awJI] t[BAvi]
{"ABIJ,aivw,BwJI,aAvi", -0.125, 4, {1,23,15,17}}   //   r[ABIJ] += -0.125 W[aivw] t[BwJI] t[aAvi]
{"ABIJ,aijv,Avij,BaJI", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[Avij] t[BaJI]
{"ABIJ,aijv,Avji,BaJI", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[Avji] t[BaJI]
{"ABIJ,aijv,Bvij,AaIJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[Bvij] t[AaIJ]
{"ABIJ,aijv,Bvji,AaIJ", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[Bvji] t[AaIJ]
{"ABIJ,aijv,avJi,ABIj", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[avJi] t[ABIj]
{"ABIJ,aijv,avJj,ABIi", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[avJj] t[ABIi]
{"ABIJ,aijv,BvJj,AaiI", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BvJj] t[AaiI]
{"ABIJ,aijv,BvJj,AaIi", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[BvJj] t[AaIi]
{"ABIJ,aijv,BvJi,AajI", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[BvJi] t[AajI]
{"ABIJ,aijv,BvJi,AaIj", 1.0, 4, {1,24,15,18}}   //   r[ABIJ] += 1.0 W[aijv] t[BvJi] t[AaIj]
{"ABIJ,aijv,aviJ,ABIj", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[aviJ] t[ABIj]
{"ABIJ,aijv,avjJ,ABIi", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[avjJ] t[ABIi]
{"ABIJ,aijv,AvjJ,BaiI", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AvjJ] t[BaiI]
{"ABIJ,aijv,BvjJ,AaIi", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BvjJ] t[AaIi]
{"ABIJ,aijv,BviJ,AajI", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BviJ] t[AajI]
{"ABIJ,aijv,BviJ,AaIj", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[BviJ] t[AaIj]
{"ABIJ,aijv,avIi,ABjJ", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[avIi] t[ABjJ]
{"ABIJ,aijv,avIj,ABiJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[avIj] t[ABiJ]
{"ABIJ,aijv,AvIj,BaiJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AvIj] t[BaiJ]
{"ABIJ,aijv,AvIj,BaJi", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[AvIj] t[BaJi]
{"ABIJ,aijv,AvIi,BajJ", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[AvIi] t[BajJ]
{"ABIJ,aijv,AvIi,BaJj", 1.0, 4, {1,24,15,18}}   //   r[ABIJ] += 1.0 W[aijv] t[AvIi] t[BaJj]
{"ABIJ,aijv,avIJ,ABji", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[avIJ] t[ABji]
{"ABIJ,aijv,AvIJ,Baji", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AvIJ] t[Baji]
{"ABIJ,aijv,AvIJ,Baij", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[AvIJ] t[Baij]
{"ABIJ,aijv,aviI,ABjJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[aviI] t[ABjJ]
{"ABIJ,aijv,avjI,ABiJ", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[avjI] t[ABiJ]
{"ABIJ,aijv,AvjI,BaJi", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AvjI] t[BaJi]
{"ABIJ,aijv,AviI,BajJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[AviI] t[BajJ]
{"ABIJ,aijv,AviI,BaJj", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[AviI] t[BaJj]
{"ABIJ,aijv,BvjI,AaiJ", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BvjI] t[AaiJ]
{"ABIJ,aijv,avJI,ABij", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[avJI] t[ABij]
{"ABIJ,aijv,BvJI,Aaji", 0.25, 4, {1,24,15,18}}   //   r[ABIJ] += 0.25 W[aijv] t[BvJI] t[Aaji]
{"ABIJ,aijv,BvJI,Aaij", -0.5, 4, {1,24,15,18}}   //   r[ABIJ] += -0.5 W[aijv] t[BvJI] t[Aaij]
{"ABIJ,Aiav,BvJi,aI", 0.25, 4, {1,32,15,88}}   //   r[ABIJ] += 0.25 W[Aiav] t[BvJi] ta[aI]
{"ABIJ,Aiav,BviJ,aI", -0.166666666666667, 4, {1,32,15,88}}   //   r[ABIJ] += -0.166666666666667 W[Aiav] t[BviJ] ta[aI]
{"ABIJ,Bavi,AviJ,aI", -0.166666666666667, 4, {1,31,15,88}}   //   r[ABIJ] += -0.166666666666667 W[Bavi] t[AviJ] ta[aI]
{"ABIJ,Biav,AvIi,aJ", 0.25, 4, {1,32,15,88}}   //   r[ABIJ] += 0.25 W[Biav] t[AvIi] ta[aJ]
{"ABIJ,Bavi,avIJ,Ai", -0.166666666666667, 4, {1,31,15,88}}   //   r[ABIJ] += -0.166666666666667 W[Bavi] t[avIJ] ta[Ai]
{"ABIJ,Bavi,AvIJ,ai", 0.25, 4, {1,31,15,88}}   //   r[ABIJ] += 0.25 W[Bavi] t[AvIJ] ta[ai]
{"ABIJ,Jijv,AvIi,Bj", -0.25, 4, {1,33,15,88}}   //   r[ABIJ] += -0.25 W[Jijv] t[AvIi] ta[Bj]
{"ABIJ,Aavi,BviI,aJ", -0.166666666666667, 4, {1,31,15,88}}   //   r[ABIJ] += -0.166666666666667 W[Aavi] t[BviI] ta[aJ]
{"ABIJ,Biav,AviI,aJ", -0.166666666666667, 4, {1,32,15,88}}   //   r[ABIJ] += -0.166666666666667 W[Biav] t[AviI] ta[aJ]
{"ABIJ,Aavi,avJI,Bi", -0.166666666666667, 4, {1,31,15,88}}   //   r[ABIJ] += -0.166666666666667 W[Aavi] t[avJI] ta[Bi]
{"ABIJ,Aavi,BvJI,ai", 0.25, 4, {1,31,15,88}}   //   r[ABIJ] += 0.25 W[Aavi] t[BvJI] ta[ai]
{"ABIJ,Jijv,AviI,Bj", 0.166666666666667, 4, {1,33,15,88}}   //   r[ABIJ] += 0.166666666666667 W[Jijv] t[AviI] ta[Bj]
{"ABIJ,Iijv,BvJi,Aj", -0.25, 4, {1,33,15,88}}   //   r[ABIJ] += -0.25 W[Iijv] t[BvJi] ta[Aj]
{"ABIJ,Iijv,BviJ,Aj", 0.166666666666667, 4, {1,33,15,88}}   //   r[ABIJ] += 0.166666666666667 W[Iijv] t[BviJ] ta[Aj]
{"ABIJ,aijv,BvJi,Aj,aI", -0.25, 5, {1,24,15,88,88}}   //   r[ABIJ] += -0.25 W[aijv] t[BvJi] ta[Aj] ta[aI]
{"ABIJ,aijv,BviJ,Aj,aI", 0.166666666666667, 5, {1,24,15,88,88}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[BviJ] ta[Aj] ta[aI]
{"ABIJ,aijv,AvIi,Bj,aJ", -0.25, 5, {1,24,15,88,88}}   //   r[ABIJ] += -0.25 W[aijv] t[AvIi] ta[Bj] ta[aJ]
{"ABIJ,aijv,AviI,Bj,aJ", 0.166666666666667, 5, {1,24,15,88,88}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[AviI] ta[Bj] ta[aJ]
{"ABIJ,aijv,AvjJ,aI,Bi", 0.166666666666667, 5, {1,24,15,88,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[AvjJ] ta[aI] tb[Bi]
{"ABIJ,aijv,avIJ,Aj,Bi", 0.166666666666667, 5, {1,24,15,88,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[avIJ] ta[Aj] tb[Bi]
{"ABIJ,aijv,AvIJ,aj,Bi", -0.25, 5, {1,24,15,88,89}}   //   r[ABIJ] += -0.25 W[aijv] t[AvIJ] ta[aj] tb[Bi]
{"ABIJ,aijv,BvjI,aJ,Ai", 0.166666666666667, 5, {1,24,15,88,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[BvjI] ta[aJ] tb[Ai]
{"ABIJ,aijv,avJI,Bj,Ai", 0.166666666666667, 5, {1,24,15,88,89}}   //   r[ABIJ] += 0.166666666666667 W[aijv] t[avJI] ta[Bj] tb[Ai]
{"ABIJ,aijv,BvJI,aj,Ai", -0.25, 5, {1,24,15,88,89}}   //   r[ABIJ] += -0.25 W[aijv] t[BvJI] ta[aj] tb[Ai]
{"ABIJ,Aiav,BvJi,aI", 0.25, 4, {1,32,15,89}}   //   r[ABIJ] += 0.25 W[Aiav] t[BvJi] tb[aI]
{"ABIJ,Aavi,BvJi,aI", -0.25, 4, {1,31,15,89}}   //   r[ABIJ] += -0.25 W[Aavi] t[BvJi] tb[aI]
{"ABIJ,Aiav,BviJ,aI", -0.083333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += -0.083333333333333 W[Aiav] t[BviJ] tb[aI]
{"ABIJ,Aavi,BviJ,aI", 0.083333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += 0.083333333333333 W[Aavi] t[BviJ] tb[aI]
{"ABIJ,Biav,AviJ,aI", 0.083333333333333, 4, {1,32,15,89}}   //   r[ABIJ] += 0.083333333333333 W[Biav] t[AviJ] tb[aI]
{"ABIJ,Bavi,AviJ,aI", -0.083333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += -0.083333333333333 W[Bavi] t[AviJ] tb[aI]
{"ABIJ,Biav,AvIi,aJ", 0.25, 4, {1,32,15,89}}   //   r[ABIJ] += 0.25 W[Biav] t[AvIi] tb[aJ]
{"ABIJ,Bavi,AvIi,aJ", -0.25, 4, {1,31,15,89}}   //   r[ABIJ] += -0.25 W[Bavi] t[AvIi] tb[aJ]
{"ABIJ,Aavi,avIJ,Bi", 0.083333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += 0.083333333333333 W[Aavi] t[avIJ] tb[Bi]
{"ABIJ,Aiav,avIJ,Bi", -0.25, 4, {1,32,15,89}}   //   r[ABIJ] += -0.25 W[Aiav] t[avIJ] tb[Bi]
{"ABIJ,Bavi,avIJ,Ai", -0.083333333333333, 4, {1,31,15,89}}   //   r[ABIJ] += -0.083333333333333 W[Bavi] t[avIJ] tb[Ai]
{"ABIJ,Biav,AvIJ,ai", -0.25, 4, {1,32,15,89}}   //   r[ABIJ] += -0.25 W[Biav] t[AvIJ] tb[ai]
{"ABIJ,Bavi,AvIJ,ai", 0.25, 4, {1,31,15,89}}   //   r[ABIJ] += 0.25 W[Bavi] t[AvIJ] tb[ai]
{"ABIJ,Jijv,AvIi,Bj", -0.25, 4, {1,33,15,89}}   //   r[ABIJ] += -0.25 W[Jijv] t[AvIi] tb[Bj]
{"ABIJ,Jijv,AvIj,Bi", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 0.25 W[Jijv] t[AvIj] tb[Bi]
{"ABIJ,Aiav,BvJI,ai", -0.25, 4, {1,32,15,89}}   //   r[ABIJ] += -0.25 W[Aiav] t[BvJI] tb[ai]
{"ABIJ,Aavi,BvJI,ai", 0.25, 4, {1,31,15,89}}   //   r[ABIJ] += 0.25 W[Aavi] t[BvJI] tb[ai]
{"ABIJ,Biav,avJI,Ai", -0.25, 4, {1,32,15,89}}   //   r[ABIJ] += -0.25 W[Biav] t[avJI] tb[Ai]
{"ABIJ,Jijv,AviI,Bj", 0.083333333333333, 4, {1,33,15,89}}   //   r[ABIJ] += 0.083333333333333 W[Jijv] t[AviI] tb[Bj]
{"ABIJ,Jijv,BviI,Aj", -0.083333333333333, 4, {1,33,15,89}}   //   r[ABIJ] += -0.083333333333333 W[Jijv] t[BviI] tb[Aj]
{"ABIJ,Jijv,BvjI,Ai", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 0.25 W[Jijv] t[BvjI] tb[Ai]
{"ABIJ,Iijv,BvJi,Aj", -0.25, 4, {1,33,15,89}}   //   r[ABIJ] += -0.25 W[Iijv] t[BvJi] tb[Aj]
{"ABIJ,Iijv,BvJj,Ai", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 0.25 W[Iijv] t[BvJj] tb[Ai]
{"ABIJ,Iijv,AvjJ,Bi", 0.25, 4, {1,33,15,89}}   //   r[ABIJ] += 0.25 W[Iijv] t[AvjJ] tb[Bi]
{"ABIJ,aijv,BvJj,Ai,aI", 0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += 0.25 W[aijv] t[BvJj] tb[Ai] tb[aI]
{"ABIJ,aijv,BvJi,Aj,aI", -0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += -0.25 W[aijv] t[BvJi] tb[Aj] tb[aI]
{"ABIJ,aijv,AvjJ,Bi,aI", 0.083333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 0.083333333333333 W[aijv] t[AvjJ] tb[Bi] tb[aI]
{"ABIJ,aijv,AviJ,Bj,aI", -0.083333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -0.083333333333333 W[aijv] t[AviJ] tb[Bj] tb[aI]
{"ABIJ,aijv,BvjJ,Ai,aI", -0.083333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -0.083333333333333 W[aijv] t[BvjJ] tb[Ai] tb[aI]
{"ABIJ,aijv,BviJ,Aj,aI", 0.083333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 0.083333333333333 W[aijv] t[BviJ] tb[Aj] tb[aI]
{"ABIJ,aijv,AvIj,Bi,aJ", 0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += 0.25 W[aijv] t[AvIj] tb[Bi] tb[aJ]
{"ABIJ,aijv,AvIi,Bj,aJ", -0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += -0.25 W[aijv] t[AvIi] tb[Bj] tb[aJ]
{"ABIJ,aijv,avIJ,Ai,Bj", -0.083333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += -0.083333333333333 W[aijv] t[avIJ] tb[Ai] tb[Bj]
{"ABIJ,aijv,avIJ,Aj,Bi", 0.083333333333333, 5, {1,24,15,89,89}}   //   r[ABIJ] += 0.083333333333333 W[aijv] t[avIJ] tb[Aj] tb[Bi]
{"ABIJ,aijv,AvIJ,Bi,aj", -0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += -0.25 W[aijv] t[AvIJ] tb[Bi] tb[aj]
{"ABIJ,aijv,AvIJ,Bj,ai", 0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += 0.25 W[aijv] t[AvIJ] tb[Bj] tb[ai]
{"ABIJ,aijv,BvJI,Ai,aj", -0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += -0.25 W[aijv] t[BvJI] tb[Ai] tb[aj]
{"ABIJ,aijv,BvJI,Aj,ai", 0.25, 5, {1,24,15,89,89}}   //   r[ABIJ] += 0.25 W[aijv] t[BvJI] tb[Aj] tb[ai]
{"ABIJ,IJvw,ABvw", 0.333333333333333, 3, {1,22,16}}   //   r[ABIJ] += 0.333333333333333 W[IJvw] t[ABvw]
{"ABIJ,abvw,Aavw,BbJI", 1.0, 4, {1,25,16,18}}   //   r[ABIJ] += 1.0 W[abvw] t[Aavw] t[BbJI]
{"ABIJ,abvw,Bavw,AbIJ", 1.0, 4, {1,25,16,18}}   //   r[ABIJ] += 1.0 W[abvw] t[Bavw] t[AbIJ]
{"ABIJ,abvw,ABvw,abIJ", 0.333333333333333, 4, {1,25,16,18}}   //   r[ABIJ] += 0.333333333333333 W[abvw] t[ABvw] t[abIJ]
{"ABIJ,Javw,ABvw,aI", -0.333333333333333, 4, {1,37,16,88}}   //   r[ABIJ] += -0.333333333333333 W[Javw] t[ABvw] ta[aI]
{"ABIJ,abvw,ABvw,aI,bJ", 0.333333333333333, 5, {1,25,16,88,88}}   //   r[ABIJ] += 0.333333333333333 W[abvw] t[ABvw] ta[aI] ta[bJ]
{"ABIJ,AJav,BavI", -0.25, 3, {1,32,17}}   //   r[ABIJ] += -0.25 W[AJav] t[BavI]
{"ABIJ,BJav,aAvI", -0.25, 3, {1,32,17}}   //   r[ABIJ] += -0.25 W[BJav] t[aAvI]
{"ABIJ,BaJv,aAvI", 0.5, 3, {1,26,17}}   //   r[ABIJ] += 0.5 W[BaJv] t[aAvI]
{"ABIJ,BaJv,AavI", -0.25, 3, {1,26,17}}   //   r[ABIJ] += -0.25 W[BaJv] t[AavI]
{"ABIJ,AIav,aBvJ", -0.25, 3, {1,32,17}}   //   r[ABIJ] += -0.25 W[AIav] t[aBvJ]
{"ABIJ,BIav,AavJ", -0.25, 3, {1,32,17}}   //   r[ABIJ] += -0.25 W[BIav] t[AavJ]
{"ABIJ,AaIv,aBvJ", 0.5, 3, {1,26,17}}   //   r[ABIJ] += 0.5 W[AaIv] t[aBvJ]
{"ABIJ,AaIv,BavJ", -0.25, 3, {1,26,17}}   //   r[ABIJ] += -0.25 W[AaIv] t[BavJ]
{"ABIJ,IJvi,ABvi", 0.25, 3, {1,40,17}}   //   r[ABIJ] += 0.25 W[IJvi] t[ABvi]
{"ABIJ,IJiv,BAvi", 0.25, 3, {1,33,17}}   //   r[ABIJ] += 0.25 W[IJiv] t[BAvi]
{"ABIJ,abvw,BAvI,abwJ", 0.125, 4, {1,25,17,17}}   //   r[ABIJ] += 0.125 W[abvw] t[BAvI] t[abwJ]
{"ABIJ,abvw,aAwI,bBvJ", -0.25, 4, {1,25,17,17}}   //   r[ABIJ] += -0.25 W[abvw] t[aAwI] t[bBvJ]
{"ABIJ,abvw,AawI,bBvJ", 0.125, 4, {1,25,17,17}}   //   r[ABIJ] += 0.125 W[abvw] t[AawI] t[bBvJ]
{"ABIJ,abvw,BAvI,bawJ", -0.125, 4, {1,25,17,17}}   //   r[ABIJ] += -0.125 W[abvw] t[BAvI] t[bawJ]
{"ABIJ,abvw,aAvI,bBwJ", 0.25, 4, {1,25,17,17}}   //   r[ABIJ] += 0.25 W[abvw] t[aAvI] t[bBwJ]
{"ABIJ,abvw,AavI,bBwJ", -0.125, 4, {1,25,17,17}}   //   r[ABIJ] += -0.125 W[abvw] t[AavI] t[bBwJ]
{"ABIJ,abvw,AawJ,BbvI", 0.041666666666667, 4, {1,25,17,17}}   //   r[ABIJ] += 0.041666666666667 W[abvw] t[AawJ] t[BbvI]
{"ABIJ,abvw,AavJ,BbwI", -0.041666666666667, 4, {1,25,17,17}}   //   r[ABIJ] += -0.041666666666667 W[abvw] t[AavJ] t[BbwI]
{"ABIJ,abvw,ABvJ,bawI", -0.125, 4, {1,25,17,17}}   //   r[ABIJ] += -0.125 W[abvw] t[ABvJ] t[bawI]
{"ABIJ,abvw,ABvJ,abwI", 0.125, 4, {1,25,17,17}}   //   r[ABIJ] += 0.125 W[abvw] t[ABvJ] t[abwI]
{"ABIJ,abvw,BawJ,bAvI", 0.125, 4, {1,25,17,17}}   //   r[ABIJ] += 0.125 W[abvw] t[BawJ] t[bAvI]
{"ABIJ,abvw,BavJ,bAwI", -0.125, 4, {1,25,17,17}}   //   r[ABIJ] += -0.125 W[abvw] t[BavJ] t[bAwI]
{"ABIJ,abiv,bAvi,BaJI", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bAvi] t[BaJI]
{"ABIJ,abiv,bBvi,AaIJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bBvi] t[AaIJ]
{"ABIJ,abiv,aAvi,BbJI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[aAvi] t[BbJI]
{"ABIJ,abiv,aBvi,AbIJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[aBvi] t[AbIJ]
{"ABIJ,abiv,Abvi,BaJI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[Abvi] t[BaJI]
{"ABIJ,abiv,Aavi,BbJI", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[Aavi] t[BbJI]
{"ABIJ,abiv,ABvi,abJI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[ABvi] t[abJI]
{"ABIJ,abiv,Bbvi,AaIJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[Bbvi] t[AaIJ]
{"ABIJ,abiv,Bavi,AbIJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[Bavi] t[AbIJ]
{"ABIJ,abiv,BAvi,abIJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BAvi] t[abIJ]
{"ABIJ,abiv,abvJ,ABIi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[abvJ] t[ABIi]
{"ABIJ,abiv,aBvJ,AbiI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[aBvJ] t[AbiI]
{"ABIJ,abiv,aBvJ,AbIi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[aBvJ] t[AbIi]
{"ABIJ,abiv,bavJ,ABIi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bavJ] t[ABIi]
{"ABIJ,abiv,bBvJ,AaiI", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bBvJ] t[AaiI]
{"ABIJ,abiv,bBvJ,AaIi", 1.0, 4, {1,26,17,18}}   //   r[ABIJ] += 1.0 W[abiv] t[bBvJ] t[AaIi]
{"ABIJ,abiv,AavJ,BbiI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[AavJ] t[BbiI]
{"ABIJ,abiv,ABvJ,abIi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[ABvJ] t[abIi]
{"ABIJ,abiv,ABvJ,abiI", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[ABvJ] t[abiI]
{"ABIJ,abiv,BavJ,AbIi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BavJ] t[AbIi]
{"ABIJ,abiv,BbvJ,AaiI", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BbvJ] t[AaiI]
{"ABIJ,abiv,BbvJ,AaIi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[BbvJ] t[AaIi]
{"ABIJ,abiv,abvI,ABiJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[abvI] t[ABiJ]
{"ABIJ,abiv,aAvI,BbiJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[aAvI] t[BbiJ]
{"ABIJ,abiv,aAvI,BbJi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[aAvI] t[BbJi]
{"ABIJ,abiv,bavI,ABiJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bavI] t[ABiJ]
{"ABIJ,abiv,bAvI,BaiJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[bAvI] t[BaiJ]
{"ABIJ,abiv,bAvI,BaJi", 1.0, 4, {1,26,17,18}}   //   r[ABIJ] += 1.0 W[abiv] t[bAvI] t[BaJi]
{"ABIJ,abiv,AavI,BbJi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[AavI] t[BbJi]
{"ABIJ,abiv,AbvI,BaiJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[AbvI] t[BaiJ]
{"ABIJ,abiv,AbvI,BaJi", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[AbvI] t[BaJi]
{"ABIJ,abiv,BavI,AbiJ", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BavI] t[AbiJ]
{"ABIJ,abiv,BAvI,abJi", 0.25, 4, {1,26,17,18}}   //   r[ABIJ] += 0.25 W[abiv] t[BAvI] t[abJi]
{"ABIJ,abiv,BAvI,abiJ", -0.5, 4, {1,26,17,18}}   //   r[ABIJ] += -0.5 W[abiv] t[BAvI] t[abiJ]
{"ABIJ,Aabv,aBvJ,bI", 0.25, 4, {1,34,17,88}}   //   r[ABIJ] += 0.25 W[Aabv] t[aBvJ] ta[bI]
{"ABIJ,Aabv,bBvJ,aI", -0.25, 4, {1,34,17,88}}   //   r[ABIJ] += -0.25 W[Aabv] t[bBvJ] ta[aI]
{"ABIJ,Aabv,BavJ,bI", -0.083333333333333, 4, {1,34,17,88}}   //   r[ABIJ] += -0.083333333333333 W[Aabv] t[BavJ] ta[bI]
{"ABIJ,Babv,AavJ,bI", 0.083333333333333, 4, {1,34,17,88}}   //   r[ABIJ] += 0.083333333333333 W[Babv] t[AavJ] ta[bI]
{"ABIJ,Babv,AbvJ,aI", -0.25, 4, {1,34,17,88}}   //   r[ABIJ] += -0.25 W[Babv] t[AbvJ] ta[aI]
{"ABIJ,Javi,ABvi,aI", -0.083333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += -0.083333333333333 W[Javi] t[ABvi] ta[aI]
{"ABIJ,Javi,BAvi,aI", 0.083333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += 0.083333333333333 W[Javi] t[BAvi] ta[aI]
{"ABIJ,Jaiv,ABvi,aI", 0.25, 4, {1,38,17,88}}   //   r[ABIJ] += 0.25 W[Jaiv] t[ABvi] ta[aI]
{"ABIJ,Aabv,BbvI,aJ", -0.25, 4, {1,34,17,88}}   //   r[ABIJ] += -0.25 W[Aabv] t[BbvI] ta[aJ]
{"ABIJ,Babv,aAvI,bJ", 0.25, 4, {1,34,17,88}}   //   r[ABIJ] += 0.25 W[Babv] t[aAvI] ta[bJ]
{"ABIJ,Babv,bAvI,aJ", -0.25, 4, {1,34,17,88}}   //   r[ABIJ] += -0.25 W[Babv] t[bAvI] ta[aJ]
{"ABIJ,Jaiv,aAvI,Bi", -0.25, 4, {1,38,17,88}}   //   r[ABIJ] += -0.25 W[Jaiv] t[aAvI] ta[Bi]
{"ABIJ,Jaiv,AavI,Bi", 0.083333333333333, 4, {1,38,17,88}}   //   r[ABIJ] += 0.083333333333333 W[Jaiv] t[AavI] ta[Bi]
{"ABIJ,Jaiv,BavI,Ai", -0.083333333333333, 4, {1,38,17,88}}   //   r[ABIJ] += -0.083333333333333 W[Jaiv] t[BavI] ta[Ai]
{"ABIJ,Jaiv,BAvI,ai", 0.25, 4, {1,38,17,88}}   //   r[ABIJ] += 0.25 W[Jaiv] t[BAvI] ta[ai]
{"ABIJ,Javi,aAvI,Bi", 0.25, 4, {1,39,17,88}}   //   r[ABIJ] += 0.25 W[Javi] t[aAvI] ta[Bi]
{"ABIJ,Javi,AavI,Bi", -0.083333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += -0.083333333333333 W[Javi] t[AavI] ta[Bi]
{"ABIJ,Javi,BavI,Ai", 0.083333333333333, 4, {1,39,17,88}}   //   r[ABIJ] += 0.083333333333333 W[Javi] t[BavI] ta[Ai]
{"ABIJ,Javi,BAvI,ai", -0.25, 4, {1,39,17,88}}   //   r[ABIJ] += -0.25 W[Javi] t[BAvI] ta[ai]
{"ABIJ,Iaiv,BAvi,aJ", 0.25, 4, {1,38,17,88}}   //   r[ABIJ] += 0.25 W[Iaiv] t[BAvi] ta[aJ]
{"ABIJ,Iaiv,aBvJ,Ai", -0.25, 4, {1,38,17,88}}   //   r[ABIJ] += -0.25 W[Iaiv] t[aBvJ] ta[Ai]
{"ABIJ,Iaiv,ABvJ,ai", 0.25, 4, {1,38,17,88}}   //   r[ABIJ] += 0.25 W[Iaiv] t[ABvJ] ta[ai]
{"ABIJ,Iavi,aBvJ,Ai", 0.25, 4, {1,39,17,88}}   //   r[ABIJ] += 0.25 W[Iavi] t[aBvJ] ta[Ai]
{"ABIJ,Iavi,ABvJ,ai", -0.25, 4, {1,39,17,88}}   //   r[ABIJ] += -0.25 W[Iavi] t[ABvJ] ta[ai]
{"ABIJ,abiv,ABvi,aI,bJ", -0.083333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -0.083333333333333 W[abiv] t[ABvi] ta[aI] ta[bJ]
{"ABIJ,abiv,BAvi,aI,bJ", 0.083333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 0.083333333333333 W[abiv] t[BAvi] ta[aI] ta[bJ]
{"ABIJ,abiv,aBvJ,Ai,bI", 0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += 0.25 W[abiv] t[aBvJ] ta[Ai] ta[bI]
{"ABIJ,abiv,bBvJ,Ai,aI", -0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += -0.25 W[abiv] t[bBvJ] ta[Ai] ta[aI]
{"ABIJ,abiv,AavJ,Bi,bI", 0.083333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 0.083333333333333 W[abiv] t[AavJ] ta[Bi] ta[bI]
{"ABIJ,abiv,AbvJ,Bi,aI", -0.083333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -0.083333333333333 W[abiv] t[AbvJ] ta[Bi] ta[aI]
{"ABIJ,abiv,ABvJ,ai,bI", -0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += -0.25 W[abiv] t[ABvJ] ta[ai] ta[bI]
{"ABIJ,abiv,ABvJ,aI,bi", 0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += 0.25 W[abiv] t[ABvJ] ta[aI] ta[bi]
{"ABIJ,abiv,BavJ,Ai,bI", -0.083333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += -0.083333333333333 W[abiv] t[BavJ] ta[Ai] ta[bI]
{"ABIJ,abiv,BbvJ,Ai,aI", 0.083333333333333, 5, {1,26,17,88,88}}   //   r[ABIJ] += 0.083333333333333 W[abiv] t[BbvJ] ta[Ai] ta[aI]
{"ABIJ,abiv,aAvI,Bi,bJ", 0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += 0.25 W[abiv] t[aAvI] ta[Bi] ta[bJ]
{"ABIJ,abiv,bAvI,Bi,aJ", -0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += -0.25 W[abiv] t[bAvI] ta[Bi] ta[aJ]
{"ABIJ,abiv,BAvI,ai,bJ", -0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += -0.25 W[abiv] t[BAvI] ta[ai] ta[bJ]
{"ABIJ,abiv,BAvI,aJ,bi", 0.25, 5, {1,26,17,88,88}}   //   r[ABIJ] += 0.25 W[abiv] t[BAvI] ta[aJ] ta[bi]
{"ABIJ,abiv,BAvi,bJ,aI", 0.166666666666667, 5, {1,26,17,88,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[BAvi] ta[bJ] tb[aI]
{"ABIJ,abiv,ABvi,bI,aJ", 0.166666666666667, 5, {1,26,17,88,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[ABvi] ta[bI] tb[aJ]
{"ABIJ,abiv,AavJ,bI,Bi", 0.166666666666667, 5, {1,26,17,88,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[AavJ] ta[bI] tb[Bi]
{"ABIJ,abiv,ABvJ,bI,ai", -0.25, 5, {1,26,17,88,89}}   //   r[ABIJ] += -0.25 W[abiv] t[ABvJ] ta[bI] tb[ai]
{"ABIJ,abiv,BavI,bJ,Ai", 0.166666666666667, 5, {1,26,17,88,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[BavI] ta[bJ] tb[Ai]
{"ABIJ,abiv,BAvI,bJ,ai", -0.25, 5, {1,26,17,88,89}}   //   r[ABIJ] += -0.25 W[abiv] t[BAvI] ta[bJ] tb[ai]
{"ABIJ,Aabv,aBvJ,bI", 0.25, 4, {1,34,17,89}}   //   r[ABIJ] += 0.25 W[Aabv] t[aBvJ] tb[bI]
{"ABIJ,Aabv,BavJ,bI", -0.166666666666667, 4, {1,34,17,89}}   //   r[ABIJ] += -0.166666666666667 W[Aabv] t[BavJ] tb[bI]
{"ABIJ,Javi,BAvi,aI", 0.166666666666667, 4, {1,39,17,89}}   //   r[ABIJ] += 0.166666666666667 W[Javi] t[BAvi] tb[aI]
{"ABIJ,Babv,aAvI,bJ", 0.25, 4, {1,34,17,89}}   //   r[ABIJ] += 0.25 W[Babv] t[aAvI] tb[bJ]
{"ABIJ,Babv,AavI,bJ", -0.166666666666667, 4, {1,34,17,89}}   //   r[ABIJ] += -0.166666666666667 W[Babv] t[AavI] tb[bJ]
{"ABIJ,Jaiv,aAvI,Bi", -0.25, 4, {1,38,17,89}}   //   r[ABIJ] += -0.25 W[Jaiv] t[aAvI] tb[Bi]
{"ABIJ,Jaiv,AavI,Bi", 0.166666666666667, 4, {1,38,17,89}}   //   r[ABIJ] += 0.166666666666667 W[Jaiv] t[AavI] tb[Bi]
{"ABIJ,Javi,BavI,Ai", 0.166666666666667, 4, {1,39,17,89}}   //   r[ABIJ] += 0.166666666666667 W[Javi] t[BavI] tb[Ai]
{"ABIJ,Javi,BAvI,ai", -0.25, 4, {1,39,17,89}}   //   r[ABIJ] += -0.25 W[Javi] t[BAvI] tb[ai]
{"ABIJ,Iavi,ABvi,aJ", 0.166666666666667, 4, {1,39,17,89}}   //   r[ABIJ] += 0.166666666666667 W[Iavi] t[ABvi] tb[aJ]
{"ABIJ,Iaiv,aBvJ,Ai", -0.25, 4, {1,38,17,89}}   //   r[ABIJ] += -0.25 W[Iaiv] t[aBvJ] tb[Ai]
{"ABIJ,Iaiv,BavJ,Ai", 0.166666666666667, 4, {1,38,17,89}}   //   r[ABIJ] += 0.166666666666667 W[Iaiv] t[BavJ] tb[Ai]
{"ABIJ,Iavi,AavJ,Bi", 0.166666666666667, 4, {1,39,17,89}}   //   r[ABIJ] += 0.166666666666667 W[Iavi] t[AavJ] tb[Bi]
{"ABIJ,Iavi,ABvJ,ai", -0.25, 4, {1,39,17,89}}   //   r[ABIJ] += -0.25 W[Iavi] t[ABvJ] tb[ai]
{"ABIJ,abiv,bBvJ,Ai,aI", -0.25, 5, {1,26,17,89,89}}   //   r[ABIJ] += -0.25 W[abiv] t[bBvJ] tb[Ai] tb[aI]
{"ABIJ,abiv,BbvJ,Ai,aI", 0.166666666666667, 5, {1,26,17,89,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[BbvJ] tb[Ai] tb[aI]
{"ABIJ,abiv,bAvI,Bi,aJ", -0.25, 5, {1,26,17,89,89}}   //   r[ABIJ] += -0.25 W[abiv] t[bAvI] tb[Bi] tb[aJ]
{"ABIJ,abiv,AbvI,Bi,aJ", 0.166666666666667, 5, {1,26,17,89,89}}   //   r[ABIJ] += 0.166666666666667 W[abiv] t[AbvI] tb[Bi] tb[aJ]
{"ABIJ,ABab,abIJ", 1.0, 3, {1,41,18}}   //   r[ABIJ] += 1.0 W[ABab] t[abIJ]
{"ABIJ,AJai,BaiI", -1.0, 3, {1,42,18}}   //   r[ABIJ] += -1.0 W[AJai] t[BaiI]
{"ABIJ,BJai,AaIi", -1.0, 3, {1,42,18}}   //   r[ABIJ] += -1.0 W[BJai] t[AaIi]
{"ABIJ,BaJi,AaiI", -1.0, 3, {1,27,18}}   //   r[ABIJ] += -1.0 W[BaJi] t[AaiI]
{"ABIJ,BaJi,AaIi", 2.0, 3, {1,27,18}}   //   r[ABIJ] += 2.0 W[BaJi] t[AaIi]
{"ABIJ,AIai,BaJi", -1.0, 3, {1,42,18}}   //   r[ABIJ] += -1.0 W[AIai] t[BaJi]
{"ABIJ,BIai,AaiJ", -1.0, 3, {1,42,18}}   //   r[ABIJ] += -1.0 W[BIai] t[AaiJ]
{"ABIJ,AaIi,BaiJ", -1.0, 3, {1,27,18}}   //   r[ABIJ] += -1.0 W[AaIi] t[BaiJ]
{"ABIJ,AaIi,BaJi", 2.0, 3, {1,27,18}}   //   r[ABIJ] += 2.0 W[AaIi] t[BaJi]
{"ABIJ,IJij,ABij", 1.0, 3, {1,43,18}}   //   r[ABIJ] += 1.0 W[IJij] t[ABij]
{"ABIJ,abij,Aaji,BbJI", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[Aaji] t[BbJI]
{"ABIJ,abij,AaIJ,Bbij", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[AaIJ] t[Bbij]
{"ABIJ,abij,Aaij,BbJI", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[Aaij] t[BbJI]
{"ABIJ,abij,AaIJ,Bbji", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AaIJ] t[Bbji]
{"ABIJ,abij,ABij,abIJ", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[ABij] t[abIJ]
{"ABIJ,abij,ABIi,abJj", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[ABIi] t[abJj]
{"ABIJ,abij,AajJ,BbiI", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AajJ] t[BbiI]
{"ABIJ,abij,AaIj,BbiJ", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AaIj] t[BbiJ]
{"ABIJ,abij,ABIi,abjJ", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[ABIi] t[abjJ]
{"ABIJ,abij,AaiI,BbjJ", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AaiI] t[BbjJ]
{"ABIJ,abij,AaIi,BbjJ", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[AaIi] t[BbjJ]
{"ABIJ,abij,AajI,BbJi", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[AajI] t[BbJi]
{"ABIJ,abij,AaIj,BbJi", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[AaIj] t[BbJi]
{"ABIJ,abij,AaiI,BbJj", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[AaiI] t[BbJj]
{"ABIJ,abij,AaIi,BbJj", 4.0, 4, {1,27,18,18}}   //   r[ABIJ] += 4.0 W[abij] t[AaIi] t[BbJj]
{"ABIJ,abij,ABiJ,abjI", 1.0, 4, {1,27,18,18}}   //   r[ABIJ] += 1.0 W[abij] t[ABiJ] t[abjI]
{"ABIJ,abij,ABiJ,abIj", -2.0, 4, {1,27,18,18}}   //   r[ABIJ] += -2.0 W[abij] t[ABiJ] t[abIj]
{"ABIJ,Aabi,BaiJ,bI", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Aabi] t[BaiJ] ta[bI]
{"ABIJ,Aabi,BaJi,bI", 1.0, 4, {1,44,18,88}}   //   r[ABIJ] += 1.0 W[Aabi] t[BaJi] ta[bI]
{"ABIJ,Aabi,BbJi,aI", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Aabi] t[BbJi] ta[aI]
{"ABIJ,Babi,AbiJ,aI", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Babi] t[AbiJ] ta[aI]
{"ABIJ,Jaij,ABji,aI", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Jaij] t[ABji] ta[aI]
{"ABIJ,Aabi,BbiI,aJ", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Aabi] t[BbiI] ta[aJ]
{"ABIJ,Babi,AaiI,bJ", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Babi] t[AaiI] ta[bJ]
{"ABIJ,Babi,AaIi,bJ", 1.0, 4, {1,44,18,88}}   //   r[ABIJ] += 1.0 W[Babi] t[AaIi] ta[bJ]
{"ABIJ,Babi,AbIi,aJ", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Babi] t[AbIi] ta[aJ]
{"ABIJ,Aabi,BaJI,bi", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Aabi] t[BaJI] ta[bi]
{"ABIJ,Aabi,abJI,Bi", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Aabi] t[abJI] ta[Bi]
{"ABIJ,Aabi,BbJI,ai", 1.0, 4, {1,44,18,88}}   //   r[ABIJ] += 1.0 W[Aabi] t[BbJI] ta[ai]
{"ABIJ,Babi,abIJ,Ai", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Babi] t[abIJ] ta[Ai]
{"ABIJ,Babi,AaIJ,bi", -0.5, 4, {1,44,18,88}}   //   r[ABIJ] += -0.5 W[Babi] t[AaIJ] ta[bi]
{"ABIJ,Babi,AbIJ,ai", 1.0, 4, {1,44,18,88}}   //   r[ABIJ] += 1.0 W[Babi] t[AbIJ] ta[ai]
{"ABIJ,Jaij,AajI,Bi", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Jaij] t[AajI] ta[Bi]
{"ABIJ,Jaij,AaIj,Bi", -1.0, 4, {1,45,18,88}}   //   r[ABIJ] += -1.0 W[Jaij] t[AaIj] ta[Bi]
{"ABIJ,Jaij,ABIj,ai", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Jaij] t[ABIj] ta[ai]
{"ABIJ,Jaij,BaiI,Aj", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Jaij] t[BaiI] ta[Aj]
{"ABIJ,Jaij,AaIi,Bj", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Jaij] t[AaIi] ta[Bj]
{"ABIJ,Jaij,ABIi,aj", -1.0, 4, {1,45,18,88}}   //   r[ABIJ] += -1.0 W[Jaij] t[ABIi] ta[aj]
{"ABIJ,Iaij,ABij,aJ", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Iaij] t[ABij] ta[aJ]
{"ABIJ,Iaij,BajJ,Ai", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Iaij] t[BajJ] ta[Ai]
{"ABIJ,Iaij,BaJj,Ai", -1.0, 4, {1,45,18,88}}   //   r[ABIJ] += -1.0 W[Iaij] t[BaJj] ta[Ai]
{"ABIJ,Iaij,ABjJ,ai", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Iaij] t[ABjJ] ta[ai]
{"ABIJ,Iaij,AaiJ,Bj", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Iaij] t[AaiJ] ta[Bj]
{"ABIJ,Iaij,BaJi,Aj", 0.5, 4, {1,45,18,88}}   //   r[ABIJ] += 0.5 W[Iaij] t[BaJi] ta[Aj]
{"ABIJ,Iaij,ABiJ,aj", -1.0, 4, {1,45,18,88}}   //   r[ABIJ] += -1.0 W[Iaij] t[ABiJ] ta[aj]
{"ABIJ,abij,ABij,aJ,bI", -0.166666666666667, 5, {1,27,18,88,88}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[ABij] ta[aJ] ta[bI]
{"ABIJ,abij,AajJ,Bi,bI", 0.166666666666667, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.166666666666667 W[abij] t[AajJ] ta[Bi] ta[bI]
{"ABIJ,abij,BajJ,Ai,bI", -0.166666666666667, 5, {1,27,18,88,88}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[BajJ] ta[Ai] ta[bI]
{"ABIJ,abij,BaiJ,Aj,bI", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.5 W[abij] t[BaiJ] ta[Aj] ta[bI]
{"ABIJ,abij,BaJj,Ai,bI", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.5 W[abij] t[BaJj] ta[Ai] ta[bI]
{"ABIJ,abij,BaJi,Aj,bI", -1.0, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1.0 W[abij] t[BaJi] ta[Aj] ta[bI]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += -0.5 W[abij] t[ABiJ] ta[aI] ta[bj]
{"ABIJ,abij,ABiJ,aj,bI", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.5 W[abij] t[ABiJ] ta[aj] ta[bI]
{"ABIJ,abij,AaiI,Bj,bJ", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.5 W[abij] t[AaiI] ta[Bj] ta[bJ]
{"ABIJ,abij,AaIj,Bi,bJ", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.5 W[abij] t[AaIj] ta[Bi] ta[bJ]
{"ABIJ,abij,AaIi,Bj,bJ", -1.0, 5, {1,27,18,88,88}}   //   r[ABIJ] += -1.0 W[abij] t[AaIi] ta[Bj] ta[bJ]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += -0.5 W[abij] t[ABIi] ta[aJ] ta[bj]
{"ABIJ,abij,ABIi,aj,bJ", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.5 W[abij] t[ABIi] ta[aj] ta[bJ]
{"ABIJ,abij,abIJ,Aj,Bi", -0.166666666666667, 5, {1,27,18,88,88}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[abIJ] ta[Aj] ta[Bi]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += -0.5 W[abij] t[BaJI] ta[Ai] ta[bj]
{"ABIJ,abij,BaJI,Aj,bi", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.5 W[abij] t[BaJI] ta[Aj] ta[bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += -0.5 W[abij] t[AaIJ] ta[Bi] ta[bj]
{"ABIJ,abij,AaIJ,Bj,bi", 0.5, 5, {1,27,18,88,88}}   //   r[ABIJ] += 0.5 W[abij] t[AaIJ] ta[Bj] ta[bi]
{"ABIJ,abij,ABij,bJ,aI", 0.333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[ABij] ta[bJ] tb[aI]
{"ABIJ,abij,AajJ,Bi,bI", 0.333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[AajJ] ta[Bi] tb[bI]
{"ABIJ,abij,ABiJ,bj,aI", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -0.5 W[abij] t[ABiJ] ta[bj] tb[aI]
{"ABIJ,abij,ABij,aI,bJ", 0.333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[ABij] ta[aI] tb[bJ]
{"ABIJ,abij,AajJ,bI,Bi", 0.333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[AajJ] ta[bI] tb[Bi]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -0.5 W[abij] t[ABiJ] ta[aI] tb[bj]
{"ABIJ,abij,BajI,Ai,bJ", 0.333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[BajI] ta[Ai] tb[bJ]
{"ABIJ,abij,ABIi,bj,aJ", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -0.5 W[abij] t[ABIi] ta[bj] tb[aJ]
{"ABIJ,abij,BajI,bJ,Ai", 0.333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[BajI] ta[bJ] tb[Ai]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -0.5 W[abij] t[ABIi] ta[aJ] tb[bj]
{"ABIJ,abij,abIJ,Bj,Ai", 0.333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[abIJ] ta[Bj] tb[Ai]
{"ABIJ,abij,BaJI,bj,Ai", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -0.5 W[abij] t[BaJI] ta[bj] tb[Ai]
{"ABIJ,abij,abIJ,Ai,Bj", 0.333333333333333, 5, {1,27,18,88,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] t[abIJ] ta[Ai] tb[Bj]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -0.5 W[abij] t[BaJI] ta[Ai] tb[bj]
{"ABIJ,abij,AaIJ,bj,Bi", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -0.5 W[abij] t[AaIJ] ta[bj] tb[Bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,27,18,88,89}}   //   r[ABIJ] += -0.5 W[abij] t[AaIJ] ta[Bi] tb[bj]
{"ABIJ,Aabi,BaiJ,bI", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[BaiJ] tb[bI]
{"ABIJ,Aabi,BaJi,bI", 1.0, 4, {1,44,18,89}}   //   r[ABIJ] += 1.0 W[Aabi] t[BaJi] tb[bI]
{"ABIJ,Aabi,BbJi,aI", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[BbJi] tb[aI]
{"ABIJ,Babi,AbiJ,aI", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[AbiJ] tb[aI]
{"ABIJ,Jaij,ABji,aI", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[ABji] tb[aI]
{"ABIJ,Aabi,BbiI,aJ", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[BbiI] tb[aJ]
{"ABIJ,Babi,AaiI,bJ", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[AaiI] tb[bJ]
{"ABIJ,Babi,AaIi,bJ", 1.0, 4, {1,44,18,89}}   //   r[ABIJ] += 1.0 W[Babi] t[AaIi] tb[bJ]
{"ABIJ,Babi,AbIi,aJ", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[AbIi] tb[aJ]
{"ABIJ,Aabi,BaJI,bi", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[BaJI] tb[bi]
{"ABIJ,Aabi,abJI,Bi", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Aabi] t[abJI] tb[Bi]
{"ABIJ,Aabi,BbJI,ai", 1.0, 4, {1,44,18,89}}   //   r[ABIJ] += 1.0 W[Aabi] t[BbJI] tb[ai]
{"ABIJ,Babi,abIJ,Ai", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[abIJ] tb[Ai]
{"ABIJ,Babi,AaIJ,bi", -0.5, 4, {1,44,18,89}}   //   r[ABIJ] += -0.5 W[Babi] t[AaIJ] tb[bi]
{"ABIJ,Babi,AbIJ,ai", 1.0, 4, {1,44,18,89}}   //   r[ABIJ] += 1.0 W[Babi] t[AbIJ] tb[ai]
{"ABIJ,Jaij,AajI,Bi", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[AajI] tb[Bi]
{"ABIJ,Jaij,AaIj,Bi", -1.0, 4, {1,45,18,89}}   //   r[ABIJ] += -1.0 W[Jaij] t[AaIj] tb[Bi]
{"ABIJ,Jaij,ABIj,ai", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[ABIj] tb[ai]
{"ABIJ,Jaij,BaiI,Aj", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[BaiI] tb[Aj]
{"ABIJ,Jaij,AaIi,Bj", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Jaij] t[AaIi] tb[Bj]
{"ABIJ,Jaij,ABIi,aj", -1.0, 4, {1,45,18,89}}   //   r[ABIJ] += -1.0 W[Jaij] t[ABIi] tb[aj]
{"ABIJ,Iaij,ABij,aJ", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[ABij] tb[aJ]
{"ABIJ,Iaij,BajJ,Ai", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[BajJ] tb[Ai]
{"ABIJ,Iaij,BaJj,Ai", -1.0, 4, {1,45,18,89}}   //   r[ABIJ] += -1.0 W[Iaij] t[BaJj] tb[Ai]
{"ABIJ,Iaij,ABjJ,ai", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[ABjJ] tb[ai]
{"ABIJ,Iaij,AaiJ,Bj", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[AaiJ] tb[Bj]
{"ABIJ,Iaij,BaJi,Aj", 0.5, 4, {1,45,18,89}}   //   r[ABIJ] += 0.5 W[Iaij] t[BaJi] tb[Aj]
{"ABIJ,Iaij,ABiJ,aj", -1.0, 4, {1,45,18,89}}   //   r[ABIJ] += -1.0 W[Iaij] t[ABiJ] tb[aj]
{"ABIJ,abij,ABij,aJ,bI", -0.166666666666667, 5, {1,27,18,89,89}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[ABij] tb[aJ] tb[bI]
{"ABIJ,abij,AajJ,Bi,bI", 0.166666666666667, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.166666666666667 W[abij] t[AajJ] tb[Bi] tb[bI]
{"ABIJ,abij,BajJ,Ai,bI", -0.166666666666667, 5, {1,27,18,89,89}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[BajJ] tb[Ai] tb[bI]
{"ABIJ,abij,BaiJ,Aj,bI", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[BaiJ] tb[Aj] tb[bI]
{"ABIJ,abij,BaJj,Ai,bI", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[BaJj] tb[Ai] tb[bI]
{"ABIJ,abij,BaJi,Aj,bI", -1.0, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1.0 W[abij] t[BaJi] tb[Aj] tb[bI]
{"ABIJ,abij,ABiJ,aI,bj", -0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += -0.5 W[abij] t[ABiJ] tb[aI] tb[bj]
{"ABIJ,abij,ABiJ,aj,bI", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[ABiJ] tb[aj] tb[bI]
{"ABIJ,abij,AaiI,Bj,bJ", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[AaiI] tb[Bj] tb[bJ]
{"ABIJ,abij,AaIj,Bi,bJ", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[AaIj] tb[Bi] tb[bJ]
{"ABIJ,abij,AaIi,Bj,bJ", -1.0, 5, {1,27,18,89,89}}   //   r[ABIJ] += -1.0 W[abij] t[AaIi] tb[Bj] tb[bJ]
{"ABIJ,abij,ABIi,aJ,bj", -0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += -0.5 W[abij] t[ABIi] tb[aJ] tb[bj]
{"ABIJ,abij,ABIi,aj,bJ", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[ABIi] tb[aj] tb[bJ]
{"ABIJ,abij,abIJ,Aj,Bi", -0.166666666666667, 5, {1,27,18,89,89}}   //   r[ABIJ] += -0.166666666666667 W[abij] t[abIJ] tb[Aj] tb[Bi]
{"ABIJ,abij,BaJI,Ai,bj", -0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += -0.5 W[abij] t[BaJI] tb[Ai] tb[bj]
{"ABIJ,abij,BaJI,Aj,bi", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[BaJI] tb[Aj] tb[bi]
{"ABIJ,abij,AaIJ,Bi,bj", -0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += -0.5 W[abij] t[AaIJ] tb[Bi] tb[bj]
{"ABIJ,abij,AaIJ,Bj,bi", 0.5, 5, {1,27,18,89,89}}   //   r[ABIJ] += 0.5 W[abij] t[AaIJ] tb[Bj] tb[bi]
{"ABIJ,ABaJ,aI", 0.5, 3, {1,44,88}}   //   r[ABIJ] += 0.5 W[ABaJ] ta[aI]
{"ABIJ,ABIa,aJ", 0.5, 3, {1,46,88}}   //   r[ABIJ] += 0.5 W[ABIa] ta[aJ]
{"ABIJ,BIJi,Ai", -0.5, 3, {1,47,88}}   //   r[ABIJ] += -0.5 W[BIJi] ta[Ai]
{"ABIJ,AJIi,Bi", -0.5, 3, {1,47,88}}   //   r[ABIJ] += -0.5 W[AJIi] ta[Bi]
{"ABIJ,ABab,aJ,bI", -0.166666666666667, 4, {1,41,88,88}}   //   r[ABIJ] += -0.166666666666667 W[ABab] ta[aJ] ta[bI]
{"ABIJ,AJai,Bi,aI", -0.166666666666667, 4, {1,42,88,88}}   //   r[ABIJ] += -0.166666666666667 W[AJai] ta[Bi] ta[aI]
{"ABIJ,BJai,Ai,aI", 0.166666666666667, 4, {1,42,88,88}}   //   r[ABIJ] += 0.166666666666667 W[BJai] ta[Ai] ta[aI]
{"ABIJ,BaJi,Ai,aI", -0.5, 4, {1,27,88,88}}   //   r[ABIJ] += -0.5 W[BaJi] ta[Ai] ta[aI]
{"ABIJ,AaIi,Bi,aJ", -0.5, 4, {1,27,88,88}}   //   r[ABIJ] += -0.5 W[AaIi] ta[Bi] ta[aJ]
{"ABIJ,IJij,Aj,Bi", -0.166666666666667, 4, {1,43,88,88}}   //   r[ABIJ] += -0.166666666666667 W[IJij] ta[Aj] ta[Bi]
{"ABIJ,Aabi,Bi,aJ,bI", -0.166666666666667, 5, {1,44,88,88,88}}   //   r[ABIJ] += -0.166666666666667 W[Aabi] ta[Bi] ta[aJ] ta[bI]
{"ABIJ,Babi,Ai,aJ,bI", 0.166666666666667, 5, {1,44,88,88,88}}   //   r[ABIJ] += 0.166666666666667 W[Babi] ta[Ai] ta[aJ] ta[bI]
{"ABIJ,Jaij,Aj,Bi,aI", 0.166666666666667, 5, {1,45,88,88,88}}   //   r[ABIJ] += 0.166666666666667 W[Jaij] ta[Aj] ta[Bi] ta[aI]
{"ABIJ,Jaij,Ai,Bj,aI", -0.166666666666667, 5, {1,45,88,88,88}}   //   r[ABIJ] += -0.166666666666667 W[Jaij] ta[Ai] ta[Bj] ta[aI]
{"ABIJ,abij,Ai,Bj,aI,bJ", 0.166666666666667, 6, {1,27,88,88,88,88}}   //   r[ABIJ] += 0.166666666666667 W[abij] ta[Ai] ta[Bj] ta[aI] ta[bJ]
{"ABIJ,Aabi,Bi,aJ,bI", -0.333333333333333, 5, {1,44,88,88,89}}   //   r[ABIJ] += -0.333333333333333 W[Aabi] ta[Bi] ta[aJ] tb[bI]
{"ABIJ,Babi,Ai,aI,bJ", -0.333333333333333, 5, {1,44,88,88,89}}   //   r[ABIJ] += -0.333333333333333 W[Babi] ta[Ai] ta[aI] tb[bJ]
{"ABIJ,Jaij,Aj,aI,Bi", 0.333333333333333, 5, {1,45,88,88,89}}   //   r[ABIJ] += 0.333333333333333 W[Jaij] ta[Aj] ta[aI] tb[Bi]
{"ABIJ,Iaij,Bj,aJ,Ai", 0.333333333333333, 5, {1,45,88,88,89}}   //   r[ABIJ] += 0.333333333333333 W[Iaij] ta[Bj] ta[aJ] tb[Ai]
{"ABIJ,abij,Bi,aJ,Aj,bI", 0.333333333333333, 6, {1,27,88,88,89,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] ta[Bi] ta[aJ] tb[Aj] tb[bI]
{"ABIJ,abij,Ai,aI,Bj,bJ", 0.333333333333333, 6, {1,27,88,88,89,89}}   //   r[ABIJ] += 0.333333333333333 W[abij] ta[Ai] ta[aI] tb[Bj] tb[bJ]
{"ABIJ,ABab,bJ,aI", 0.333333333333333, 4, {1,41,88,89}}   //   r[ABIJ] += 0.333333333333333 W[ABab] ta[bJ] tb[aI]
{"ABIJ,AJai,Bi,aI", -0.333333333333333, 4, {1,42,88,89}}   //   r[ABIJ] += -0.333333333333333 W[AJai] ta[Bi] tb[aI]
{"ABIJ,ABab,aI,bJ", 0.333333333333333, 4, {1,41,88,89}}   //   r[ABIJ] += 0.333333333333333 W[ABab] ta[aI] tb[bJ]
{"ABIJ,AJai,aI,Bi", -0.333333333333333, 4, {1,42,88,89}}   //   r[ABIJ] += -0.333333333333333 W[AJai] ta[aI] tb[Bi]
{"ABIJ,BIai,Ai,aJ", -0.333333333333333, 4, {1,42,88,89}}   //   r[ABIJ] += -0.333333333333333 W[BIai] ta[Ai] tb[aJ]
{"ABIJ,BIai,aJ,Ai", -0.333333333333333, 4, {1,42,88,89}}   //   r[ABIJ] += -0.333333333333333 W[BIai] ta[aJ] tb[Ai]
{"ABIJ,IJij,Bj,Ai", 0.333333333333333, 4, {1,43,88,89}}   //   r[ABIJ] += 0.333333333333333 W[IJij] ta[Bj] tb[Ai]
{"ABIJ,IJij,Ai,Bj", 0.333333333333333, 4, {1,43,88,89}}   //   r[ABIJ] += 0.333333333333333 W[IJij] ta[Ai] tb[Bj]
{"ABIJ,Babi,bJ,Ai,aI", -0.333333333333333, 5, {1,44,88,89,89}}   //   r[ABIJ] += -0.333333333333333 W[Babi] ta[bJ] tb[Ai] tb[aI]
{"ABIJ,Jaij,Bi,Aj,aI", 0.333333333333333, 5, {1,45,88,89,89}}   //   r[ABIJ] += 0.333333333333333 W[Jaij] ta[Bi] tb[Aj] tb[aI]
{"ABIJ,Aabi,bI,Bi,aJ", -0.333333333333333, 5, {1,44,88,89,89}}   //   r[ABIJ] += -0.333333333333333 W[Aabi] ta[bI] tb[Bi] tb[aJ]
{"ABIJ,Iaij,Ai,Bj,aJ", 0.333333333333333, 5, {1,45,88,89,89}}   //   r[ABIJ] += 0.333333333333333 W[Iaij] ta[Ai] tb[Bj] tb[aJ]
{"ABIJ,ABaJ,aI", 0.5, 3, {1,44,89}}   //   r[ABIJ] += 0.5 W[ABaJ] tb[aI]
{"ABIJ,ABIa,aJ", 0.5, 3, {1,46,89}}   //   r[ABIJ] += 0.5 W[ABIa] tb[aJ]
{"ABIJ,BIJi,Ai", -0.5, 3, {1,47,89}}   //   r[ABIJ] += -0.5 W[BIJi] tb[Ai]
{"ABIJ,AJIi,Bi", -0.5, 3, {1,47,89}}   //   r[ABIJ] += -0.5 W[AJIi] tb[Bi]
{"ABIJ,ABab,aJ,bI", -0.166666666666667, 4, {1,41,89,89}}   //   r[ABIJ] += -0.166666666666667 W[ABab] tb[aJ] tb[bI]
{"ABIJ,AJai,Bi,aI", -0.166666666666667, 4, {1,42,89,89}}   //   r[ABIJ] += -0.166666666666667 W[AJai] tb[Bi] tb[aI]
{"ABIJ,BJai,Ai,aI", 0.166666666666667, 4, {1,42,89,89}}   //   r[ABIJ] += 0.166666666666667 W[BJai] tb[Ai] tb[aI]
{"ABIJ,BaJi,Ai,aI", -0.5, 4, {1,27,89,89}}   //   r[ABIJ] += -0.5 W[BaJi] tb[Ai] tb[aI]
{"ABIJ,AaIi,Bi,aJ", -0.5, 4, {1,27,89,89}}   //   r[ABIJ] += -0.5 W[AaIi] tb[Bi] tb[aJ]
{"ABIJ,IJij,Aj,Bi", -0.166666666666667, 4, {1,43,89,89}}   //   r[ABIJ] += -0.166666666666667 W[IJij] tb[Aj] tb[Bi]
{"ABIJ,Aabi,Bi,aJ,bI", -0.166666666666667, 5, {1,44,89,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Aabi] tb[Bi] tb[aJ] tb[bI]
{"ABIJ,Babi,Ai,aJ,bI", 0.166666666666667, 5, {1,44,89,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Babi] tb[Ai] tb[aJ] tb[bI]
{"ABIJ,Jaij,Aj,Bi,aI", 0.166666666666667, 5, {1,45,89,89,89}}   //   r[ABIJ] += 0.166666666666667 W[Jaij] tb[Aj] tb[Bi] tb[aI]
{"ABIJ,Jaij,Ai,Bj,aI", -0.166666666666667, 5, {1,45,89,89,89}}   //   r[ABIJ] += -0.166666666666667 W[Jaij] tb[Ai] tb[Bj] tb[aI]
{"ABIJ,abij,Ai,Bj,aI,bJ", 0.166666666666667, 6, {1,27,89,89,89,89}}   //   r[ABIJ] += 0.166666666666667 W[abij] tb[Ai] tb[Bj] tb[aI] tb[bJ]
{"ABIJ,av,Av,BaJI", -0.5, 4, {1,28,14,18}}   //   r[ABIJ] += -0.5 f_A[av] t[Av] t[BaJI]
{"ABIJ,av,Bv,AaIJ", -0.5, 4, {1,28,14,18}}   //   r[ABIJ] += -0.5 f_A[av] t[Bv] t[AaIJ]
{"ABIJ,Jv,BAvI", -0.25, 3, {1,48,17}}   //   r[ABIJ] += -0.25 f_A[Jv] t[BAvI]
{"ABIJ,Iv,ABvJ", -0.25, 3, {1,48,17}}   //   r[ABIJ] += -0.25 f_A[Iv] t[ABvJ]
{"ABIJ,av,ABvJ,aI", -0.25, 4, {1,28,17,88}}   //   r[ABIJ] += -0.25 f_A[av] t[ABvJ] ta[aI]
{"ABIJ,av,BAvI,aJ", -0.25, 4, {1,28,17,88}}   //   r[ABIJ] += -0.25 f_A[av] t[BAvI] ta[aJ]
{"ABIJ,Aa,BaJI", 1.0, 3, {1,49,18}}   //   r[ABIJ] += 1.0 f[Aa] t[BaJI]
{"ABIJ,Ba,AaIJ", 1.0, 3, {1,49,18}}   //   r[ABIJ] += 1.0 f[Ba] t[AaIJ]
{"ABIJ,Ji,ABIi", -1.0, 3, {1,50,18}}   //   r[ABIJ] += -1.0 f[Ji] t[ABIi]
{"ABIJ,Ii,ABiJ", -1.0, 3, {1,50,18}}   //   r[ABIJ] += -1.0 f[Ii] t[ABiJ]
{"ABIJ,ai,ABiJ,aI", -0.5, 4, {1,29,18,88}}   //   r[ABIJ] += -0.5 f[ai] t[ABiJ] ta[aI]
{"ABIJ,aivw,vw,ABiJ,aI", 0.25, 5, {1,23,21,18,88}}   //   r[ABIJ] += 0.25 W[aivw] I[vw] t[ABiJ] ta[aI]
{"ABIJ,ai,ABIi,aJ", -0.5, 4, {1,29,18,88}}   //   r[ABIJ] += -0.5 f[ai] t[ABIi] ta[aJ]
{"ABIJ,aivw,vw,ABIi,aJ", 0.25, 5, {1,23,21,18,88}}   //   r[ABIJ] += 0.25 W[aivw] I[vw] t[ABIi] ta[aJ]
{"ABIJ,ai,BaJI,Ai", -0.5, 4, {1,29,18,88}}   //   r[ABIJ] += -0.5 f[ai] t[BaJI] ta[Ai]
{"ABIJ,aivw,vw,BaJI,Ai", 0.25, 5, {1,23,21,18,88}}   //   r[ABIJ] += 0.25 W[aivw] I[vw] t[BaJI] ta[Ai]
{"ABIJ,ai,AaIJ,Bi", -0.5, 4, {1,29,18,88}}   //   r[ABIJ] += -0.5 f[ai] t[AaIJ] ta[Bi]
{"ABIJ,aivw,vw,AaIJ,Bi", 0.25, 5, {1,23,21,18,88}}   //   r[ABIJ] += 0.25 W[aivw] I[vw] t[AaIJ] ta[Bi]
{"ABIJ,iv,vJ,ABIi", -0.5, 4, {1,30,13,18}}   //   r[ABIJ] += -0.5 f_B[iv] t[vJ] t[ABIi]
{"ABIJ,iv,vI,ABiJ", -0.5, 4, {1,30,13,18}}   //   r[ABIJ] += -0.5 f_B[iv] t[vI] t[ABiJ]
{"ABIJ,Bv,AvIJ", 0.25, 3, {1,51,15}}   //   r[ABIJ] += 0.25 f_B[Bv] t[AvIJ]
{"ABIJ,Av,BvJI", 0.25, 3, {1,51,15}}   //   r[ABIJ] += 0.25 f_B[Av] t[BvJI]
{"ABIJ,iv,AvIJ,Bi", -0.25, 4, {1,30,15,89}}   //   r[ABIJ] += -0.25 f_B[iv] t[AvIJ] tb[Bi]
{"ABIJ,iv,BvJI,Ai", -0.25, 4, {1,30,15,89}}   //   r[ABIJ] += -0.25 f_B[iv] t[BvJI] tb[Ai]
{"ABIJ,ai,ABiJ,aI", -0.5, 4, {1,29,18,89}}   //   r[ABIJ] += -0.5 f[ai] t[ABiJ] tb[aI]
{"ABIJ,aivw,vw,ABiJ,aI", -0.25, 5, {1,23,21,18,89}}   //   r[ABIJ] += -0.25 W[aivw] I[vw] t[ABiJ] tb[aI]
{"ABIJ,ai,ABIi,aJ", -0.5, 4, {1,29,18,89}}   //   r[ABIJ] += -0.5 f[ai] t[ABIi] tb[aJ]
{"ABIJ,aivw,vw,ABIi,aJ", -0.25, 5, {1,23,21,18,89}}   //   r[ABIJ] += -0.25 W[aivw] I[vw] t[ABIi] tb[aJ]
{"ABIJ,ai,BaJI,Ai", -0.5, 4, {1,29,18,89}}   //   r[ABIJ] += -0.5 f[ai] t[BaJI] tb[Ai]
{"ABIJ,aivw,vw,BaJI,Ai", -0.25, 5, {1,23,21,18,89}}   //   r[ABIJ] += -0.25 W[aivw] I[vw] t[BaJI] tb[Ai]
{"ABIJ,ai,AaIJ,Bi", -0.5, 4, {1,29,18,89}}   //   r[ABIJ] += -0.5 f[ai] t[AaIJ] tb[Bi]
{"ABIJ,aivw,vw,AaIJ,Bi", -0.25, 5, {1,23,21,18,89}}   //   r[ABIJ] += -0.25 W[aivw] I[vw] t[AaIJ] tb[Bi]
{"ABVI,ABVI", 2.0, 2, {2,31}}   //   r[ABVI] += 2.0 W[ABVI]
{"ABVI,ijvw,vwIi,ABVj", 1.333333333333333, 4, {2,22,12,17}}   //   r[ABVI] += 1.333333333333333 W[ijvw] t[vwIi] t[ABVj]
{"ABVI,ijvw,vwIi,BAVj", 0.666666666666667, 4, {2,22,12,17}}   //   r[ABVI] += 0.666666666666667 W[ijvw] t[vwIi] t[BAVj]
{"ABVI,ABVv,vI", 1.333333333333333, 3, {2,25,13}}   //   r[ABVI] += 1.333333333333333 W[ABVv] t[vI]
{"ABVI,ABvV,vI", 0.666666666666667, 3, {2,25,13}}   //   r[ABVI] += 0.666666666666667 W[ABvV] t[vI]
{"ABVI,ijvw,vI,wi,ABVj", 0.666666666666667, 5, {2,22,13,13,17}}   //   r[ABVI] += 0.666666666666667 W[ijvw] t[vI] t[wi] t[ABVj]
{"ABVI,ijvw,vI,wj,ABVi", -0.666666666666667, 5, {2,22,13,13,17}}   //   r[ABVI] += -0.666666666666667 W[ijvw] t[vI] t[wj] t[ABVi]
{"ABVI,ijvw,vI,wi,BAVj", 0.333333333333333, 5, {2,22,13,13,17}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[vI] t[wi] t[BAVj]
{"ABVI,ijvw,vI,wj,BAVi", -0.333333333333333, 5, {2,22,13,13,17}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[vI] t[wj] t[BAVi]
{"ABVI,ABav,vI,aV", 1.333333333333333, 4, {2,34,13,14}}   //   r[ABVI] += 1.333333333333333 W[ABav] t[vI] t[aV]
{"ABVI,BVvw,vI,Aw", -1.333333333333333, 4, {2,52,13,14}}   //   r[ABVI] += -1.333333333333333 W[BVvw] t[vI] t[Aw]
{"ABVI,ABva,vI,aV", 0.666666666666667, 4, {2,35,13,14}}   //   r[ABVI] += 0.666666666666667 W[ABva] t[vI] t[aV]
{"ABVI,AVvw,vI,Bw", -0.666666666666667, 4, {2,52,13,14}}   //   r[ABVI] += -0.666666666666667 W[AVvw] t[vI] t[Bw]
{"ABVI,Bavw,vI,Aw,aV", -1.333333333333333, 5, {2,25,13,14,14}}   //   r[ABVI] += -1.333333333333333 W[Bavw] t[vI] t[Aw] t[aV]
{"ABVI,Aavw,vI,Bw,aV", -0.666666666666667, 5, {2,25,13,14,14}}   //   r[ABVI] += -0.666666666666667 W[Aavw] t[vI] t[Bw] t[aV]
{"ABVI,aivw,wI,Av,aV,Bi", 1.333333333333333, 6, {2,23,13,14,14,89}}   //   r[ABVI] += 1.333333333333333 W[aivw] t[wI] t[Av] t[aV] tb[Bi]
{"ABVI,aivw,wI,Bv,aV,Ai", 0.666666666666667, 6, {2,23,13,14,14,89}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[wI] t[Bv] t[aV] tb[Ai]
{"ABVI,aivw,wi,Av,aBVI", -1.0, 5, {2,23,13,14,17}}   //   r[ABVI] += -1.0 W[aivw] t[wi] t[Av] t[aBVI]
{"ABVI,aivw,wi,Av,BaVI", 0.333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[wi] t[Av] t[BaVI]
{"ABVI,aivw,wi,Bv,AaVI", -0.333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[wi] t[Bv] t[AaVI]
{"ABVI,aivw,wI,av,ABVi", -0.666666666666667, 5, {2,23,13,14,17}}   //   r[ABVI] += -0.666666666666667 W[aivw] t[wI] t[av] t[ABVi]
{"ABVI,aivw,wI,Av,aBVi", 0.666666666666667, 5, {2,23,13,14,17}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[wI] t[Av] t[aBVi]
{"ABVI,aivw,wi,aV,ABvI", -1.0, 5, {2,23,13,14,17}}   //   r[ABVI] += -1.0 W[aivw] t[wi] t[aV] t[ABvI]
{"ABVI,aivw,wI,aV,ABvi", 0.666666666666667, 5, {2,23,13,14,17}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[wI] t[aV] t[ABvi]
{"ABVI,aivw,wI,av,BAVi", -0.333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[wI] t[av] t[BAVi]
{"ABVI,aivw,wI,Bv,aAVi", 0.333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[wI] t[Bv] t[aAVi]
{"ABVI,aivw,wI,aV,BAvi", 0.333333333333333, 5, {2,23,13,14,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[wI] t[aV] t[BAvi]
{"ABVI,aijv,vi,aV,ABjI", -2.0, 5, {2,24,13,14,18}}   //   r[ABVI] += -2.0 W[aijv] t[vi] t[aV] t[ABjI]
{"ABVI,aijv,vI,aV,ABji", 1.333333333333333, 5, {2,24,13,14,18}}   //   r[ABVI] += 1.333333333333333 W[aijv] t[vI] t[aV] t[ABji]
{"ABVI,aijv,vI,aV,ABij", 0.666666666666667, 5, {2,24,13,14,18}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[aV] t[ABij]
{"ABVI,Bavi,vI,aV,Ai", -1.333333333333333, 5, {2,31,13,14,88}}   //   r[ABVI] += -1.333333333333333 W[Bavi] t[vI] t[aV] ta[Ai]
{"ABVI,Aavi,vI,aV,Bi", -0.666666666666667, 5, {2,31,13,14,88}}   //   r[ABVI] += -0.666666666666667 W[Aavi] t[vI] t[aV] ta[Bi]
{"ABVI,aijv,vI,aV,Aj,Bi", 1.333333333333333, 6, {2,24,13,14,88,89}}   //   r[ABVI] += 1.333333333333333 W[aijv] t[vI] t[aV] ta[Aj] tb[Bi]
{"ABVI,aijv,vI,aV,Bj,Ai", 0.666666666666667, 6, {2,24,13,14,88,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[aV] ta[Bj] tb[Ai]
{"ABVI,Aiav,vI,aV,Bi", -1.333333333333333, 5, {2,32,13,14,89}}   //   r[ABVI] += -1.333333333333333 W[Aiav] t[vI] t[aV] tb[Bi]
{"ABVI,Vivw,wI,Av,Bi", 1.333333333333333, 5, {2,53,13,14,89}}   //   r[ABVI] += 1.333333333333333 W[Vivw] t[wI] t[Av] tb[Bi]
{"ABVI,Biav,vI,aV,Ai", -0.666666666666667, 5, {2,32,13,14,89}}   //   r[ABVI] += -0.666666666666667 W[Biav] t[vI] t[aV] tb[Ai]
{"ABVI,Vivw,wI,Bv,Ai", 0.666666666666667, 5, {2,53,13,14,89}}   //   r[ABVI] += 0.666666666666667 W[Vivw] t[wI] t[Bv] tb[Ai]
{"ABVI,Bivw,wi,AvVI", 0.666666666666667, 4, {2,23,13,20}}   //   r[ABVI] += 0.666666666666667 W[Bivw] t[wi] t[AvVI]
{"ABVI,Bivw,vi,AwVI", -0.666666666666667, 4, {2,23,13,20}}   //   r[ABVI] += -0.666666666666667 W[Bivw] t[vi] t[AwVI]
{"ABVI,Bivw,wI,AvVi", -0.666666666666667, 4, {2,23,13,20}}   //   r[ABVI] += -0.666666666666667 W[Bivw] t[wI] t[AvVi]
{"ABVI,Bivw,vI,AwVi", 0.666666666666667, 4, {2,23,13,20}}   //   r[ABVI] += 0.666666666666667 W[Bivw] t[vI] t[AwVi]
{"ABVI,Aivw,wi,BvVI", 0.333333333333333, 4, {2,23,13,20}}   //   r[ABVI] += 0.333333333333333 W[Aivw] t[wi] t[BvVI]
{"ABVI,Aivw,vi,BwVI", -0.333333333333333, 4, {2,23,13,20}}   //   r[ABVI] += -0.333333333333333 W[Aivw] t[vi] t[BwVI]
{"ABVI,Aivw,wI,BvVi", -0.333333333333333, 4, {2,23,13,20}}   //   r[ABVI] += -0.333333333333333 W[Aivw] t[wI] t[BvVi]
{"ABVI,Aivw,vI,BwVi", 0.333333333333333, 4, {2,23,13,20}}   //   r[ABVI] += 0.333333333333333 W[Aivw] t[vI] t[BwVi]
{"ABVI,ijvw,vj,AwVI,Bi", 0.666666666666667, 5, {2,22,13,20,89}}   //   r[ABVI] += 0.666666666666667 W[ijvw] t[vj] t[AwVI] tb[Bi]
{"ABVI,ijvw,vi,AwVI,Bj", -0.666666666666667, 5, {2,22,13,20,89}}   //   r[ABVI] += -0.666666666666667 W[ijvw] t[vi] t[AwVI] tb[Bj]
{"ABVI,ijvw,vI,AwVj,Bi", -0.666666666666667, 5, {2,22,13,20,89}}   //   r[ABVI] += -0.666666666666667 W[ijvw] t[vI] t[AwVj] tb[Bi]
{"ABVI,ijvw,vI,AwVi,Bj", 0.666666666666667, 5, {2,22,13,20,89}}   //   r[ABVI] += 0.666666666666667 W[ijvw] t[vI] t[AwVi] tb[Bj]
{"ABVI,ijvw,vj,BwVI,Ai", 0.333333333333333, 5, {2,22,13,20,89}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[vj] t[BwVI] tb[Ai]
{"ABVI,ijvw,vi,BwVI,Aj", -0.333333333333333, 5, {2,22,13,20,89}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[vi] t[BwVI] tb[Aj]
{"ABVI,ijvw,vI,BwVj,Ai", -0.333333333333333, 5, {2,22,13,20,89}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[vI] t[BwVj] tb[Ai]
{"ABVI,ijvw,vI,BwVi,Aj", 0.333333333333333, 5, {2,22,13,20,89}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[vI] t[BwVi] tb[Aj]
{"ABVI,Bavw,vI,AaVw", 2.666666666666667, 4, {2,25,13,16}}   //   r[ABVI] += 2.666666666666667 W[Bavw] t[vI] t[AaVw]
{"ABVI,Iivw,wi,ABVv", -1.333333333333333, 4, {2,22,13,16}}   //   r[ABVI] += -1.333333333333333 W[Iivw] t[wi] t[ABVv]
{"ABVI,Aavw,vI,BaVw", 1.333333333333333, 4, {2,25,13,16}}   //   r[ABVI] += 1.333333333333333 W[Aavw] t[vI] t[BaVw]
{"ABVI,aivw,wi,ABVv,aI", -1.333333333333333, 5, {2,23,13,16,88}}   //   r[ABVI] += -1.333333333333333 W[aivw] t[wi] t[ABVv] ta[aI]
{"ABVI,aivw,wI,AaVv,Bi", -2.666666666666667, 5, {2,23,13,16,89}}   //   r[ABVI] += -2.666666666666667 W[aivw] t[wI] t[AaVv] tb[Bi]
{"ABVI,aivw,wI,BaVv,Ai", -1.333333333333333, 5, {2,23,13,16,89}}   //   r[ABVI] += -1.333333333333333 W[aivw] t[wI] t[BaVv] tb[Ai]
{"ABVI,Aiav,vi,aBVI", 1.0, 4, {2,32,13,17}}   //   r[ABVI] += 1.0 W[Aiav] t[vi] t[aBVI]
{"ABVI,Biav,vi,AaVI", 1.0, 4, {2,32,13,17}}   //   r[ABVI] += 1.0 W[Biav] t[vi] t[AaVI]
{"ABVI,Bavi,vi,AaVI", -0.666666666666667, 4, {2,31,13,17}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[vi] t[AaVI]
{"ABVI,Aiav,vI,aBVi", -0.666666666666667, 4, {2,32,13,17}}   //   r[ABVI] += -0.666666666666667 W[Aiav] t[vI] t[aBVi]
{"ABVI,Biav,vI,AaVi", -0.666666666666667, 4, {2,32,13,17}}   //   r[ABVI] += -0.666666666666667 W[Biav] t[vI] t[AaVi]
{"ABVI,Bavi,vI,aAVi", -0.666666666666667, 4, {2,31,13,17}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[vI] t[aAVi]
{"ABVI,Bavi,vI,AaVi", 1.333333333333333, 4, {2,31,13,17}}   //   r[ABVI] += 1.333333333333333 W[Bavi] t[vI] t[AaVi]
{"ABVI,Iijv,vi,ABVj", -1.0, 4, {2,33,13,17}}   //   r[ABVI] += -1.0 W[Iijv] t[vi] t[ABVj]
{"ABVI,Iijv,vj,ABVi", 0.666666666666667, 4, {2,33,13,17}}   //   r[ABVI] += 0.666666666666667 W[Iijv] t[vj] t[ABVi]
{"ABVI,Vivw,wi,ABvI", -1.0, 4, {2,53,13,17}}   //   r[ABVI] += -1.0 W[Vivw] t[wi] t[ABvI]
{"ABVI,Vivw,wI,ABvi", 0.666666666666667, 4, {2,53,13,17}}   //   r[ABVI] += 0.666666666666667 W[Vivw] t[wI] t[ABvi]
{"ABVI,Aavi,vi,BaVI", -0.333333333333333, 4, {2,31,13,17}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[vi] t[BaVI]
{"ABVI,Biav,vI,aAVi", -0.333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += -0.333333333333333 W[Biav] t[vI] t[aAVi]
{"ABVI,Aiav,vI,BaVi", -0.333333333333333, 4, {2,32,13,17}}   //   r[ABVI] += -0.333333333333333 W[Aiav] t[vI] t[BaVi]
{"ABVI,Aavi,vI,aBVi", -0.333333333333333, 4, {2,31,13,17}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[vI] t[aBVi]
{"ABVI,Aavi,vI,BaVi", 0.666666666666667, 4, {2,31,13,17}}   //   r[ABVI] += 0.666666666666667 W[Aavi] t[vI] t[BaVi]
{"ABVI,Iijv,vj,BAVi", 0.333333333333333, 4, {2,33,13,17}}   //   r[ABVI] += 0.333333333333333 W[Iijv] t[vj] t[BAVi]
{"ABVI,Vivw,wI,BAvi", 0.333333333333333, 4, {2,53,13,17}}   //   r[ABVI] += 0.333333333333333 W[Vivw] t[wI] t[BAvi]
{"ABVI,aijv,vi,ABVj,aI", -0.333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vi] t[ABVj] ta[aI]
{"ABVI,aijv,vi,BAVj,aI", 0.333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vi] t[BAVj] ta[aI]
{"ABVI,aijv,vi,aBVI,Aj", -1.0, 5, {2,24,13,17,88}}   //   r[ABVI] += -1.0 W[aijv] t[vi] t[aBVI] ta[Aj]
{"ABVI,aijv,vi,AaVI,Bj", -0.333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vi] t[AaVI] ta[Bj]
{"ABVI,aijv,vi,BaVI,Aj", 0.333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vi] t[BaVI] ta[Aj]
{"ABVI,aijv,vI,aBVi,Aj", 0.666666666666667, 5, {2,24,13,17,88}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[aBVi] ta[Aj]
{"ABVI,aijv,vI,ABVi,aj", -0.666666666666667, 5, {2,24,13,17,88}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vI] t[ABVi] ta[aj]
{"ABVI,aijv,vI,aAVi,Bj", 0.333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vI] t[aAVi] ta[Bj]
{"ABVI,aijv,vI,BAVi,aj", -0.333333333333333, 5, {2,24,13,17,88}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vI] t[BAVi] ta[aj]
{"ABVI,aijv,vj,ABVi,aI", 0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vj] t[ABVi] tb[aI]
{"ABVI,aijv,vi,ABVj,aI", -0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vi] t[ABVj] tb[aI]
{"ABVI,aijv,vj,AaVI,Bi", 0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vj] t[AaVI] tb[Bi]
{"ABVI,aijv,vi,AaVI,Bj", -0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vi] t[AaVI] tb[Bj]
{"ABVI,aijv,vI,aAVj,Bi", 0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[aAVj] tb[Bi]
{"ABVI,aijv,vI,AaVj,Bi", -1.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += -1.333333333333333 W[aijv] t[vI] t[AaVj] tb[Bi]
{"ABVI,aijv,vI,ABVj,ai", 0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[ABVj] tb[ai]
{"ABVI,aijv,vI,AaVi,Bj", 0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[vI] t[AaVi] tb[Bj]
{"ABVI,aijv,vI,ABVi,aj", -0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vI] t[ABVi] tb[aj]
{"ABVI,aijv,vj,BAVi,aI", 0.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vj] t[BAVi] tb[aI]
{"ABVI,aijv,vi,BAVj,aI", -0.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vi] t[BAVj] tb[aI]
{"ABVI,aijv,vj,BaVI,Ai", 0.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vj] t[BaVI] tb[Ai]
{"ABVI,aijv,vi,BaVI,Aj", -0.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vi] t[BaVI] tb[Aj]
{"ABVI,aijv,vI,aBVj,Ai", 0.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vI] t[aBVj] tb[Ai]
{"ABVI,aijv,vI,BaVj,Ai", -0.666666666666667, 5, {2,24,13,17,89}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[vI] t[BaVj] tb[Ai]
{"ABVI,aijv,vI,BAVj,ai", 0.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vI] t[BAVj] tb[ai]
{"ABVI,aijv,vI,BaVi,Aj", 0.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[vI] t[BaVi] tb[Aj]
{"ABVI,aijv,vI,BAVi,aj", -0.333333333333333, 5, {2,24,13,17,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[vI] t[BAVi] tb[aj]
{"ABVI,Vijv,vi,ABjI", -2.0, 4, {2,54,13,18}}   //   r[ABVI] += -2.0 W[Vijv] t[vi] t[ABjI]
{"ABVI,Vijv,vI,ABji", 1.333333333333333, 4, {2,54,13,18}}   //   r[ABVI] += 1.333333333333333 W[Vijv] t[vI] t[ABji]
{"ABVI,Vijv,vI,ABij", 0.666666666666667, 4, {2,54,13,18}}   //   r[ABVI] += 0.666666666666667 W[Vijv] t[vI] t[ABij]
{"ABVI,BVvi,vI,Ai", -1.333333333333333, 4, {2,55,13,88}}   //   r[ABVI] += -1.333333333333333 W[BVvi] t[vI] ta[Ai]
{"ABVI,AVvi,vI,Bi", -0.666666666666667, 4, {2,55,13,88}}   //   r[ABVI] += -0.666666666666667 W[AVvi] t[vI] ta[Bi]
{"ABVI,Vijv,vI,Aj,Bi", 1.333333333333333, 5, {2,54,13,88,89}}   //   r[ABVI] += 1.333333333333333 W[Vijv] t[vI] ta[Aj] tb[Bi]
{"ABVI,Vijv,vI,Bj,Ai", 0.666666666666667, 5, {2,54,13,88,89}}   //   r[ABVI] += 0.666666666666667 W[Vijv] t[vI] ta[Bj] tb[Ai]
{"ABVI,AiVv,vI,Bi", -1.333333333333333, 4, {2,23,13,89}}   //   r[ABVI] += -1.333333333333333 W[AiVv] t[vI] tb[Bi]
{"ABVI,BiVv,vI,Ai", -0.666666666666667, 4, {2,23,13,89}}   //   r[ABVI] += -0.666666666666667 W[BiVv] t[vI] tb[Ai]
{"ABVI,ABaI,aV", 2.0, 3, {2,44,14}}   //   r[ABVI] += 2.0 W[ABaI] t[aV]
{"ABVI,BVIv,Av", -2.0, 3, {2,56,14}}   //   r[ABVI] += -2.0 W[BVIv] t[Av]
{"ABVI,AIVv,Bv", -0.666666666666667, 3, {2,23,14}}   //   r[ABVI] += -0.666666666666667 W[AIVv] t[Bv]
{"ABVI,BIVv,Av", 0.666666666666667, 3, {2,23,14}}   //   r[ABVI] += 0.666666666666667 W[BIVv] t[Av]
{"ABVI,AIav,Bv,aV", -0.666666666666667, 4, {2,32,14,14}}   //   r[ABVI] += -0.666666666666667 W[AIav] t[Bv] t[aV]
{"ABVI,BIav,Av,aV", 0.666666666666667, 4, {2,32,14,14}}   //   r[ABVI] += 0.666666666666667 W[BIav] t[Av] t[aV]
{"ABVI,BaIv,Av,aV", -2.0, 4, {2,26,14,14}}   //   r[ABVI] += -2.0 W[BaIv] t[Av] t[aV]
{"ABVI,IVvw,Av,Bw", -0.666666666666667, 4, {2,57,14,14}}   //   r[ABVI] += -0.666666666666667 W[IVvw] t[Av] t[Bw]
{"ABVI,IVvw,Aw,Bv", 0.666666666666667, 4, {2,57,14,14}}   //   r[ABVI] += 0.666666666666667 W[IVvw] t[Aw] t[Bv]
{"ABVI,Iavw,Aw,Bv,aV", 0.666666666666667, 5, {2,37,14,14,14}}   //   r[ABVI] += 0.666666666666667 W[Iavw] t[Aw] t[Bv] t[aV]
{"ABVI,Iavw,Av,Bw,aV", -0.666666666666667, 5, {2,37,14,14,14}}   //   r[ABVI] += -0.666666666666667 W[Iavw] t[Av] t[Bw] t[aV]
{"ABVI,abvw,Av,Bw,bV,aI", -0.666666666666667, 6, {2,25,14,14,14,88}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[Av] t[Bw] t[bV] ta[aI]
{"ABVI,abvw,Av,Bw,aV,bI", 0.666666666666667, 6, {2,25,14,14,14,88}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[Av] t[Bw] t[aV] ta[bI]
{"ABVI,aivw,Av,aV,BwIi", -1.0, 5, {2,23,14,14,15}}   //   r[ABVI] += -1.0 W[aivw] t[Av] t[aV] t[BwIi]
{"ABVI,aivw,Av,aV,BwiI", 0.666666666666667, 5, {2,23,14,14,15}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[Av] t[aV] t[BwiI]
{"ABVI,aivw,Bv,aV,AwiI", 0.333333333333333, 5, {2,23,14,14,15}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[Bv] t[aV] t[AwiI]
{"ABVI,abvw,Av,aw,bBVI", 1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += 1.0 W[abvw] t[Av] t[aw] t[bBVI]
{"ABVI,abvw,Av,aw,BbVI", -0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Av] t[aw] t[BbVI]
{"ABVI,abvw,Bv,aw,AbVI", 0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Bv] t[aw] t[AbVI]
{"ABVI,abvw,Av,bw,aBVI", -1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += -1.0 W[abvw] t[Av] t[bw] t[aBVI]
{"ABVI,abvw,Av,bw,BaVI", 0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Av] t[bw] t[BaVI]
{"ABVI,abvw,Bv,bw,AaVI", -0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Bv] t[bw] t[AaVI]
{"ABVI,abvw,Av,Bw,baVI", -0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Av] t[Bw] t[baVI]
{"ABVI,abvw,Av,Bw,abVI", 0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Av] t[Bw] t[abVI]
{"ABVI,abvw,aV,bv,ABwI", 1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += 1.0 W[abvw] t[aV] t[bv] t[ABwI]
{"ABVI,abvw,aV,bw,ABvI", -1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += -1.0 W[abvw] t[aV] t[bw] t[ABvI]
{"ABVI,abvw,Av,bV,aBwI", 1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += 1.0 W[abvw] t[Av] t[bV] t[aBwI]
{"ABVI,abvw,Av,bV,BawI", -0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Av] t[bV] t[BawI]
{"ABVI,abvw,Av,aV,bBwI", -1.0, 5, {2,25,14,14,17}}   //   r[ABVI] += -1.0 W[abvw] t[Av] t[aV] t[bBwI]
{"ABVI,abvw,Av,aV,BbwI", 0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Av] t[aV] t[BbwI]
{"ABVI,abvw,Bv,bV,AawI", 0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += 0.333333333333333 W[abvw] t[Bv] t[bV] t[AawI]
{"ABVI,abvw,Bv,aV,AbwI", -0.333333333333333, 5, {2,25,14,14,17}}   //   r[ABVI] += -0.333333333333333 W[abvw] t[Bv] t[aV] t[AbwI]
{"ABVI,abiv,av,bV,ABiI", 2.0, 5, {2,26,14,14,18}}   //   r[ABVI] += 2.0 W[abiv] t[av] t[bV] t[ABiI]
{"ABVI,abiv,aV,bv,ABiI", -2.0, 5, {2,26,14,14,18}}   //   r[ABVI] += -2.0 W[abiv] t[aV] t[bv] t[ABiI]
{"ABVI,abiv,Av,aV,BbiI", -0.666666666666667, 5, {2,26,14,14,18}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[Av] t[aV] t[BbiI]
{"ABVI,abiv,Av,aV,BbIi", 2.0, 5, {2,26,14,14,18}}   //   r[ABVI] += 2.0 W[abiv] t[Av] t[aV] t[BbIi]
{"ABVI,abiv,Av,bV,BaiI", 2.0, 5, {2,26,14,14,18}}   //   r[ABVI] += 2.0 W[abiv] t[Av] t[bV] t[BaiI]
{"ABVI,abiv,Av,bV,BaIi", -4.0, 5, {2,26,14,14,18}}   //   r[ABVI] += -4.0 W[abiv] t[Av] t[bV] t[BaIi]
{"ABVI,abiv,Bv,aV,AbiI", 0.666666666666667, 5, {2,26,14,14,18}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Bv] t[aV] t[AbiI]
{"ABVI,Aabv,Bv,aV,bI", 0.666666666666667, 5, {2,34,14,14,88}}   //   r[ABVI] += 0.666666666666667 W[Aabv] t[Bv] t[aV] ta[bI]
{"ABVI,Aabv,Bv,bV,aI", -0.666666666666667, 5, {2,34,14,14,88}}   //   r[ABVI] += -0.666666666666667 W[Aabv] t[Bv] t[bV] ta[aI]
{"ABVI,Babv,Av,aV,bI", -0.666666666666667, 5, {2,34,14,14,88}}   //   r[ABVI] += -0.666666666666667 W[Babv] t[Av] t[aV] ta[bI]
{"ABVI,Babv,Av,bV,aI", 0.666666666666667, 5, {2,34,14,14,88}}   //   r[ABVI] += 0.666666666666667 W[Babv] t[Av] t[bV] ta[aI]
{"ABVI,Iaiv,Av,aV,Bi", 0.666666666666667, 5, {2,38,14,14,88}}   //   r[ABVI] += 0.666666666666667 W[Iaiv] t[Av] t[aV] ta[Bi]
{"ABVI,Iaiv,Bv,aV,Ai", -0.666666666666667, 5, {2,38,14,14,88}}   //   r[ABVI] += -0.666666666666667 W[Iaiv] t[Bv] t[aV] ta[Ai]
{"ABVI,Iavi,Av,aV,Bi", -0.666666666666667, 5, {2,39,14,14,88}}   //   r[ABVI] += -0.666666666666667 W[Iavi] t[Av] t[aV] ta[Bi]
{"ABVI,Iavi,Bv,aV,Ai", 0.666666666666667, 5, {2,39,14,14,88}}   //   r[ABVI] += 0.666666666666667 W[Iavi] t[Bv] t[aV] ta[Ai]
{"ABVI,Vavw,Aw,Bv,aI", -0.666666666666667, 5, {2,58,14,14,88}}   //   r[ABVI] += -0.666666666666667 W[Vavw] t[Aw] t[Bv] ta[aI]
{"ABVI,Vavw,Av,Bw,aI", 0.666666666666667, 5, {2,58,14,14,88}}   //   r[ABVI] += 0.666666666666667 W[Vavw] t[Av] t[Bw] ta[aI]
{"ABVI,abiv,Av,aV,Bi,bI", -0.666666666666667, 6, {2,26,14,14,88,88}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[Av] t[aV] ta[Bi] ta[bI]
{"ABVI,abiv,Av,bV,Bi,aI", 0.666666666666667, 6, {2,26,14,14,88,88}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Av] t[bV] ta[Bi] ta[aI]
{"ABVI,abiv,Bv,aV,Ai,bI", 0.666666666666667, 6, {2,26,14,14,88,88}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Bv] t[aV] ta[Ai] ta[bI]
{"ABVI,abiv,Bv,bV,Ai,aI", -0.666666666666667, 6, {2,26,14,14,88,88}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[Bv] t[bV] ta[Ai] ta[aI]
{"ABVI,Babv,Av,aV,bI", -1.333333333333333, 5, {2,34,14,14,89}}   //   r[ABVI] += -1.333333333333333 W[Babv] t[Av] t[aV] tb[bI]
{"ABVI,Iaiv,Av,aV,Bi", 1.333333333333333, 5, {2,38,14,14,89}}   //   r[ABVI] += 1.333333333333333 W[Iaiv] t[Av] t[aV] tb[Bi]
{"ABVI,Aabv,Bv,aV,bI", -0.666666666666667, 5, {2,34,14,14,89}}   //   r[ABVI] += -0.666666666666667 W[Aabv] t[Bv] t[aV] tb[bI]
{"ABVI,Iaiv,Bv,aV,Ai", 0.666666666666667, 5, {2,38,14,14,89}}   //   r[ABVI] += 0.666666666666667 W[Iaiv] t[Bv] t[aV] tb[Ai]
{"ABVI,abiv,Av,bV,Bi,aI", 1.333333333333333, 6, {2,26,14,14,89,89}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[Av] t[bV] tb[Bi] tb[aI]
{"ABVI,abiv,Bv,bV,Ai,aI", 0.666666666666667, 6, {2,26,14,14,89,89}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Bv] t[bV] tb[Ai] tb[aI]
{"ABVI,Bavw,aw,AvVI", 0.666666666666667, 4, {2,25,14,20}}   //   r[ABVI] += 0.666666666666667 W[Bavw] t[aw] t[AvVI]
{"ABVI,Bavw,Aw,avVI", -0.666666666666667, 4, {2,25,14,20}}   //   r[ABVI] += -0.666666666666667 W[Bavw] t[Aw] t[avVI]
{"ABVI,Iivw,Av,BwVi", 0.333333333333333, 4, {2,22,14,20}}   //   r[ABVI] += 0.333333333333333 W[Iivw] t[Av] t[BwVi]
{"ABVI,Iivw,Bv,AwVi", -0.333333333333333, 4, {2,22,14,20}}   //   r[ABVI] += -0.333333333333333 W[Iivw] t[Bv] t[AwVi]
{"ABVI,Bavw,aV,AvwI", -0.666666666666667, 4, {2,25,14,20}}   //   r[ABVI] += -0.666666666666667 W[Bavw] t[aV] t[AvwI]
{"ABVI,Aavw,aw,BvVI", 0.333333333333333, 4, {2,25,14,20}}   //   r[ABVI] += 0.333333333333333 W[Aavw] t[aw] t[BvVI]
{"ABVI,Aavw,Bw,avVI", -0.333333333333333, 4, {2,25,14,20}}   //   r[ABVI] += -0.333333333333333 W[Aavw] t[Bw] t[avVI]
{"ABVI,Aavw,aV,BvwI", -0.333333333333333, 4, {2,25,14,20}}   //   r[ABVI] += -0.333333333333333 W[Aavw] t[aV] t[BvwI]
{"ABVI,aivw,Av,BwVi,aI", 0.333333333333333, 5, {2,23,14,20,88}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[Av] t[BwVi] ta[aI]
{"ABVI,aivw,Bv,AwVi,aI", -0.333333333333333, 5, {2,23,14,20,88}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[Bv] t[AwVi] ta[aI]
{"ABVI,aivw,av,AwVI,Bi", -0.666666666666667, 5, {2,23,14,20,89}}   //   r[ABVI] += -0.666666666666667 W[aivw] t[av] t[AwVI] tb[Bi]
{"ABVI,aivw,Av,awVI,Bi", 0.666666666666667, 5, {2,23,14,20,89}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[Av] t[awVI] tb[Bi]
{"ABVI,aivw,aV,AwvI,Bi", 0.666666666666667, 5, {2,23,14,20,89}}   //   r[ABVI] += 0.666666666666667 W[aivw] t[aV] t[AwvI] tb[Bi]
{"ABVI,aivw,av,BwVI,Ai", -0.333333333333333, 5, {2,23,14,20,89}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[av] t[BwVI] tb[Ai]
{"ABVI,aivw,Bv,awVI,Ai", 0.333333333333333, 5, {2,23,14,20,89}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[Bv] t[awVI] tb[Ai]
{"ABVI,aivw,aV,BwvI,Ai", 0.333333333333333, 5, {2,23,14,20,89}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[aV] t[BwvI] tb[Ai]
{"ABVI,Aiav,aV,BvIi", 1.0, 4, {2,32,14,15}}   //   r[ABVI] += 1.0 W[Aiav] t[aV] t[BvIi]
{"ABVI,Aiav,aV,BviI", -0.666666666666667, 4, {2,32,14,15}}   //   r[ABVI] += -0.666666666666667 W[Aiav] t[aV] t[BviI]
{"ABVI,Bavi,aV,AviI", -0.666666666666667, 4, {2,31,14,15}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[aV] t[AviI]
{"ABVI,Vivw,Av,BwIi", -1.0, 4, {2,53,14,15}}   //   r[ABVI] += -1.0 W[Vivw] t[Av] t[BwIi]
{"ABVI,Vivw,Av,BwiI", 0.666666666666667, 4, {2,53,14,15}}   //   r[ABVI] += 0.666666666666667 W[Vivw] t[Av] t[BwiI]
{"ABVI,Biav,aV,AviI", -0.333333333333333, 4, {2,32,14,15}}   //   r[ABVI] += -0.333333333333333 W[Biav] t[aV] t[AviI]
{"ABVI,Aavi,aV,BviI", -0.333333333333333, 4, {2,31,14,15}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[aV] t[BviI]
{"ABVI,Vivw,Bv,AwiI", 0.333333333333333, 4, {2,53,14,15}}   //   r[ABVI] += 0.333333333333333 W[Vivw] t[Bv] t[AwiI]
{"ABVI,aijv,aV,BvIi,Aj", -1.0, 5, {2,24,14,15,88}}   //   r[ABVI] += -1.0 W[aijv] t[aV] t[BvIi] ta[Aj]
{"ABVI,aijv,aV,BviI,Aj", 0.666666666666667, 5, {2,24,14,15,88}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[aV] t[BviI] ta[Aj]
{"ABVI,aijv,aV,AviI,Bj", 0.333333333333333, 5, {2,24,14,15,88}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[aV] t[AviI] ta[Bj]
{"ABVI,aijv,aV,AvjI,Bi", 0.666666666666667, 5, {2,24,14,15,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[aV] t[AvjI] tb[Bi]
{"ABVI,aijv,aV,BvjI,Ai", 0.333333333333333, 5, {2,24,14,15,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[aV] t[BvjI] tb[Ai]
{"ABVI,Iavw,aw,ABVv", -1.333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += -1.333333333333333 W[Iavw] t[aw] t[ABVv]
{"ABVI,Iavw,Aw,BaVv", -1.333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += -1.333333333333333 W[Iavw] t[Aw] t[BaVv]
{"ABVI,Iavw,Bw,AaVv", 1.333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += 1.333333333333333 W[Iavw] t[Bw] t[AaVv]
{"ABVI,Iavw,av,ABVw", 1.333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += 1.333333333333333 W[Iavw] t[av] t[ABVw]
{"ABVI,Iavw,Av,BaVw", 1.333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += 1.333333333333333 W[Iavw] t[Av] t[BaVw]
{"ABVI,Iavw,Bv,AaVw", -1.333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += -1.333333333333333 W[Iavw] t[Bv] t[AaVw]
{"ABVI,Iavw,aV,ABvw", -1.333333333333333, 4, {2,37,14,16}}   //   r[ABVI] += -1.333333333333333 W[Iavw] t[aV] t[ABvw]
{"ABVI,abvw,aw,ABVv,bI", 1.333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += 1.333333333333333 W[abvw] t[aw] t[ABVv] ta[bI]
{"ABVI,abvw,av,ABVw,bI", -1.333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += -1.333333333333333 W[abvw] t[av] t[ABVw] ta[bI]
{"ABVI,abvw,Av,BbVw,aI", 1.333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += 1.333333333333333 W[abvw] t[Av] t[BbVw] ta[aI]
{"ABVI,abvw,Av,BaVw,bI", -1.333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += -1.333333333333333 W[abvw] t[Av] t[BaVw] ta[bI]
{"ABVI,abvw,Bv,AbVw,aI", -1.333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += -1.333333333333333 W[abvw] t[Bv] t[AbVw] ta[aI]
{"ABVI,abvw,Bv,AaVw,bI", 1.333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += 1.333333333333333 W[abvw] t[Bv] t[AaVw] ta[bI]
{"ABVI,abvw,aV,ABvw,bI", 1.333333333333333, 5, {2,25,14,16,88}}   //   r[ABVI] += 1.333333333333333 W[abvw] t[aV] t[ABvw] ta[bI]
{"ABVI,Aabv,av,bBVI", 1.0, 4, {2,34,14,17}}   //   r[ABVI] += 1.0 W[Aabv] t[av] t[bBVI]
{"ABVI,Aabv,bv,aBVI", -1.0, 4, {2,34,14,17}}   //   r[ABVI] += -1.0 W[Aabv] t[bv] t[aBVI]
{"ABVI,Aabv,bv,BaVI", 0.333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += 0.333333333333333 W[Aabv] t[bv] t[BaVI]
{"ABVI,Aabv,Bv,baVI", -0.333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += -0.333333333333333 W[Aabv] t[Bv] t[baVI]
{"ABVI,Babv,av,AbVI", 1.0, 4, {2,34,14,17}}   //   r[ABVI] += 1.0 W[Babv] t[av] t[AbVI]
{"ABVI,Babv,bv,AaVI", -0.333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += -0.333333333333333 W[Babv] t[bv] t[AaVI]
{"ABVI,Babv,Av,abVI", -1.0, 4, {2,34,14,17}}   //   r[ABVI] += -1.0 W[Babv] t[Av] t[abVI]
{"ABVI,Babv,Av,baVI", 0.333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += 0.333333333333333 W[Babv] t[Av] t[baVI]
{"ABVI,Iaiv,av,ABVi", -1.0, 4, {2,38,14,17}}   //   r[ABVI] += -1.0 W[Iaiv] t[av] t[ABVi]
{"ABVI,Iaiv,Av,aBVi", 1.0, 4, {2,38,14,17}}   //   r[ABVI] += 1.0 W[Iaiv] t[Av] t[aBVi]
{"ABVI,Iaiv,Av,BaVi", -0.333333333333333, 4, {2,38,14,17}}   //   r[ABVI] += -0.333333333333333 W[Iaiv] t[Av] t[BaVi]
{"ABVI,Iaiv,Bv,AaVi", 0.333333333333333, 4, {2,38,14,17}}   //   r[ABVI] += 0.333333333333333 W[Iaiv] t[Bv] t[AaVi]
{"ABVI,Iavi,av,ABVi", 0.333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += 0.333333333333333 W[Iavi] t[av] t[ABVi]
{"ABVI,Iavi,av,BAVi", -0.333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += -0.333333333333333 W[Iavi] t[av] t[BAVi]
{"ABVI,Iavi,Av,aBVi", -0.333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += -0.333333333333333 W[Iavi] t[Av] t[aBVi]
{"ABVI,Iavi,Av,BaVi", 0.666666666666667, 4, {2,39,14,17}}   //   r[ABVI] += 0.666666666666667 W[Iavi] t[Av] t[BaVi]
{"ABVI,Iavi,Bv,aAVi", 0.333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += 0.333333333333333 W[Iavi] t[Bv] t[aAVi]
{"ABVI,Iavi,Bv,AaVi", -0.666666666666667, 4, {2,39,14,17}}   //   r[ABVI] += -0.666666666666667 W[Iavi] t[Bv] t[AaVi]
{"ABVI,Aabv,aV,bBvI", -1.0, 4, {2,34,14,17}}   //   r[ABVI] += -1.0 W[Aabv] t[aV] t[bBvI]
{"ABVI,Aabv,bV,aBvI", 1.0, 4, {2,34,14,17}}   //   r[ABVI] += 1.0 W[Aabv] t[bV] t[aBvI]
{"ABVI,Aabv,bV,BavI", -0.333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += -0.333333333333333 W[Aabv] t[bV] t[BavI]
{"ABVI,Babv,aV,AbvI", -1.0, 4, {2,34,14,17}}   //   r[ABVI] += -1.0 W[Babv] t[aV] t[AbvI]
{"ABVI,Babv,bV,AavI", 0.333333333333333, 4, {2,34,14,17}}   //   r[ABVI] += 0.333333333333333 W[Babv] t[bV] t[AavI]
{"ABVI,Iavi,aV,ABvi", -0.333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += -0.333333333333333 W[Iavi] t[aV] t[ABvi]
{"ABVI,Iavi,aV,BAvi", 0.333333333333333, 4, {2,39,14,17}}   //   r[ABVI] += 0.333333333333333 W[Iavi] t[aV] t[BAvi]
{"ABVI,Iaiv,aV,ABvi", 1.0, 4, {2,38,14,17}}   //   r[ABVI] += 1.0 W[Iaiv] t[aV] t[ABvi]
{"ABVI,Vavw,aw,ABvI", -1.0, 4, {2,58,14,17}}   //   r[ABVI] += -1.0 W[Vavw] t[aw] t[ABvI]
{"ABVI,Vavw,Aw,aBvI", 1.0, 4, {2,58,14,17}}   //   r[ABVI] += 1.0 W[Vavw] t[Aw] t[aBvI]
{"ABVI,Vavw,Aw,BavI", -0.333333333333333, 4, {2,58,14,17}}   //   r[ABVI] += -0.333333333333333 W[Vavw] t[Aw] t[BavI]
{"ABVI,Vavw,Bw,AavI", 0.333333333333333, 4, {2,58,14,17}}   //   r[ABVI] += 0.333333333333333 W[Vavw] t[Bw] t[AavI]
{"ABVI,Vavw,av,ABwI", 1.0, 4, {2,58,14,17}}   //   r[ABVI] += 1.0 W[Vavw] t[av] t[ABwI]
{"ABVI,Vavw,Av,aBwI", -1.0, 4, {2,58,14,17}}   //   r[ABVI] += -1.0 W[Vavw] t[Av] t[aBwI]
{"ABVI,Vavw,Av,BawI", 0.333333333333333, 4, {2,58,14,17}}   //   r[ABVI] += 0.333333333333333 W[Vavw] t[Av] t[BawI]
{"ABVI,Vavw,Bv,AawI", -0.333333333333333, 4, {2,58,14,17}}   //   r[ABVI] += -0.333333333333333 W[Vavw] t[Bv] t[AawI]
{"ABVI,abiv,av,ABVi,bI", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[av] t[ABVi] ta[bI]
{"ABVI,abiv,av,BAVi,bI", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[av] t[BAVi] ta[bI]
{"ABVI,abiv,bv,ABVi,aI", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bv] t[ABVi] ta[aI]
{"ABVI,abiv,bv,BAVi,aI", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bv] t[BAVi] ta[aI]
{"ABVI,abiv,Av,aBVi,bI", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Av] t[aBVi] ta[bI]
{"ABVI,abiv,Av,bBVi,aI", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Av] t[bBVi] ta[aI]
{"ABVI,abiv,Av,BaVi,bI", 0.666666666666667, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Av] t[BaVi] ta[bI]
{"ABVI,abiv,Av,BbVi,aI", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Av] t[BbVi] ta[aI]
{"ABVI,abiv,Bv,aAVi,bI", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[aAVi] ta[bI]
{"ABVI,abiv,Bv,bAVi,aI", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Bv] t[bAVi] ta[aI]
{"ABVI,abiv,Bv,AaVi,bI", -0.666666666666667, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[Bv] t[AaVi] ta[bI]
{"ABVI,abiv,Bv,AbVi,aI", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[AbVi] ta[aI]
{"ABVI,abiv,av,bBVI,Ai", 1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += 1.0 W[abiv] t[av] t[bBVI] ta[Ai]
{"ABVI,abiv,av,AbVI,Bi", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[av] t[AbVI] ta[Bi]
{"ABVI,abiv,av,BbVI,Ai", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[av] t[BbVI] ta[Ai]
{"ABVI,abiv,bv,aBVI,Ai", -1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += -1.0 W[abiv] t[bv] t[aBVI] ta[Ai]
{"ABVI,abiv,bv,AaVI,Bi", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bv] t[AaVI] ta[Bi]
{"ABVI,abiv,bv,BaVI,Ai", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bv] t[BaVI] ta[Ai]
{"ABVI,abiv,Av,abVI,Bi", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Av] t[abVI] ta[Bi]
{"ABVI,abiv,Av,aBVI,bi", 1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += 1.0 W[abiv] t[Av] t[aBVI] ta[bi]
{"ABVI,abiv,Av,baVI,Bi", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Av] t[baVI] ta[Bi]
{"ABVI,abiv,Av,bBVI,ai", -1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += -1.0 W[abiv] t[Av] t[bBVI] ta[ai]
{"ABVI,abiv,Av,BaVI,bi", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Av] t[BaVI] ta[bi]
{"ABVI,abiv,Av,BbVI,ai", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Av] t[BbVI] ta[ai]
{"ABVI,abiv,Bv,abVI,Ai", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[abVI] ta[Ai]
{"ABVI,abiv,Bv,baVI,Ai", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Bv] t[baVI] ta[Ai]
{"ABVI,abiv,Bv,AaVI,bi", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[AaVI] ta[bi]
{"ABVI,abiv,Bv,AbVI,ai", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Bv] t[AbVI] ta[ai]
{"ABVI,abiv,bV,ABvi,aI", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bV] t[ABvi] ta[aI]
{"ABVI,abiv,bV,BAvi,aI", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bV] t[BAvi] ta[aI]
{"ABVI,abiv,aV,ABvi,bI", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[aV] t[ABvi] ta[bI]
{"ABVI,abiv,aV,BAvi,bI", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[aV] t[BAvi] ta[bI]
{"ABVI,abiv,aV,bBvI,Ai", -1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += -1.0 W[abiv] t[aV] t[bBvI] ta[Ai]
{"ABVI,abiv,aV,AbvI,Bi", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[aV] t[AbvI] ta[Bi]
{"ABVI,abiv,aV,ABvI,bi", 1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += 1.0 W[abiv] t[aV] t[ABvI] ta[bi]
{"ABVI,abiv,aV,BbvI,Ai", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[aV] t[BbvI] ta[Ai]
{"ABVI,abiv,bV,aBvI,Ai", 1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += 1.0 W[abiv] t[bV] t[aBvI] ta[Ai]
{"ABVI,abiv,bV,AavI,Bi", 0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bV] t[AavI] ta[Bi]
{"ABVI,abiv,bV,ABvI,ai", -1.0, 5, {2,26,14,17,88}}   //   r[ABVI] += -1.0 W[abiv] t[bV] t[ABvI] ta[ai]
{"ABVI,abiv,bV,BavI,Ai", -0.333333333333333, 5, {2,26,14,17,88}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bV] t[BavI] ta[Ai]
{"ABVI,abiv,bv,ABVi,aI", -0.666666666666667, 5, {2,26,14,17,89}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[bv] t[ABVi] tb[aI]
{"ABVI,abiv,Av,bBVi,aI", 0.666666666666667, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Av] t[bBVi] tb[aI]
{"ABVI,abiv,bv,AaVI,Bi", -0.666666666666667, 5, {2,26,14,17,89}}   //   r[ABVI] += -0.666666666666667 W[abiv] t[bv] t[AaVI] tb[Bi]
{"ABVI,abiv,Av,baVI,Bi", 0.666666666666667, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[Av] t[baVI] tb[Bi]
{"ABVI,abiv,Av,bBVI,ai", -1.0, 5, {2,26,14,17,89}}   //   r[ABVI] += -1.0 W[abiv] t[Av] t[bBVI] tb[ai]
{"ABVI,abiv,Av,BbVI,ai", 0.333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Av] t[BbVI] tb[ai]
{"ABVI,abiv,Bv,AbVI,ai", -0.333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[Bv] t[AbVI] tb[ai]
{"ABVI,abiv,bV,ABvi,aI", 0.666666666666667, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[bV] t[ABvi] tb[aI]
{"ABVI,abiv,bV,AavI,Bi", 0.666666666666667, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.666666666666667 W[abiv] t[bV] t[AavI] tb[Bi]
{"ABVI,abiv,bV,ABvI,ai", -1.0, 5, {2,26,14,17,89}}   //   r[ABVI] += -1.0 W[abiv] t[bV] t[ABvI] tb[ai]
{"ABVI,abiv,bv,BAVi,aI", -0.333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bv] t[BAVi] tb[aI]
{"ABVI,abiv,Bv,bAVi,aI", 0.333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[bAVi] tb[aI]
{"ABVI,abiv,bv,BaVI,Ai", -0.333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[bv] t[BaVI] tb[Ai]
{"ABVI,abiv,Bv,baVI,Ai", 0.333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Bv] t[baVI] tb[Ai]
{"ABVI,abiv,bV,BAvi,aI", 0.333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bV] t[BAvi] tb[aI]
{"ABVI,abiv,bV,BavI,Ai", 0.333333333333333, 5, {2,26,14,17,89}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[bV] t[BavI] tb[Ai]
{"ABVI,Aabi,aV,BbIi", -2.0, 4, {2,44,14,18}}   //   r[ABVI] += -2.0 W[Aabi] t[aV] t[BbIi]
{"ABVI,Aabi,bV,BaiI", -2.0, 4, {2,44,14,18}}   //   r[ABVI] += -2.0 W[Aabi] t[bV] t[BaiI]
{"ABVI,Aabi,bV,BaIi", 4.0, 4, {2,44,14,18}}   //   r[ABVI] += 4.0 W[Aabi] t[bV] t[BaIi]
{"ABVI,Babi,aV,AbiI", -2.0, 4, {2,44,14,18}}   //   r[ABVI] += -2.0 W[Babi] t[aV] t[AbiI]
{"ABVI,Iaij,aV,ABji", 2.0, 4, {2,45,14,18}}   //   r[ABVI] += 2.0 W[Iaij] t[aV] t[ABji]
{"ABVI,Vaiv,av,ABiI", -2.0, 4, {2,59,14,18}}   //   r[ABVI] += -2.0 W[Vaiv] t[av] t[ABiI]
{"ABVI,Vaiv,Av,BaiI", -0.666666666666667, 4, {2,59,14,18}}   //   r[ABVI] += -0.666666666666667 W[Vaiv] t[Av] t[BaiI]
{"ABVI,Vaiv,Av,BaIi", 2.0, 4, {2,59,14,18}}   //   r[ABVI] += 2.0 W[Vaiv] t[Av] t[BaIi]
{"ABVI,Vaiv,Bv,AaiI", 0.666666666666667, 4, {2,59,14,18}}   //   r[ABVI] += 0.666666666666667 W[Vaiv] t[Bv] t[AaiI]
{"ABVI,Vavi,av,ABiI", 2.0, 4, {2,60,14,18}}   //   r[ABVI] += 2.0 W[Vavi] t[av] t[ABiI]
{"ABVI,Vavi,Av,BaiI", 2.0, 4, {2,60,14,18}}   //   r[ABVI] += 2.0 W[Vavi] t[Av] t[BaiI]
{"ABVI,Vavi,Av,BaIi", -4.0, 4, {2,60,14,18}}   //   r[ABVI] += -4.0 W[Vavi] t[Av] t[BaIi]
{"ABVI,abij,aV,ABij,bI", 0.666666666666667, 5, {2,27,14,18,88}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] t[ABij] ta[bI]
{"ABVI,abij,aV,ABji,bI", -0.666666666666667, 5, {2,27,14,18,88}}   //   r[ABVI] += -0.666666666666667 W[abij] t[aV] t[ABji] ta[bI]
{"ABVI,abij,aV,BbjI,Ai", 2.0, 5, {2,27,14,18,88}}   //   r[ABVI] += 2.0 W[abij] t[aV] t[BbjI] ta[Ai]
{"ABVI,abij,aV,BbIj,Ai", -4.0, 5, {2,27,14,18,88}}   //   r[ABVI] += -4.0 W[abij] t[aV] t[BbIj] ta[Ai]
{"ABVI,abij,aV,ABjI,bi", 2.0, 5, {2,27,14,18,88}}   //   r[ABVI] += 2.0 W[abij] t[aV] t[ABjI] ta[bi]
{"ABVI,abij,aV,AbiI,Bj", 0.666666666666667, 5, {2,27,14,18,88}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] t[AbiI] ta[Bj]
{"ABVI,abij,aV,BbiI,Aj", -0.666666666666667, 5, {2,27,14,18,88}}   //   r[ABVI] += -0.666666666666667 W[abij] t[aV] t[BbiI] ta[Aj]
{"ABVI,abij,aV,BbIi,Aj", 2.0, 5, {2,27,14,18,88}}   //   r[ABVI] += 2.0 W[abij] t[aV] t[BbIi] ta[Aj]
{"ABVI,abij,aV,ABiI,bj", -2.0, 5, {2,27,14,18,88}}   //   r[ABVI] += -2.0 W[abij] t[aV] t[ABiI] ta[bj]
{"ABVI,abij,aV,ABij,bI", 1.333333333333333, 5, {2,27,14,18,89}}   //   r[ABVI] += 1.333333333333333 W[abij] t[aV] t[ABij] tb[bI]
{"ABVI,abij,aV,AbiI,Bj", 1.333333333333333, 5, {2,27,14,18,89}}   //   r[ABVI] += 1.333333333333333 W[abij] t[aV] t[AbiI] tb[Bj]
{"ABVI,abij,aV,ABiI,bj", -2.0, 5, {2,27,14,18,89}}   //   r[ABVI] += -2.0 W[abij] t[aV] t[ABiI] tb[bj]
{"ABVI,abij,aV,ABji,bI", 0.666666666666667, 5, {2,27,14,18,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] t[ABji] tb[bI]
{"ABVI,abij,aV,BbiI,Aj", 0.666666666666667, 5, {2,27,14,18,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] t[BbiI] tb[Aj]
{"ABVI,ABab,aV,bI", 0.666666666666667, 4, {2,41,14,88}}   //   r[ABVI] += 0.666666666666667 W[ABab] t[aV] ta[bI]
{"ABVI,ABab,bV,aI", -0.666666666666667, 4, {2,41,14,88}}   //   r[ABVI] += -0.666666666666667 W[ABab] t[bV] ta[aI]
{"ABVI,AIai,aV,Bi", -0.666666666666667, 4, {2,42,14,88}}   //   r[ABVI] += -0.666666666666667 W[AIai] t[aV] ta[Bi]
{"ABVI,BIai,aV,Ai", 0.666666666666667, 4, {2,42,14,88}}   //   r[ABVI] += 0.666666666666667 W[BIai] t[aV] ta[Ai]
{"ABVI,BaIi,aV,Ai", -2.0, 4, {2,27,14,88}}   //   r[ABVI] += -2.0 W[BaIi] t[aV] ta[Ai]
{"ABVI,AVav,Bv,aI", 0.666666666666667, 4, {2,61,14,88}}   //   r[ABVI] += 0.666666666666667 W[AVav] t[Bv] ta[aI]
{"ABVI,BVav,Av,aI", -0.666666666666667, 4, {2,61,14,88}}   //   r[ABVI] += -0.666666666666667 W[BVav] t[Av] ta[aI]
{"ABVI,AaVv,Bv,aI", -0.666666666666667, 4, {2,25,14,88}}   //   r[ABVI] += -0.666666666666667 W[AaVv] t[Bv] ta[aI]
{"ABVI,BaVv,Av,aI", 0.666666666666667, 4, {2,25,14,88}}   //   r[ABVI] += 0.666666666666667 W[BaVv] t[Av] ta[aI]
{"ABVI,IVvi,Av,Bi", -0.666666666666667, 4, {2,62,14,88}}   //   r[ABVI] += -0.666666666666667 W[IVvi] t[Av] ta[Bi]
{"ABVI,IVvi,Bv,Ai", 0.666666666666667, 4, {2,62,14,88}}   //   r[ABVI] += 0.666666666666667 W[IVvi] t[Bv] ta[Ai]
{"ABVI,IViv,Av,Bi", 0.666666666666667, 4, {2,63,14,88}}   //   r[ABVI] += 0.666666666666667 W[IViv] t[Av] ta[Bi]
{"ABVI,IViv,Bv,Ai", -0.666666666666667, 4, {2,63,14,88}}   //   r[ABVI] += -0.666666666666667 W[IViv] t[Bv] ta[Ai]
{"ABVI,Aabi,aV,Bi,bI", 0.666666666666667, 5, {2,44,14,88,88}}   //   r[ABVI] += 0.666666666666667 W[Aabi] t[aV] ta[Bi] ta[bI]
{"ABVI,Aabi,bV,Bi,aI", -0.666666666666667, 5, {2,44,14,88,88}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[bV] ta[Bi] ta[aI]
{"ABVI,Babi,aV,Ai,bI", -0.666666666666667, 5, {2,44,14,88,88}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[aV] ta[Ai] ta[bI]
{"ABVI,Babi,bV,Ai,aI", 0.666666666666667, 5, {2,44,14,88,88}}   //   r[ABVI] += 0.666666666666667 W[Babi] t[bV] ta[Ai] ta[aI]
{"ABVI,Iaij,aV,Aj,Bi", 0.666666666666667, 5, {2,45,14,88,88}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[aV] ta[Aj] ta[Bi]
{"ABVI,Iaij,aV,Ai,Bj", -0.666666666666667, 5, {2,45,14,88,88}}   //   r[ABVI] += -0.666666666666667 W[Iaij] t[aV] ta[Ai] ta[Bj]
{"ABVI,Vaiv,Av,Bi,aI", -0.666666666666667, 5, {2,59,14,88,88}}   //   r[ABVI] += -0.666666666666667 W[Vaiv] t[Av] ta[Bi] ta[aI]
{"ABVI,Vaiv,Bv,Ai,aI", 0.666666666666667, 5, {2,59,14,88,88}}   //   r[ABVI] += 0.666666666666667 W[Vaiv] t[Bv] ta[Ai] ta[aI]
{"ABVI,Vavi,Av,Bi,aI", 0.666666666666667, 5, {2,60,14,88,88}}   //   r[ABVI] += 0.666666666666667 W[Vavi] t[Av] ta[Bi] ta[aI]
{"ABVI,Vavi,Bv,Ai,aI", -0.666666666666667, 5, {2,60,14,88,88}}   //   r[ABVI] += -0.666666666666667 W[Vavi] t[Bv] ta[Ai] ta[aI]
{"ABVI,abij,aV,Aj,Bi,bI", -0.666666666666667, 6, {2,27,14,88,88,88}}   //   r[ABVI] += -0.666666666666667 W[abij] t[aV] ta[Aj] ta[Bi] ta[bI]
{"ABVI,abij,aV,Ai,Bj,bI", 0.666666666666667, 6, {2,27,14,88,88,88}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] ta[Ai] ta[Bj] ta[bI]
{"ABVI,Babi,aV,Ai,bI", -1.333333333333333, 5, {2,44,14,88,89}}   //   r[ABVI] += -1.333333333333333 W[Babi] t[aV] ta[Ai] tb[bI]
{"ABVI,Iaij,aV,Aj,Bi", 1.333333333333333, 5, {2,45,14,88,89}}   //   r[ABVI] += 1.333333333333333 W[Iaij] t[aV] ta[Aj] tb[Bi]
{"ABVI,Aabi,aV,Bi,bI", -0.666666666666667, 5, {2,44,14,88,89}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[aV] ta[Bi] tb[bI]
{"ABVI,Iaij,aV,Bj,Ai", 0.666666666666667, 5, {2,45,14,88,89}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[aV] ta[Bj] tb[Ai]
{"ABVI,abij,aV,Ai,Bj,bI", 1.333333333333333, 6, {2,27,14,88,89,89}}   //   r[ABVI] += 1.333333333333333 W[abij] t[aV] ta[Ai] tb[Bj] tb[bI]
{"ABVI,abij,aV,Bi,Aj,bI", 0.666666666666667, 6, {2,27,14,88,89,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aV] ta[Bi] tb[Aj] tb[bI]
{"ABVI,ABab,aV,bI", 1.333333333333333, 4, {2,41,14,89}}   //   r[ABVI] += 1.333333333333333 W[ABab] t[aV] tb[bI]
{"ABVI,AIai,aV,Bi", -1.333333333333333, 4, {2,42,14,89}}   //   r[ABVI] += -1.333333333333333 W[AIai] t[aV] tb[Bi]
{"ABVI,BVav,Av,aI", -1.333333333333333, 4, {2,61,14,89}}   //   r[ABVI] += -1.333333333333333 W[BVav] t[Av] tb[aI]
{"ABVI,IViv,Av,Bi", 1.333333333333333, 4, {2,63,14,89}}   //   r[ABVI] += 1.333333333333333 W[IViv] t[Av] tb[Bi]
{"ABVI,ABab,bV,aI", 0.666666666666667, 4, {2,41,14,89}}   //   r[ABVI] += 0.666666666666667 W[ABab] t[bV] tb[aI]
{"ABVI,BIai,aV,Ai", -0.666666666666667, 4, {2,42,14,89}}   //   r[ABVI] += -0.666666666666667 W[BIai] t[aV] tb[Ai]
{"ABVI,AVav,Bv,aI", -0.666666666666667, 4, {2,61,14,89}}   //   r[ABVI] += -0.666666666666667 W[AVav] t[Bv] tb[aI]
{"ABVI,IViv,Bv,Ai", 0.666666666666667, 4, {2,63,14,89}}   //   r[ABVI] += 0.666666666666667 W[IViv] t[Bv] tb[Ai]
{"ABVI,Aabi,bV,Bi,aI", -1.333333333333333, 5, {2,44,14,89,89}}   //   r[ABVI] += -1.333333333333333 W[Aabi] t[bV] tb[Bi] tb[aI]
{"ABVI,Vavi,Av,Bi,aI", 1.333333333333333, 5, {2,60,14,89,89}}   //   r[ABVI] += 1.333333333333333 W[Vavi] t[Av] tb[Bi] tb[aI]
{"ABVI,Babi,bV,Ai,aI", -0.666666666666667, 5, {2,44,14,89,89}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[bV] tb[Ai] tb[aI]
{"ABVI,Vavi,Bv,Ai,aI", 0.666666666666667, 5, {2,60,14,89,89}}   //   r[ABVI] += 0.666666666666667 W[Vavi] t[Bv] tb[Ai] tb[aI]
{"ABVI,ABav,avVI", 0.666666666666667, 3, {2,34,20}}   //   r[ABVI] += 0.666666666666667 W[ABav] t[avVI]
{"ABVI,BIvi,AvVi", -0.666666666666667, 3, {2,36,20}}   //   r[ABVI] += -0.666666666666667 W[BIvi] t[AvVi]
{"ABVI,BiIv,AvVi", 1.0, 3, {2,24,20}}   //   r[ABVI] += 1.0 W[BiIv] t[AvVi]
{"ABVI,BVvw,AvwI", -0.666666666666667, 3, {2,52,20}}   //   r[ABVI] += -0.666666666666667 W[BVvw] t[AvwI]
{"ABVI,ABva,avVI", 0.333333333333333, 3, {2,35,20}}   //   r[ABVI] += 0.333333333333333 W[ABva] t[avVI]
{"ABVI,AIvi,BvVi", -0.333333333333333, 3, {2,36,20}}   //   r[ABVI] += -0.333333333333333 W[AIvi] t[BvVi]
{"ABVI,AVvw,BvwI", -0.333333333333333, 3, {2,52,20}}   //   r[ABVI] += -0.333333333333333 W[AVvw] t[BvwI]
{"ABVI,ijvw,AvVj,BwIi", -0.5, 4, {2,22,20,15}}   //   r[ABVI] += -0.5 W[ijvw] t[AvVj] t[BwIi]
{"ABVI,ijvw,AvVi,BwIj", 0.5, 4, {2,22,20,15}}   //   r[ABVI] += 0.5 W[ijvw] t[AvVi] t[BwIj]
{"ABVI,ijvw,AvVj,BwiI", 0.333333333333333, 4, {2,22,20,15}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[AvVj] t[BwiI]
{"ABVI,ijvw,AvVi,BwjI", -0.333333333333333, 4, {2,22,20,15}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[AvVi] t[BwjI]
{"ABVI,ijvw,AvVI,Bwij", -0.333333333333333, 4, {2,22,20,15}}   //   r[ABVI] += -0.333333333333333 W[ijvw] t[AvVI] t[Bwij]
{"ABVI,ijvw,AvVI,Bwji", 0.333333333333333, 4, {2,22,20,15}}   //   r[ABVI] += 0.333333333333333 W[ijvw] t[AvVI] t[Bwji]
{"ABVI,ijvw,BvVj,AwiI", 0.166666666666667, 4, {2,22,20,15}}   //   r[ABVI] += 0.166666666666667 W[ijvw] t[BvVj] t[AwiI]
{"ABVI,ijvw,BvVi,AwjI", -0.166666666666667, 4, {2,22,20,15}}   //   r[ABVI] += -0.166666666666667 W[ijvw] t[BvVi] t[AwjI]
{"ABVI,ijvw,BvVI,Awij", -0.166666666666667, 4, {2,22,20,15}}   //   r[ABVI] += -0.166666666666667 W[ijvw] t[BvVI] t[Awij]
{"ABVI,ijvw,BvVI,Awji", 0.166666666666667, 4, {2,22,20,15}}   //   r[ABVI] += 0.166666666666667 W[ijvw] t[BvVI] t[Awji]
{"ABVI,aivw,Awvi,aBVI", -0.5, 4, {2,23,20,17}}   //   r[ABVI] += -0.5 W[aivw] t[Awvi] t[aBVI]
{"ABVI,aivw,Awvi,BaVI", 0.166666666666667, 4, {2,23,20,17}}   //   r[ABVI] += 0.166666666666667 W[aivw] t[Awvi] t[BaVI]
{"ABVI,aivw,Bwvi,AaVI", -0.166666666666667, 4, {2,23,20,17}}   //   r[ABVI] += -0.166666666666667 W[aivw] t[Bwvi] t[AaVI]
{"ABVI,aivw,awvI,ABVi", -0.333333333333333, 4, {2,23,20,17}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[awvI] t[ABVi]
{"ABVI,aivw,AwvI,aBVi", 0.333333333333333, 4, {2,23,20,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[AwvI] t[aBVi]
{"ABVI,aivw,awVi,ABvI", -0.5, 4, {2,23,20,17}}   //   r[ABVI] += -0.5 W[aivw] t[awVi] t[ABvI]
{"ABVI,aivw,AwVi,aBvI", 0.5, 4, {2,23,20,17}}   //   r[ABVI] += 0.5 W[aivw] t[AwVi] t[aBvI]
{"ABVI,aivw,AwVi,BavI", -0.166666666666667, 4, {2,23,20,17}}   //   r[ABVI] += -0.166666666666667 W[aivw] t[AwVi] t[BavI]
{"ABVI,aivw,BwVi,AavI", 0.166666666666667, 4, {2,23,20,17}}   //   r[ABVI] += 0.166666666666667 W[aivw] t[BwVi] t[AavI]
{"ABVI,aivw,awVI,ABvi", 0.333333333333333, 4, {2,23,20,17}}   //   r[ABVI] += 0.333333333333333 W[aivw] t[awVI] t[ABvi]
{"ABVI,aivw,AwVI,aBvi", -0.333333333333333, 4, {2,23,20,17}}   //   r[ABVI] += -0.333333333333333 W[aivw] t[AwVI] t[aBvi]
{"ABVI,aivw,awvI,BAVi", -0.166666666666667, 4, {2,23,20,17}}   //   r[ABVI] += -0.166666666666667 W[aivw] t[awvI] t[BAVi]
{"ABVI,aivw,BwvI,aAVi", 0.166666666666667, 4, {2,23,20,17}}   //   r[ABVI] += 0.166666666666667 W[aivw] t[BwvI] t[aAVi]
{"ABVI,aivw,awVI,BAvi", 0.166666666666667, 4, {2,23,20,17}}   //   r[ABVI] += 0.166666666666667 W[aivw] t[awVI] t[BAvi]
{"ABVI,aivw,BwVI,aAvi", -0.166666666666667, 4, {2,23,20,17}}   //   r[ABVI] += -0.166666666666667 W[aivw] t[BwVI] t[aAvi]
{"ABVI,aijv,avVi,ABjI", -1.0, 4, {2,24,20,18}}   //   r[ABVI] += -1.0 W[aijv] t[avVi] t[ABjI]
{"ABVI,aijv,AvVj,BaiI", 0.666666666666667, 4, {2,24,20,18}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[AvVj] t[BaiI]
{"ABVI,aijv,AvVj,BaIi", -1.0, 4, {2,24,20,18}}   //   r[ABVI] += -1.0 W[aijv] t[AvVj] t[BaIi]
{"ABVI,aijv,AvVi,BajI", -1.0, 4, {2,24,20,18}}   //   r[ABVI] += -1.0 W[aijv] t[AvVi] t[BajI]
{"ABVI,aijv,AvVi,BaIj", 2.0, 4, {2,24,20,18}}   //   r[ABVI] += 2.0 W[aijv] t[AvVi] t[BaIj]
{"ABVI,aijv,avVI,ABji", 0.666666666666667, 4, {2,24,20,18}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[avVI] t[ABji]
{"ABVI,aijv,AvVI,Baji", 0.666666666666667, 4, {2,24,20,18}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[AvVI] t[Baji]
{"ABVI,aijv,AvVI,Baij", -1.333333333333333, 4, {2,24,20,18}}   //   r[ABVI] += -1.333333333333333 W[aijv] t[AvVI] t[Baij]
{"ABVI,aijv,BvVj,AaiI", 0.333333333333333, 4, {2,24,20,18}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVj] t[AaiI]
{"ABVI,aijv,avVI,ABij", 0.333333333333333, 4, {2,24,20,18}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[avVI] t[ABij]
{"ABVI,aijv,BvVI,Aaji", 0.333333333333333, 4, {2,24,20,18}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVI] t[Aaji]
{"ABVI,aijv,BvVI,Aaij", -0.666666666666667, 4, {2,24,20,18}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[BvVI] t[Aaij]
{"ABVI,Aiav,BvVi,aI", -0.333333333333333, 4, {2,32,20,88}}   //   r[ABVI] += -0.333333333333333 W[Aiav] t[BvVi] ta[aI]
{"ABVI,Biav,AvVi,aI", 0.333333333333333, 4, {2,32,20,88}}   //   r[ABVI] += 0.333333333333333 W[Biav] t[AvVi] ta[aI]
{"ABVI,Bavi,avVI,Ai", -0.666666666666667, 4, {2,31,20,88}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[avVI] ta[Ai]
{"ABVI,Bavi,AvVI,ai", 0.666666666666667, 4, {2,31,20,88}}   //   r[ABVI] += 0.666666666666667 W[Bavi] t[AvVI] ta[ai]
{"ABVI,Iijv,AvVi,Bj", -0.333333333333333, 4, {2,33,20,88}}   //   r[ABVI] += -0.333333333333333 W[Iijv] t[AvVi] ta[Bj]
{"ABVI,Iijv,BvVi,Aj", 0.333333333333333, 4, {2,33,20,88}}   //   r[ABVI] += 0.333333333333333 W[Iijv] t[BvVi] ta[Aj]
{"ABVI,Aavi,avVI,Bi", -0.333333333333333, 4, {2,31,20,88}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[avVI] ta[Bi]
{"ABVI,Aavi,BvVI,ai", 0.333333333333333, 4, {2,31,20,88}}   //   r[ABVI] += 0.333333333333333 W[Aavi] t[BvVI] ta[ai]
{"ABVI,aijv,AvVi,Bj,aI", -0.333333333333333, 5, {2,24,20,88,88}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[AvVi] ta[Bj] ta[aI]
{"ABVI,aijv,BvVi,Aj,aI", 0.333333333333333, 5, {2,24,20,88,88}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVi] ta[Aj] ta[aI]
{"ABVI,aijv,avVI,Aj,Bi", 0.666666666666667, 5, {2,24,20,88,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[avVI] ta[Aj] tb[Bi]
{"ABVI,aijv,AvVI,aj,Bi", -0.666666666666667, 5, {2,24,20,88,89}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[AvVI] ta[aj] tb[Bi]
{"ABVI,aijv,avVI,Bj,Ai", 0.333333333333333, 5, {2,24,20,88,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[avVI] ta[Bj] tb[Ai]
{"ABVI,aijv,BvVI,aj,Ai", -0.333333333333333, 5, {2,24,20,88,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[BvVI] ta[aj] tb[Ai]
{"ABVI,Biav,AvVi,aI", 0.666666666666667, 4, {2,32,20,89}}   //   r[ABVI] += 0.666666666666667 W[Biav] t[AvVi] tb[aI]
{"ABVI,Bavi,AvVi,aI", -0.666666666666667, 4, {2,31,20,89}}   //   r[ABVI] += -0.666666666666667 W[Bavi] t[AvVi] tb[aI]
{"ABVI,Aiav,avVI,Bi", -0.666666666666667, 4, {2,32,20,89}}   //   r[ABVI] += -0.666666666666667 W[Aiav] t[avVI] tb[Bi]
{"ABVI,Biav,AvVI,ai", -0.666666666666667, 4, {2,32,20,89}}   //   r[ABVI] += -0.666666666666667 W[Biav] t[AvVI] tb[ai]
{"ABVI,Bavi,AvVI,ai", 0.666666666666667, 4, {2,31,20,89}}   //   r[ABVI] += 0.666666666666667 W[Bavi] t[AvVI] tb[ai]
{"ABVI,Iijv,AvVi,Bj", -0.666666666666667, 4, {2,33,20,89}}   //   r[ABVI] += -0.666666666666667 W[Iijv] t[AvVi] tb[Bj]
{"ABVI,Iijv,AvVj,Bi", 0.666666666666667, 4, {2,33,20,89}}   //   r[ABVI] += 0.666666666666667 W[Iijv] t[AvVj] tb[Bi]
{"ABVI,Vivw,AwvI,Bi", 0.666666666666667, 4, {2,53,20,89}}   //   r[ABVI] += 0.666666666666667 W[Vivw] t[AwvI] tb[Bi]
{"ABVI,Aiav,BvVi,aI", 0.333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += 0.333333333333333 W[Aiav] t[BvVi] tb[aI]
{"ABVI,Aavi,BvVi,aI", -0.333333333333333, 4, {2,31,20,89}}   //   r[ABVI] += -0.333333333333333 W[Aavi] t[BvVi] tb[aI]
{"ABVI,Biav,avVI,Ai", -0.333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += -0.333333333333333 W[Biav] t[avVI] tb[Ai]
{"ABVI,Aiav,BvVI,ai", -0.333333333333333, 4, {2,32,20,89}}   //   r[ABVI] += -0.333333333333333 W[Aiav] t[BvVI] tb[ai]
{"ABVI,Aavi,BvVI,ai", 0.333333333333333, 4, {2,31,20,89}}   //   r[ABVI] += 0.333333333333333 W[Aavi] t[BvVI] tb[ai]
{"ABVI,Iijv,BvVi,Aj", -0.333333333333333, 4, {2,33,20,89}}   //   r[ABVI] += -0.333333333333333 W[Iijv] t[BvVi] tb[Aj]
{"ABVI,Iijv,BvVj,Ai", 0.333333333333333, 4, {2,33,20,89}}   //   r[ABVI] += 0.333333333333333 W[Iijv] t[BvVj] tb[Ai]
{"ABVI,Vivw,BwvI,Ai", 0.333333333333333, 4, {2,53,20,89}}   //   r[ABVI] += 0.333333333333333 W[Vivw] t[BwvI] tb[Ai]
{"ABVI,aijv,AvVj,Bi,aI", 0.666666666666667, 5, {2,24,20,89,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[AvVj] tb[Bi] tb[aI]
{"ABVI,aijv,AvVi,Bj,aI", -0.666666666666667, 5, {2,24,20,89,89}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[AvVi] tb[Bj] tb[aI]
{"ABVI,aijv,AvVI,Bi,aj", -0.666666666666667, 5, {2,24,20,89,89}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[AvVI] tb[Bi] tb[aj]
{"ABVI,aijv,AvVI,Bj,ai", 0.666666666666667, 5, {2,24,20,89,89}}   //   r[ABVI] += 0.666666666666667 W[aijv] t[AvVI] tb[Bj] tb[ai]
{"ABVI,aijv,BvVj,Ai,aI", 0.333333333333333, 5, {2,24,20,89,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVj] tb[Ai] tb[aI]
{"ABVI,aijv,BvVi,Aj,aI", -0.333333333333333, 5, {2,24,20,89,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[BvVi] tb[Aj] tb[aI]
{"ABVI,aijv,BvVI,Ai,aj", -0.333333333333333, 5, {2,24,20,89,89}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[BvVI] tb[Ai] tb[aj]
{"ABVI,aijv,BvVI,Aj,ai", 0.333333333333333, 5, {2,24,20,89,89}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvVI] tb[Aj] tb[ai]
{"ABVI,AiVv,BvIi", 1.0, 3, {2,23,15}}   //   r[ABVI] += 1.0 W[AiVv] t[BvIi]
{"ABVI,BVvi,AviI", -0.666666666666667, 3, {2,55,15}}   //   r[ABVI] += -0.666666666666667 W[BVvi] t[AviI]
{"ABVI,AiVv,BviI", -0.666666666666667, 3, {2,23,15}}   //   r[ABVI] += -0.666666666666667 W[AiVv] t[BviI]
{"ABVI,AVvi,BviI", -0.333333333333333, 3, {2,55,15}}   //   r[ABVI] += -0.333333333333333 W[AVvi] t[BviI]
{"ABVI,BiVv,AviI", -0.333333333333333, 3, {2,23,15}}   //   r[ABVI] += -0.333333333333333 W[BiVv] t[AviI]
{"ABVI,aivw,awIi,ABVv", -0.666666666666667, 4, {2,23,15,16}}   //   r[ABVI] += -0.666666666666667 W[aivw] t[awIi] t[ABVv]
{"ABVI,aivw,BwIi,AaVv", 2.0, 4, {2,23,15,16}}   //   r[ABVI] += 2.0 W[aivw] t[BwIi] t[AaVv]
{"ABVI,aivw,BwiI,AaVv", -1.333333333333333, 4, {2,23,15,16}}   //   r[ABVI] += -1.333333333333333 W[aivw] t[BwiI] t[AaVv]
{"ABVI,aivw,AwiI,BaVv", -0.666666666666667, 4, {2,23,15,16}}   //   r[ABVI] += -0.666666666666667 W[aivw] t[AwiI] t[BaVv]
{"ABVI,aijv,Avji,aBVI", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[Avji] t[aBVI]
{"ABVI,aijv,Bvij,AaVI", 0.333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[Bvij] t[AaVI]
{"ABVI,aijv,Bvji,AaVI", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[Bvji] t[AaVI]
{"ABVI,aijv,avIi,ABVj", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[avIi] t[ABVj]
{"ABVI,aijv,avIj,ABVi", 0.333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[avIj] t[ABVi]
{"ABVI,aijv,BvIj,AaVi", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[BvIj] t[AaVi]
{"ABVI,aijv,BvIi,aAVj", -0.5, 4, {2,24,15,17}}   //   r[ABVI] += -0.5 W[aijv] t[BvIi] t[aAVj]
{"ABVI,aijv,BvIi,AaVj", 1.0, 4, {2,24,15,17}}   //   r[ABVI] += 1.0 W[aijv] t[BvIi] t[AaVj]
{"ABVI,aijv,aviI,ABVj", 0.333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[aviI] t[ABVj]
{"ABVI,aijv,avjI,ABVi", -0.666666666666667, 4, {2,24,15,17}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[avjI] t[ABVi]
{"ABVI,aijv,AvjI,aBVi", 0.333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[AvjI] t[aBVi]
{"ABVI,aijv,BvjI,AaVi", 0.333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BvjI] t[AaVi]
{"ABVI,aijv,BviI,aAVj", 0.333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += 0.333333333333333 W[aijv] t[BviI] t[aAVj]
{"ABVI,aijv,BviI,AaVj", -0.666666666666667, 4, {2,24,15,17}}   //   r[ABVI] += -0.666666666666667 W[aijv] t[BviI] t[AaVj]
{"ABVI,aijv,Avij,BaVI", 0.166666666666667, 4, {2,24,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[Avij] t[BaVI]
{"ABVI,aijv,avIj,BAVi", 0.166666666666667, 4, {2,24,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[avIj] t[BAVi]
{"ABVI,aijv,aviI,BAVj", 0.166666666666667, 4, {2,24,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[aviI] t[BAVj]
{"ABVI,aijv,avjI,BAVi", -0.333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[avjI] t[BAVi]
{"ABVI,aijv,BvjI,aAVi", 0.166666666666667, 4, {2,24,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[BvjI] t[aAVi]
{"ABVI,aijv,AvjI,BaVi", 0.166666666666667, 4, {2,24,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[AvjI] t[BaVi]
{"ABVI,aijv,AviI,aBVj", 0.166666666666667, 4, {2,24,15,17}}   //   r[ABVI] += 0.166666666666667 W[aijv] t[AviI] t[aBVj]
{"ABVI,aijv,AviI,BaVj", -0.333333333333333, 4, {2,24,15,17}}   //   r[ABVI] += -0.333333333333333 W[aijv] t[AviI] t[BaVj]
{"ABVI,Vijv,BvIi,Aj", -1.0, 4, {2,54,15,88}}   //   r[ABVI] += -1.0 W[Vijv] t[BvIi] ta[Aj]
{"ABVI,Vijv,BviI,Aj", 0.666666666666667, 4, {2,54,15,88}}   //   r[ABVI] += 0.666666666666667 W[Vijv] t[BviI] ta[Aj]
{"ABVI,Vijv,AviI,Bj", 0.333333333333333, 4, {2,54,15,88}}   //   r[ABVI] += 0.333333333333333 W[Vijv] t[AviI] ta[Bj]
{"ABVI,Vijv,AvjI,Bi", 0.666666666666667, 4, {2,54,15,89}}   //   r[ABVI] += 0.666666666666667 W[Vijv] t[AvjI] tb[Bi]
{"ABVI,Vijv,BvjI,Ai", 0.333333333333333, 4, {2,54,15,89}}   //   r[ABVI] += 0.333333333333333 W[Vijv] t[BvjI] tb[Ai]
{"ABVI,AIav,BaVv", 1.333333333333333, 3, {2,32,16}}   //   r[ABVI] += 1.333333333333333 W[AIav] t[BaVv]
{"ABVI,BIav,AaVv", -1.333333333333333, 3, {2,32,16}}   //   r[ABVI] += -1.333333333333333 W[BIav] t[AaVv]
{"ABVI,BaIv,AaVv", 4.0, 3, {2,26,16}}   //   r[ABVI] += 4.0 W[BaIv] t[AaVv]
{"ABVI,IVvw,ABvw", -1.333333333333333, 3, {2,57,16}}   //   r[ABVI] += -1.333333333333333 W[IVvw] t[ABvw]
{"ABVI,abvw,Aavw,bBVI", 2.0, 4, {2,25,16,17}}   //   r[ABVI] += 2.0 W[abvw] t[Aavw] t[bBVI]
{"ABVI,abvw,Aavw,BbVI", -0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[Aavw] t[BbVI]
{"ABVI,abvw,Bavw,AbVI", 0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[Bavw] t[AbVI]
{"ABVI,abvw,ABvw,abVI", 0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[ABvw] t[abVI]
{"ABVI,abvw,abVv,ABwI", 2.0, 4, {2,25,16,17}}   //   r[ABVI] += 2.0 W[abvw] t[abVv] t[ABwI]
{"ABVI,abvw,AaVw,bBvI", -2.0, 4, {2,25,16,17}}   //   r[ABVI] += -2.0 W[abvw] t[AaVw] t[bBvI]
{"ABVI,abvw,AaVw,BbvI", 0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[AaVw] t[BbvI]
{"ABVI,abvw,BaVw,AbvI", -0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[BaVw] t[AbvI]
{"ABVI,abvw,AaVv,bBwI", 2.0, 4, {2,25,16,17}}   //   r[ABVI] += 2.0 W[abvw] t[AaVv] t[bBwI]
{"ABVI,abvw,AaVv,BbwI", -0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[AaVv] t[BbwI]
{"ABVI,abvw,BaVv,AbwI", 0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[BaVv] t[AbwI]
{"ABVI,abvw,ABVv,bawI", -0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += -0.666666666666667 W[abvw] t[ABVv] t[bawI]
{"ABVI,abvw,ABVv,abwI", 0.666666666666667, 4, {2,25,16,17}}   //   r[ABVI] += 0.666666666666667 W[abvw] t[ABVv] t[abwI]
{"ABVI,abiv,abVv,ABiI", -4.0, 4, {2,26,16,18}}   //   r[ABVI] += -4.0 W[abiv] t[abVv] t[ABiI]
{"ABVI,abiv,AaVv,BbiI", 1.333333333333333, 4, {2,26,16,18}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[AaVv] t[BbiI]
{"ABVI,abiv,AaVv,BbIi", -4.0, 4, {2,26,16,18}}   //   r[ABVI] += -4.0 W[abiv] t[AaVv] t[BbIi]
{"ABVI,abiv,BaVv,AbiI", -1.333333333333333, 4, {2,26,16,18}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[BaVv] t[AbiI]
{"ABVI,abiv,AbVv,BaiI", -4.0, 4, {2,26,16,18}}   //   r[ABVI] += -4.0 W[abiv] t[AbVv] t[BaiI]
{"ABVI,abiv,AbVv,BaIi", 8.0, 4, {2,26,16,18}}   //   r[ABVI] += 8.0 W[abiv] t[AbVv] t[BaIi]
{"ABVI,abiv,ABVv,abIi", 1.333333333333333, 4, {2,26,16,18}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[ABVv] t[abIi]
{"ABVI,abiv,ABVv,abiI", -2.666666666666667, 4, {2,26,16,18}}   //   r[ABVI] += -2.666666666666667 W[abiv] t[ABVv] t[abiI]
{"ABVI,Aabv,BaVv,bI", -1.333333333333333, 4, {2,34,16,88}}   //   r[ABVI] += -1.333333333333333 W[Aabv] t[BaVv] ta[bI]
{"ABVI,Aabv,BbVv,aI", 1.333333333333333, 4, {2,34,16,88}}   //   r[ABVI] += 1.333333333333333 W[Aabv] t[BbVv] ta[aI]
{"ABVI,Babv,AaVv,bI", 1.333333333333333, 4, {2,34,16,88}}   //   r[ABVI] += 1.333333333333333 W[Babv] t[AaVv] ta[bI]
{"ABVI,Babv,AbVv,aI", -1.333333333333333, 4, {2,34,16,88}}   //   r[ABVI] += -1.333333333333333 W[Babv] t[AbVv] ta[aI]
{"ABVI,Iaiv,AaVv,Bi", -1.333333333333333, 4, {2,38,16,88}}   //   r[ABVI] += -1.333333333333333 W[Iaiv] t[AaVv] ta[Bi]
{"ABVI,Iaiv,BaVv,Ai", 1.333333333333333, 4, {2,38,16,88}}   //   r[ABVI] += 1.333333333333333 W[Iaiv] t[BaVv] ta[Ai]
{"ABVI,Iaiv,ABVv,ai", 1.333333333333333, 4, {2,38,16,88}}   //   r[ABVI] += 1.333333333333333 W[Iaiv] t[ABVv] ta[ai]
{"ABVI,Iavi,AaVv,Bi", 1.333333333333333, 4, {2,39,16,88}}   //   r[ABVI] += 1.333333333333333 W[Iavi] t[AaVv] ta[Bi]
{"ABVI,Iavi,BaVv,Ai", -1.333333333333333, 4, {2,39,16,88}}   //   r[ABVI] += -1.333333333333333 W[Iavi] t[BaVv] ta[Ai]
{"ABVI,Iavi,ABVv,ai", -1.333333333333333, 4, {2,39,16,88}}   //   r[ABVI] += -1.333333333333333 W[Iavi] t[ABVv] ta[ai]
{"ABVI,Vavw,ABvw,aI", 1.333333333333333, 4, {2,58,16,88}}   //   r[ABVI] += 1.333333333333333 W[Vavw] t[ABvw] ta[aI]
{"ABVI,abiv,AaVv,Bi,bI", 1.333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[AaVv] ta[Bi] ta[bI]
{"ABVI,abiv,BaVv,Ai,bI", -1.333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[BaVv] ta[Ai] ta[bI]
{"ABVI,abiv,AbVv,Bi,aI", -1.333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[AbVv] ta[Bi] ta[aI]
{"ABVI,abiv,BbVv,Ai,aI", 1.333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[BbVv] ta[Ai] ta[aI]
{"ABVI,abiv,ABVv,ai,bI", -1.333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[ABVv] ta[ai] ta[bI]
{"ABVI,abiv,ABVv,aI,bi", 1.333333333333333, 5, {2,26,16,88,88}}   //   r[ABVI] += 1.333333333333333 W[abiv] t[ABVv] ta[aI] ta[bi]
{"ABVI,abiv,ABVv,bI,ai", -1.333333333333333, 5, {2,26,16,88,89}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[ABVv] ta[bI] tb[ai]
{"ABVI,Babv,AaVv,bI", 2.666666666666667, 4, {2,34,16,89}}   //   r[ABVI] += 2.666666666666667 W[Babv] t[AaVv] tb[bI]
{"ABVI,Iaiv,AaVv,Bi", -2.666666666666667, 4, {2,38,16,89}}   //   r[ABVI] += -2.666666666666667 W[Iaiv] t[AaVv] tb[Bi]
{"ABVI,Iavi,ABVv,ai", -1.333333333333333, 4, {2,39,16,89}}   //   r[ABVI] += -1.333333333333333 W[Iavi] t[ABVv] tb[ai]
{"ABVI,Aabv,BaVv,bI", 1.333333333333333, 4, {2,34,16,89}}   //   r[ABVI] += 1.333333333333333 W[Aabv] t[BaVv] tb[bI]
{"ABVI,Iaiv,BaVv,Ai", -1.333333333333333, 4, {2,38,16,89}}   //   r[ABVI] += -1.333333333333333 W[Iaiv] t[BaVv] tb[Ai]
{"ABVI,abiv,AbVv,Bi,aI", -2.666666666666667, 5, {2,26,16,89,89}}   //   r[ABVI] += -2.666666666666667 W[abiv] t[AbVv] tb[Bi] tb[aI]
{"ABVI,abiv,BbVv,Ai,aI", -1.333333333333333, 5, {2,26,16,89,89}}   //   r[ABVI] += -1.333333333333333 W[abiv] t[BbVv] tb[Ai] tb[aI]
{"ABVI,ABab,abVI", 1.0, 3, {2,41,17}}   //   r[ABVI] += 1.0 W[ABab] t[abVI]
{"ABVI,AIai,aBVi", -1.0, 3, {2,42,17}}   //   r[ABVI] += -1.0 W[AIai] t[aBVi]
{"ABVI,BIai,AaVi", -1.0, 3, {2,42,17}}   //   r[ABVI] += -1.0 W[BIai] t[AaVi]
{"ABVI,BaIi,aAVi", -1.0, 3, {2,27,17}}   //   r[ABVI] += -1.0 W[BaIi] t[aAVi]
{"ABVI,BaIi,AaVi", 2.0, 3, {2,27,17}}   //   r[ABVI] += 2.0 W[BaIi] t[AaVi]
{"ABVI,AVav,aBvI", -1.0, 3, {2,61,17}}   //   r[ABVI] += -1.0 W[AVav] t[aBvI]
{"ABVI,BVav,AavI", -1.0, 3, {2,61,17}}   //   r[ABVI] += -1.0 W[BVav] t[AavI]
{"ABVI,AaVv,aBvI", 1.0, 3, {2,25,17}}   //   r[ABVI] += 1.0 W[AaVv] t[aBvI]
{"ABVI,AaVv,BavI", -0.333333333333333, 3, {2,25,17}}   //   r[ABVI] += -0.333333333333333 W[AaVv] t[BavI]
{"ABVI,BaVv,AavI", 0.333333333333333, 3, {2,25,17}}   //   r[ABVI] += 0.333333333333333 W[BaVv] t[AavI]
{"ABVI,IViv,ABvi", 1.0, 3, {2,63,17}}   //   r[ABVI] += 1.0 W[IViv] t[ABvi]
{"ABVI,IVvi,ABvi", -0.333333333333333, 3, {2,62,17}}   //   r[ABVI] += -0.333333333333333 W[IVvi] t[ABvi]
{"ABVI,IVvi,BAvi", 0.333333333333333, 3, {2,62,17}}   //   r[ABVI] += 0.333333333333333 W[IVvi] t[BAvi]
{"ABVI,abiv,aBVI,bAvi", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[aBVI] t[bAvi]
{"ABVI,abiv,AaVI,bBvi", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[AaVI] t[bBvi]
{"ABVI,abiv,aAvi,bBVI", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[aAvi] t[bBVI]
{"ABVI,abiv,BbVI,aAvi", -0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[BbVI] t[aAvi]
{"ABVI,abiv,AbVI,aBvi", 0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[AbVI] t[aBvi]
{"ABVI,abiv,Abvi,aBVI", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[Abvi] t[aBVI]
{"ABVI,abiv,Abvi,BaVI", -0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[Abvi] t[BaVI]
{"ABVI,abiv,Aavi,bBVI", -1.0, 4, {2,26,17,17}}   //   r[ABVI] += -1.0 W[abiv] t[Aavi] t[bBVI]
{"ABVI,abiv,Aavi,BbVI", 0.333333333333333, 4, {2,26,17,17}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[Aavi] t[BbVI]
{"ABVI,abiv,ABvi,baVI", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[ABvi] t[baVI]
{"ABVI,abiv,ABvi,abVI", -0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[ABvi] t[abVI]
{"ABVI,abiv,AaVI,Bbvi", 0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[AaVI] t[Bbvi]
{"ABVI,abiv,AbVI,Bavi", -0.333333333333333, 4, {2,26,17,17}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[AbVI] t[Bavi]
{"ABVI,abiv,BAvi,abVI", 0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[BAvi] t[abVI]
{"ABVI,abiv,ABVi,abvI", 0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[ABVi] t[abvI]
{"ABVI,abiv,BAVi,abvI", -0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[BAVi] t[abvI]
{"ABVI,abiv,aBvI,bAVi", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[aBvI] t[bAVi]
{"ABVI,abiv,AbVi,aBvI", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[AbVi] t[aBvI]
{"ABVI,abiv,ABVi,bavI", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[ABVi] t[bavI]
{"ABVI,abiv,aAVi,bBvI", -0.5, 4, {2,26,17,17}}   //   r[ABVI] += -0.5 W[abiv] t[aAVi] t[bBvI]
{"ABVI,abiv,AaVi,bBvI", 1.0, 4, {2,26,17,17}}   //   r[ABVI] += 1.0 W[abiv] t[AaVi] t[bBvI]
{"ABVI,abiv,AavI,bBVi", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[AavI] t[bBVi]
{"ABVI,abiv,AavI,BbVi", -0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[AavI] t[BbVi]
{"ABVI,abiv,AbvI,aBVi", -0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += -0.166666666666667 W[abiv] t[AbvI] t[aBVi]
{"ABVI,abiv,AbvI,BaVi", 0.333333333333333, 4, {2,26,17,17}}   //   r[ABVI] += 0.333333333333333 W[abiv] t[AbvI] t[BaVi]
{"ABVI,abiv,ABvI,abVi", 0.5, 4, {2,26,17,17}}   //   r[ABVI] += 0.5 W[abiv] t[ABvI] t[abVi]
{"ABVI,abiv,ABvI,baVi", -1.0, 4, {2,26,17,17}}   //   r[ABVI] += -1.0 W[abiv] t[ABvI] t[baVi]
{"ABVI,abiv,AbVi,BavI", 0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[AbVi] t[BavI]
{"ABVI,abiv,BbvI,aAVi", 0.166666666666667, 4, {2,26,17,17}}   //   r[ABVI] += 0.166666666666667 W[abiv] t[BbvI] t[aAVi]
{"ABVI,abiv,AaVi,BbvI", -0.333333333333333, 4, {2,26,17,17}}   //   r[ABVI] += -0.333333333333333 W[abiv] t[AaVi] t[BbvI]
{"ABVI,abij,abVj,ABiI", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2.0 W[abij] t[abVj] t[ABiI]
{"ABVI,abij,aAVj,BbIi", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[aAVj] t[BbIi]
{"ABVI,abij,aBVj,AbiI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[aBVj] t[AbiI]
{"ABVI,abij,abVi,ABjI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[abVi] t[ABjI]
{"ABVI,abij,aAVi,BbjI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[aAVi] t[BbjI]
{"ABVI,abij,aAVi,BbIj", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2.0 W[abij] t[aAVi] t[BbIj]
{"ABVI,abij,AaVj,BbiI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[AaVj] t[BbiI]
{"ABVI,abij,AaVj,BbIi", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2.0 W[abij] t[AaVj] t[BbIi]
{"ABVI,abij,AaVi,BbjI", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2.0 W[abij] t[AaVi] t[BbjI]
{"ABVI,abij,AaVi,BbIj", 4.0, 4, {2,27,17,18}}   //   r[ABVI] += 4.0 W[abij] t[AaVi] t[BbIj]
{"ABVI,abij,ABVi,abjI", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[ABVi] t[abjI]
{"ABVI,abij,ABVi,abIj", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2.0 W[abij] t[ABVi] t[abIj]
{"ABVI,abij,abVI,ABij", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[abVI] t[ABij]
{"ABVI,abij,aBVI,Abji", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[aBVI] t[Abji]
{"ABVI,abij,aBVI,Abij", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2.0 W[abij] t[aBVI] t[Abij]
{"ABVI,abij,AaVI,Bbji", 1.0, 4, {2,27,17,18}}   //   r[ABVI] += 1.0 W[abij] t[AaVI] t[Bbji]
{"ABVI,abij,AaVI,Bbij", -2.0, 4, {2,27,17,18}}   //   r[ABVI] += -2.0 W[abij] t[AaVI] t[Bbij]
{"ABVI,Aabi,aBVi,bI", 0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 0.333333333333333 W[Aabi] t[aBVi] ta[bI]
{"ABVI,Aabi,bBVi,aI", -0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[bBVi] ta[aI]
{"ABVI,Aabi,BaVi,bI", -0.666666666666667, 4, {2,44,17,88}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[BaVi] ta[bI]
{"ABVI,Aabi,BbVi,aI", 0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 0.333333333333333 W[Aabi] t[BbVi] ta[aI]
{"ABVI,Babi,aAVi,bI", -0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[aAVi] ta[bI]
{"ABVI,Babi,bAVi,aI", 0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 0.333333333333333 W[Babi] t[bAVi] ta[aI]
{"ABVI,Babi,AaVi,bI", 0.666666666666667, 4, {2,44,17,88}}   //   r[ABVI] += 0.666666666666667 W[Babi] t[AaVi] ta[bI]
{"ABVI,Babi,AbVi,aI", -0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[AbVi] ta[aI]
{"ABVI,Aabi,aBVI,bi", -1.0, 4, {2,44,17,88}}   //   r[ABVI] += -1.0 W[Aabi] t[aBVI] ta[bi]
{"ABVI,Aabi,baVI,Bi", -0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[baVI] ta[Bi]
{"ABVI,Aabi,bBVI,ai", 1.0, 4, {2,44,17,88}}   //   r[ABVI] += 1.0 W[Aabi] t[bBVI] ta[ai]
{"ABVI,Aabi,BaVI,bi", 0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 0.333333333333333 W[Aabi] t[BaVI] ta[bi]
{"ABVI,Babi,abVI,Ai", -1.0, 4, {2,44,17,88}}   //   r[ABVI] += -1.0 W[Babi] t[abVI] ta[Ai]
{"ABVI,Babi,baVI,Ai", 0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += 0.333333333333333 W[Babi] t[baVI] ta[Ai]
{"ABVI,Babi,AaVI,bi", -0.333333333333333, 4, {2,44,17,88}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[AaVI] ta[bi]
{"ABVI,Babi,AbVI,ai", 1.0, 4, {2,44,17,88}}   //   r[ABVI] += 1.0 W[Babi] t[AbVI] ta[ai]
{"ABVI,Iaij,aAVj,Bi", 0.333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[aAVj] ta[Bi]
{"ABVI,Iaij,aBVj,Ai", -0.333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += -0.333333333333333 W[Iaij] t[aBVj] ta[Ai]
{"ABVI,Iaij,AaVj,Bi", -0.666666666666667, 4, {2,45,17,88}}   //   r[ABVI] += -0.666666666666667 W[Iaij] t[AaVj] ta[Bi]
{"ABVI,Iaij,ABVj,ai", 0.333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[ABVj] ta[ai]
{"ABVI,Iaij,BaVj,Ai", 0.666666666666667, 4, {2,45,17,88}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[BaVj] ta[Ai]
{"ABVI,Iaij,BAVj,ai", -0.333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += -0.333333333333333 W[Iaij] t[BAVj] ta[ai]
{"ABVI,Iaij,aBVi,Aj", 1.0, 4, {2,45,17,88}}   //   r[ABVI] += 1.0 W[Iaij] t[aBVi] ta[Aj]
{"ABVI,Iaij,AaVi,Bj", 0.333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[AaVi] ta[Bj]
{"ABVI,Iaij,ABVi,aj", -1.0, 4, {2,45,17,88}}   //   r[ABVI] += -1.0 W[Iaij] t[ABVi] ta[aj]
{"ABVI,Iaij,BaVi,Aj", -0.333333333333333, 4, {2,45,17,88}}   //   r[ABVI] += -0.333333333333333 W[Iaij] t[BaVi] ta[Aj]
{"ABVI,Vavi,ABvi,aI", 0.333333333333333, 4, {2,60,17,88}}   //   r[ABVI] += 0.333333333333333 W[Vavi] t[ABvi] ta[aI]
{"ABVI,Vavi,BAvi,aI", -0.333333333333333, 4, {2,60,17,88}}   //   r[ABVI] += -0.333333333333333 W[Vavi] t[BAvi] ta[aI]
{"ABVI,Vaiv,ABvi,aI", -0.333333333333333, 4, {2,59,17,88}}   //   r[ABVI] += -0.333333333333333 W[Vaiv] t[ABvi] ta[aI]
{"ABVI,Vaiv,BAvi,aI", 0.333333333333333, 4, {2,59,17,88}}   //   r[ABVI] += 0.333333333333333 W[Vaiv] t[BAvi] ta[aI]
{"ABVI,Vaiv,aBvI,Ai", -1.0, 4, {2,59,17,88}}   //   r[ABVI] += -1.0 W[Vaiv] t[aBvI] ta[Ai]
{"ABVI,Vaiv,AavI,Bi", -0.333333333333333, 4, {2,59,17,88}}   //   r[ABVI] += -0.333333333333333 W[Vaiv] t[AavI] ta[Bi]
{"ABVI,Vaiv,ABvI,ai", 1.0, 4, {2,59,17,88}}   //   r[ABVI] += 1.0 W[Vaiv] t[ABvI] ta[ai]
{"ABVI,Vaiv,BavI,Ai", 0.333333333333333, 4, {2,59,17,88}}   //   r[ABVI] += 0.333333333333333 W[Vaiv] t[BavI] ta[Ai]
{"ABVI,Vavi,aBvI,Ai", 1.0, 4, {2,60,17,88}}   //   r[ABVI] += 1.0 W[Vavi] t[aBvI] ta[Ai]
{"ABVI,Vavi,AavI,Bi", 0.333333333333333, 4, {2,60,17,88}}   //   r[ABVI] += 0.333333333333333 W[Vavi] t[AavI] ta[Bi]
{"ABVI,Vavi,ABvI,ai", -1.0, 4, {2,60,17,88}}   //   r[ABVI] += -1.0 W[Vavi] t[ABvI] ta[ai]
{"ABVI,Vavi,BavI,Ai", -0.333333333333333, 4, {2,60,17,88}}   //   r[ABVI] += -0.333333333333333 W[Vavi] t[BavI] ta[Ai]
{"ABVI,abij,aAVj,Bi,bI", -0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.333333333333333 W[abij] t[aAVj] ta[Bi] ta[bI]
{"ABVI,abij,aBVj,Ai,bI", 0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.333333333333333 W[abij] t[aBVj] ta[Ai] ta[bI]
{"ABVI,abij,aAVi,Bj,bI", 0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.333333333333333 W[abij] t[aAVi] ta[Bj] ta[bI]
{"ABVI,abij,aBVi,Aj,bI", -0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.333333333333333 W[abij] t[aBVi] ta[Aj] ta[bI]
{"ABVI,abij,AaVj,Bi,bI", 0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.333333333333333 W[abij] t[AaVj] ta[Bi] ta[bI]
{"ABVI,abij,AaVi,Bj,bI", -0.666666666666667, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.666666666666667 W[abij] t[AaVi] ta[Bj] ta[bI]
{"ABVI,abij,ABVi,aI,bj", -0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.333333333333333 W[abij] t[ABVi] ta[aI] ta[bj]
{"ABVI,abij,ABVi,aj,bI", 0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.333333333333333 W[abij] t[ABVi] ta[aj] ta[bI]
{"ABVI,abij,BaVj,Ai,bI", -0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BaVj] ta[Ai] ta[bI]
{"ABVI,abij,BaVi,Aj,bI", 0.666666666666667, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.666666666666667 W[abij] t[BaVi] ta[Aj] ta[bI]
{"ABVI,abij,BAVi,aI,bj", 0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BAVi] ta[aI] ta[bj]
{"ABVI,abij,BAVi,aj,bI", -0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BAVi] ta[aj] ta[bI]
{"ABVI,abij,abVI,Aj,Bi", -0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.333333333333333 W[abij] t[abVI] ta[Aj] ta[Bi]
{"ABVI,abij,abVI,Ai,Bj", 0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.333333333333333 W[abij] t[abVI] ta[Ai] ta[Bj]
{"ABVI,abij,aBVI,Ai,bj", -1.0, 5, {2,27,17,88,88}}   //   r[ABVI] += -1.0 W[abij] t[aBVI] ta[Ai] ta[bj]
{"ABVI,abij,aBVI,Aj,bi", 1.0, 5, {2,27,17,88,88}}   //   r[ABVI] += 1.0 W[abij] t[aBVI] ta[Aj] ta[bi]
{"ABVI,abij,AaVI,Bi,bj", -0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.333333333333333 W[abij] t[AaVI] ta[Bi] ta[bj]
{"ABVI,abij,AaVI,Bj,bi", 0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.333333333333333 W[abij] t[AaVI] ta[Bj] ta[bi]
{"ABVI,abij,BaVI,Ai,bj", 0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BaVI] ta[Ai] ta[bj]
{"ABVI,abij,BaVI,Aj,bi", -0.333333333333333, 5, {2,27,17,88,88}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BaVI] ta[Aj] ta[bi]
{"ABVI,abij,aBVj,Ai,bI", 0.666666666666667, 5, {2,27,17,88,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aBVj] ta[Ai] tb[bI]
{"ABVI,abij,ABVi,bj,aI", -0.666666666666667, 5, {2,27,17,88,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[ABVi] ta[bj] tb[aI]
{"ABVI,abij,ABVi,aI,bj", -0.333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[ABVi] ta[aI] tb[bj]
{"ABVI,abij,BAVi,aI,bj", 0.333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BAVi] ta[aI] tb[bj]
{"ABVI,abij,abVI,Ai,Bj", 0.666666666666667, 5, {2,27,17,88,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[abVI] ta[Ai] tb[Bj]
{"ABVI,abij,aBVI,Ai,bj", -1.0, 5, {2,27,17,88,89}}   //   r[ABVI] += -1.0 W[abij] t[aBVI] ta[Ai] tb[bj]
{"ABVI,abij,AaVI,bj,Bi", -0.666666666666667, 5, {2,27,17,88,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[AaVI] ta[bj] tb[Bi]
{"ABVI,abij,AaVI,Bi,bj", -0.333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[AaVI] ta[Bi] tb[bj]
{"ABVI,abij,BaVI,Ai,bj", 0.333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BaVI] ta[Ai] tb[bj]
{"ABVI,abij,aAVj,Bi,bI", 0.333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[aAVj] ta[Bi] tb[bI]
{"ABVI,abij,BAVi,bj,aI", -0.333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BAVi] ta[bj] tb[aI]
{"ABVI,abij,abVI,Bi,Aj", 0.333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[abVI] ta[Bi] tb[Aj]
{"ABVI,abij,BaVI,bj,Ai", -0.333333333333333, 5, {2,27,17,88,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BaVI] ta[bj] tb[Ai]
{"ABVI,Aabi,bBVi,aI", -0.666666666666667, 4, {2,44,17,89}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[bBVi] tb[aI]
{"ABVI,Babi,aAVi,bI", -0.666666666666667, 4, {2,44,17,89}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[aAVi] tb[bI]
{"ABVI,Babi,AaVi,bI", 1.333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += 1.333333333333333 W[Babi] t[AaVi] tb[bI]
{"ABVI,Babi,AbVi,aI", -0.666666666666667, 4, {2,44,17,89}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[AbVi] tb[aI]
{"ABVI,Aabi,baVI,Bi", -0.666666666666667, 4, {2,44,17,89}}   //   r[ABVI] += -0.666666666666667 W[Aabi] t[baVI] tb[Bi]
{"ABVI,Aabi,bBVI,ai", 1.0, 4, {2,44,17,89}}   //   r[ABVI] += 1.0 W[Aabi] t[bBVI] tb[ai]
{"ABVI,Babi,AaVI,bi", -0.666666666666667, 4, {2,44,17,89}}   //   r[ABVI] += -0.666666666666667 W[Babi] t[AaVI] tb[bi]
{"ABVI,Babi,AbVI,ai", 1.0, 4, {2,44,17,89}}   //   r[ABVI] += 1.0 W[Babi] t[AbVI] tb[ai]
{"ABVI,Iaij,aAVj,Bi", 0.666666666666667, 4, {2,45,17,89}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[aAVj] tb[Bi]
{"ABVI,Iaij,AaVj,Bi", -1.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += -1.333333333333333 W[Iaij] t[AaVj] tb[Bi]
{"ABVI,Iaij,ABVj,ai", 0.666666666666667, 4, {2,45,17,89}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[ABVj] tb[ai]
{"ABVI,Iaij,AaVi,Bj", 0.666666666666667, 4, {2,45,17,89}}   //   r[ABVI] += 0.666666666666667 W[Iaij] t[AaVi] tb[Bj]
{"ABVI,Iaij,ABVi,aj", -1.0, 4, {2,45,17,89}}   //   r[ABVI] += -1.0 W[Iaij] t[ABVi] tb[aj]
{"ABVI,Vavi,ABvi,aI", 0.666666666666667, 4, {2,60,17,89}}   //   r[ABVI] += 0.666666666666667 W[Vavi] t[ABvi] tb[aI]
{"ABVI,Vavi,AavI,Bi", 0.666666666666667, 4, {2,60,17,89}}   //   r[ABVI] += 0.666666666666667 W[Vavi] t[AavI] tb[Bi]
{"ABVI,Vavi,ABvI,ai", -1.0, 4, {2,60,17,89}}   //   r[ABVI] += -1.0 W[Vavi] t[ABvI] tb[ai]
{"ABVI,Babi,bAVi,aI", -0.333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[bAVi] tb[aI]
{"ABVI,Aabi,aBVi,bI", -0.333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[aBVi] tb[bI]
{"ABVI,Aabi,BaVi,bI", 0.666666666666667, 4, {2,44,17,89}}   //   r[ABVI] += 0.666666666666667 W[Aabi] t[BaVi] tb[bI]
{"ABVI,Aabi,BbVi,aI", -0.333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[BbVi] tb[aI]
{"ABVI,Babi,baVI,Ai", -0.333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -0.333333333333333 W[Babi] t[baVI] tb[Ai]
{"ABVI,Aabi,BaVI,bi", -0.333333333333333, 4, {2,44,17,89}}   //   r[ABVI] += -0.333333333333333 W[Aabi] t[BaVI] tb[bi]
{"ABVI,Iaij,aBVj,Ai", 0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[aBVj] tb[Ai]
{"ABVI,Iaij,BaVj,Ai", -0.666666666666667, 4, {2,45,17,89}}   //   r[ABVI] += -0.666666666666667 W[Iaij] t[BaVj] tb[Ai]
{"ABVI,Iaij,BAVj,ai", 0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[BAVj] tb[ai]
{"ABVI,Iaij,BaVi,Aj", 0.333333333333333, 4, {2,45,17,89}}   //   r[ABVI] += 0.333333333333333 W[Iaij] t[BaVi] tb[Aj]
{"ABVI,Vavi,BAvi,aI", 0.333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += 0.333333333333333 W[Vavi] t[BAvi] tb[aI]
{"ABVI,Vavi,BavI,Ai", 0.333333333333333, 4, {2,60,17,89}}   //   r[ABVI] += 0.333333333333333 W[Vavi] t[BavI] tb[Ai]
{"ABVI,abij,aAVi,Bj,bI", 0.666666666666667, 5, {2,27,17,89,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[aAVi] tb[Bj] tb[bI]
{"ABVI,abij,AaVj,Bi,bI", 0.666666666666667, 5, {2,27,17,89,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[AaVj] tb[Bi] tb[bI]
{"ABVI,abij,AaVi,Bj,bI", -1.333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += -1.333333333333333 W[abij] t[AaVi] tb[Bj] tb[bI]
{"ABVI,abij,ABVi,aI,bj", -0.666666666666667, 5, {2,27,17,89,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[ABVi] tb[aI] tb[bj]
{"ABVI,abij,ABVi,aj,bI", 0.666666666666667, 5, {2,27,17,89,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[ABVi] tb[aj] tb[bI]
{"ABVI,abij,AaVI,Bi,bj", -0.666666666666667, 5, {2,27,17,89,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[AaVI] tb[Bi] tb[bj]
{"ABVI,abij,AaVI,Bj,bi", 0.666666666666667, 5, {2,27,17,89,89}}   //   r[ABVI] += 0.666666666666667 W[abij] t[AaVI] tb[Bj] tb[bi]
{"ABVI,abij,aBVi,Aj,bI", 0.333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[aBVi] tb[Aj] tb[bI]
{"ABVI,abij,BaVj,Ai,bI", 0.333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BaVj] tb[Ai] tb[bI]
{"ABVI,abij,BaVi,Aj,bI", -0.666666666666667, 5, {2,27,17,89,89}}   //   r[ABVI] += -0.666666666666667 W[abij] t[BaVi] tb[Aj] tb[bI]
{"ABVI,abij,BAVi,aI,bj", -0.333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BAVi] tb[aI] tb[bj]
{"ABVI,abij,BAVi,aj,bI", 0.333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BAVi] tb[aj] tb[bI]
{"ABVI,abij,BaVI,Ai,bj", -0.333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += -0.333333333333333 W[abij] t[BaVI] tb[Ai] tb[bj]
{"ABVI,abij,BaVI,Aj,bi", 0.333333333333333, 5, {2,27,17,89,89}}   //   r[ABVI] += 0.333333333333333 W[abij] t[BaVI] tb[Aj] tb[bi]
{"ABVI,AVai,BaIi", -2.0, 3, {2,64,18}}   //   r[ABVI] += -2.0 W[AVai] t[BaIi]
{"ABVI,BVai,AaiI", -2.0, 3, {2,64,18}}   //   r[ABVI] += -2.0 W[BVai] t[AaiI]
{"ABVI,AaVi,BaiI", -2.0, 3, {2,31,18}}   //   r[ABVI] += -2.0 W[AaVi] t[BaiI]
{"ABVI,AaVi,BaIi", 4.0, 3, {2,31,18}}   //   r[ABVI] += 4.0 W[AaVi] t[BaIi]
{"ABVI,IVij,ABji", 2.0, 3, {2,65,18}}   //   r[ABVI] += 2.0 W[IVij] t[ABji]
{"ABVI,Vaij,ABij,aI", 0.666666666666667, 4, {2,66,18,88}}   //   r[ABVI] += 0.666666666666667 W[Vaij] t[ABij] ta[aI]
{"ABVI,Vaij,ABji,aI", -0.666666666666667, 4, {2,66,18,88}}   //   r[ABVI] += -0.666666666666667 W[Vaij] t[ABji] ta[aI]
{"ABVI,Vaij,BajI,Ai", 2.0, 4, {2,66,18,88}}   //   r[ABVI] += 2.0 W[Vaij] t[BajI] ta[Ai]
{"ABVI,Vaij,BaIj,Ai", -4.0, 4, {2,66,18,88}}   //   r[ABVI] += -4.0 W[Vaij] t[BaIj] ta[Ai]
{"ABVI,Vaij,ABjI,ai", 2.0, 4, {2,66,18,88}}   //   r[ABVI] += 2.0 W[Vaij] t[ABjI] ta[ai]
{"ABVI,Vaij,AaiI,Bj", 0.666666666666667, 4, {2,66,18,88}}   //   r[ABVI] += 0.666666666666667 W[Vaij] t[AaiI] ta[Bj]
{"ABVI,Vaij,BaiI,Aj", -0.666666666666667, 4, {2,66,18,88}}   //   r[ABVI] += -0.666666666666667 W[Vaij] t[BaiI] ta[Aj]
{"ABVI,Vaij,BaIi,Aj", 2.0, 4, {2,66,18,88}}   //   r[ABVI] += 2.0 W[Vaij] t[BaIi] ta[Aj]
{"ABVI,Vaij,ABiI,aj", -2.0, 4, {2,66,18,88}}   //   r[ABVI] += -2.0 W[Vaij] t[ABiI] ta[aj]
{"ABVI,Vaij,ABij,aI", 1.333333333333333, 4, {2,66,18,89}}   //   r[ABVI] += 1.333333333333333 W[Vaij] t[ABij] tb[aI]
{"ABVI,Vaij,AaiI,Bj", 1.333333333333333, 4, {2,66,18,89}}   //   r[ABVI] += 1.333333333333333 W[Vaij] t[AaiI] tb[Bj]
{"ABVI,Vaij,ABiI,aj", -2.0, 4, {2,66,18,89}}   //   r[ABVI] += -2.0 W[Vaij] t[ABiI] tb[aj]
{"ABVI,Vaij,ABji,aI", 0.666666666666667, 4, {2,66,18,89}}   //   r[ABVI] += 0.666666666666667 W[Vaij] t[ABji] tb[aI]
{"ABVI,Vaij,BaiI,Aj", 0.666666666666667, 4, {2,66,18,89}}   //   r[ABVI] += 0.666666666666667 W[Vaij] t[BaiI] tb[Aj]
{"ABVI,ABVa,aI", 0.666666666666667, 3, {2,35,88}}   //   r[ABVI] += 0.666666666666667 W[ABVa] ta[aI]
{"ABVI,ABaV,aI", -0.666666666666667, 3, {2,34,88}}   //   r[ABVI] += -0.666666666666667 W[ABaV] ta[aI]
{"ABVI,BVIi,Ai", -2.0, 3, {2,67,88}}   //   r[ABVI] += -2.0 W[BVIi] ta[Ai]
{"ABVI,AIVi,Bi", -0.666666666666667, 3, {2,36,88}}   //   r[ABVI] += -0.666666666666667 W[AIVi] ta[Bi]
{"ABVI,BIVi,Ai", 0.666666666666667, 3, {2,36,88}}   //   r[ABVI] += 0.666666666666667 W[BIVi] ta[Ai]
{"ABVI,AVai,Bi,aI", 0.666666666666667, 4, {2,64,88,88}}   //   r[ABVI] += 0.666666666666667 W[AVai] ta[Bi] ta[aI]
{"ABVI,BVai,Ai,aI", -0.666666666666667, 4, {2,64,88,88}}   //   r[ABVI] += -0.666666666666667 W[BVai] ta[Ai] ta[aI]
{"ABVI,AaVi,Bi,aI", -0.666666666666667, 4, {2,31,88,88}}   //   r[ABVI] += -0.666666666666667 W[AaVi] ta[Bi] ta[aI]
{"ABVI,BaVi,Ai,aI", 0.666666666666667, 4, {2,31,88,88}}   //   r[ABVI] += 0.666666666666667 W[BaVi] ta[Ai] ta[aI]
{"ABVI,IVij,Ai,Bj", -0.666666666666667, 4, {2,65,88,88}}   //   r[ABVI] += -0.666666666666667 W[IVij] ta[Ai] ta[Bj]
{"ABVI,IVij,Aj,Bi", 0.666666666666667, 4, {2,65,88,88}}   //   r[ABVI] += 0.666666666666667 W[IVij] ta[Aj] ta[Bi]
{"ABVI,Vaij,Aj,Bi,aI", -0.666666666666667, 5, {2,66,88,88,88}}   //   r[ABVI] += -0.666666666666667 W[Vaij] ta[Aj] ta[Bi] ta[aI]
{"ABVI,Vaij,Ai,Bj,aI", 0.666666666666667, 5, {2,66,88,88,88}}   //   r[ABVI] += 0.666666666666667 W[Vaij] ta[Ai] ta[Bj] ta[aI]
{"ABVI,BVai,Ai,aI", -1.333333333333333, 4, {2,64,88,89}}   //   r[ABVI] += -1.333333333333333 W[BVai] ta[Ai] tb[aI]
{"ABVI,IVij,Aj,Bi", 1.333333333333333, 4, {2,65,88,89}}   //   r[ABVI] += 1.333333333333333 W[IVij] ta[Aj] tb[Bi]
{"ABVI,AVai,Bi,aI", -0.666666666666667, 4, {2,64,88,89}}   //   r[ABVI] += -0.666666666666667 W[AVai] ta[Bi] tb[aI]
{"ABVI,IVij,Bj,Ai", 0.666666666666667, 4, {2,65,88,89}}   //   r[ABVI] += 0.666666666666667 W[IVij] ta[Bj] tb[Ai]
{"ABVI,Vaij,Ai,Bj,aI", 1.333333333333333, 5, {2,66,88,89,89}}   //   r[ABVI] += 1.333333333333333 W[Vaij] ta[Ai] tb[Bj] tb[aI]
{"ABVI,Vaij,Bi,Aj,aI", 0.666666666666667, 5, {2,66,88,89,89}}   //   r[ABVI] += 0.666666666666667 W[Vaij] ta[Bi] tb[Aj] tb[aI]
{"ABVI,ABVa,aI", 1.333333333333333, 3, {2,35,89}}   //   r[ABVI] += 1.333333333333333 W[ABVa] tb[aI]
{"ABVI,AIVi,Bi", -1.333333333333333, 3, {2,36,89}}   //   r[ABVI] += -1.333333333333333 W[AIVi] tb[Bi]
{"ABVI,ABaV,aI", 0.666666666666667, 3, {2,34,89}}   //   r[ABVI] += 0.666666666666667 W[ABaV] tb[aI]
{"ABVI,BIVi,Ai", -0.666666666666667, 3, {2,36,89}}   //   r[ABVI] += -0.666666666666667 W[BIVi] tb[Ai]
{"ABVI,AaVi,Bi,aI", -1.333333333333333, 4, {2,31,89,89}}   //   r[ABVI] += -1.333333333333333 W[AaVi] tb[Bi] tb[aI]
{"ABVI,BaVi,Ai,aI", -0.666666666666667, 4, {2,31,89,89}}   //   r[ABVI] += -0.666666666666667 W[BaVi] tb[Ai] tb[aI]
{"ABVI,av,Av,aBVI", -1.0, 4, {2,28,14,17}}   //   r[ABVI] += -1.0 f_A[av] t[Av] t[aBVI]
{"ABVI,av,Av,BaVI", 0.333333333333333, 4, {2,28,14,17}}   //   r[ABVI] += 0.333333333333333 f_A[av] t[Av] t[BaVI]
{"ABVI,av,Bv,AaVI", -0.333333333333333, 4, {2,28,14,17}}   //   r[ABVI] += -0.333333333333333 f_A[av] t[Bv] t[AaVI]
{"ABVI,av,aV,ABvI", -1.0, 4, {2,28,14,17}}   //   r[ABVI] += -1.0 f_A[av] t[aV] t[ABvI]
{"ABVI,ai,aV,ABiI", -2.0, 4, {2,29,14,18}}   //   r[ABVI] += -2.0 f[ai] t[aV] t[ABiI]
{"ABVI,aivw,vw,aV,ABiI", 1.0, 5, {2,23,21,14,18}}   //   r[ABVI] += 1.0 W[aivw] I[vw] t[aV] t[ABiI]
{"ABVI,Iv,ABVv", -1.333333333333333, 3, {2,48,16}}   //   r[ABVI] += -1.333333333333333 f_A[Iv] t[ABVv]
{"ABVI,av,ABVv,aI", -1.333333333333333, 4, {2,28,16,88}}   //   r[ABVI] += -1.333333333333333 f_A[av] t[ABVv] ta[aI]
{"ABVI,Aa,aBVI", 1.0, 3, {2,49,17}}   //   r[ABVI] += 1.0 f[Aa] t[aBVI]
{"ABVI,Aavw,vw,aBVI", -0.5, 4, {2,25,21,17}}   //   r[ABVI] += -0.5 W[Aavw] I[vw] t[aBVI]
{"ABVI,Aavw,vw,BaVI", 0.333333333333333, 4, {2,25,21,17}}   //   r[ABVI] += 0.333333333333333 W[Aavw] I[vw] t[BaVI]
{"ABVI,Ba,AaVI", 1.0, 3, {2,49,17}}   //   r[ABVI] += 1.0 f[Ba] t[AaVI]
{"ABVI,Bavw,vw,AaVI", 0.166666666666667, 4, {2,25,21,17}}   //   r[ABVI] += 0.166666666666667 W[Bavw] I[vw] t[AaVI]
{"ABVI,Ii,ABVi", -1.0, 3, {2,50,17}}   //   r[ABVI] += -1.0 f[Ii] t[ABVi]
{"ABVI,Iivw,vw,ABVi", -0.166666666666667, 4, {2,22,21,17}}   //   r[ABVI] += -0.166666666666667 W[Iivw] I[vw] t[ABVi]
{"ABVI,Iivw,vw,BAVi", -0.333333333333333, 4, {2,22,21,17}}   //   r[ABVI] += -0.333333333333333 W[Iivw] I[vw] t[BAVi]
{"ABVI,Vv,ABvI", -1.0, 3, {2,68,17}}   //   r[ABVI] += -1.0 f_A[Vv] t[ABvI]
{"ABVI,ai,ABVi,aI", -0.333333333333333, 4, {2,29,17,88}}   //   r[ABVI] += -0.333333333333333 f[ai] t[ABVi] ta[aI]
{"ABVI,aivw,vw,ABVi,aI", 0.166666666666667, 5, {2,23,21,17,88}}   //   r[ABVI] += 0.166666666666667 W[aivw] I[vw] t[ABVi] ta[aI]
{"ABVI,ai,BAVi,aI", 0.333333333333333, 4, {2,29,17,88}}   //   r[ABVI] += 0.333333333333333 f[ai] t[BAVi] ta[aI]
{"ABVI,aivw,vw,BAVi,aI", -0.166666666666667, 5, {2,23,21,17,88}}   //   r[ABVI] += -0.166666666666667 W[aivw] I[vw] t[BAVi] ta[aI]
{"ABVI,ai,aBVI,Ai", -1.0, 4, {2,29,17,88}}   //   r[ABVI] += -1.0 f[ai] t[aBVI] ta[Ai]
{"ABVI,aivw,vw,aBVI,Ai", 0.5, 5, {2,23,21,17,88}}   //   r[ABVI] += 0.5 W[aivw] I[vw] t[aBVI] ta[Ai]
{"ABVI,ai,AaVI,Bi", -0.333333333333333, 4, {2,29,17,88}}   //   r[ABVI] += -0.333333333333333 f[ai] t[AaVI] ta[Bi]
{"ABVI,aivw,vw,AaVI,Bi", 0.166666666666667, 5, {2,23,21,17,88}}   //   r[ABVI] += 0.166666666666667 W[aivw] I[vw] t[AaVI] ta[Bi]
{"ABVI,ai,BaVI,Ai", 0.333333333333333, 4, {2,29,17,88}}   //   r[ABVI] += 0.333333333333333 f[ai] t[BaVI] ta[Ai]
{"ABVI,aivw,vw,BaVI,Ai", -0.166666666666667, 5, {2,23,21,17,88}}   //   r[ABVI] += -0.166666666666667 W[aivw] I[vw] t[BaVI] ta[Ai]
{"ABVI,Vi,ABiI", -2.0, 3, {2,69,18}}   //   r[ABVI] += -2.0 f_A[Vi] t[ABiI]
{"ABVI,iv,vI,ABVi", -0.666666666666667, 4, {2,30,13,17}}   //   r[ABVI] += -0.666666666666667 f_B[iv] t[vI] t[ABVi]
{"ABVI,iv,vI,BAVi", -0.333333333333333, 4, {2,30,13,17}}   //   r[ABVI] += -0.333333333333333 f_B[iv] t[vI] t[BAVi]
{"ABVI,Bv,AvVI", 0.666666666666667, 3, {2,51,20}}   //   r[ABVI] += 0.666666666666667 f_B[Bv] t[AvVI]
{"ABVI,Av,BvVI", 0.333333333333333, 3, {2,51,20}}   //   r[ABVI] += 0.333333333333333 f_B[Av] t[BvVI]
{"ABVI,iv,AvVI,Bi", -0.666666666666667, 4, {2,30,20,89}}   //   r[ABVI] += -0.666666666666667 f_B[iv] t[AvVI] tb[Bi]
{"ABVI,iv,BvVI,Ai", -0.333333333333333, 4, {2,30,20,89}}   //   r[ABVI] += -0.333333333333333 f_B[iv] t[BvVI] tb[Ai]
{"ABVI,ai,ABVi,aI", -0.666666666666667, 4, {2,29,17,89}}   //   r[ABVI] += -0.666666666666667 f[ai] t[ABVi] tb[aI]
{"ABVI,aivw,vw,ABVi,aI", -0.333333333333333, 5, {2,23,21,17,89}}   //   r[ABVI] += -0.333333333333333 W[aivw] I[vw] t[ABVi] tb[aI]
{"ABVI,ai,AaVI,Bi", -0.666666666666667, 4, {2,29,17,89}}   //   r[ABVI] += -0.666666666666667 f[ai] t[AaVI] tb[Bi]
{"ABVI,aivw,vw,AaVI,Bi", -0.333333333333333, 5, {2,23,21,17,89}}   //   r[ABVI] += -0.333333333333333 W[aivw] I[vw] t[AaVI] tb[Bi]
{"ABVI,ai,BAVi,aI", -0.333333333333333, 4, {2,29,17,89}}   //   r[ABVI] += -0.333333333333333 f[ai] t[BAVi] tb[aI]
{"ABVI,aivw,vw,BAVi,aI", -0.166666666666667, 5, {2,23,21,17,89}}   //   r[ABVI] += -0.166666666666667 W[aivw] I[vw] t[BAVi] tb[aI]
{"ABVI,ai,BaVI,Ai", -0.333333333333333, 4, {2,29,17,89}}   //   r[ABVI] += -0.333333333333333 f[ai] t[BaVI] tb[Ai]
{"ABVI,aivw,vw,BaVI,Ai", -0.166666666666667, 5, {2,23,21,17,89}}   //   r[ABVI] += -0.166666666666667 W[aivw] I[vw] t[BaVI] tb[Ai]
{"ABVW,ABVW", 0.5, 2, {3,25}}   //   r[ABVW] += 0.5 W[ABVW]
{"ABVW,aivw,wi,Av,BaVW", 1.0, 5, {3,23,13,14,16}}   //   r[ABVW] += 1.0 W[aivw] t[wi] t[Av] t[BaVW]
{"ABVW,aivw,wi,Bv,AaVW", -1.0, 5, {3,23,13,14,16}}   //   r[ABVW] += -1.0 W[aivw] t[wi] t[Bv] t[AaVW]
{"ABVW,aivw,wi,aW,ABVv", -1.0, 5, {3,23,13,14,16}}   //   r[ABVW] += -1.0 W[aivw] t[wi] t[aW] t[ABVv]
{"ABVW,aijv,vi,aW,ABVj", -0.25, 5, {3,24,13,14,17}}   //   r[ABVW] += -0.25 W[aijv] t[vi] t[aW] t[ABVj]
{"ABVW,aijv,vi,aW,BAVj", 0.25, 5, {3,24,13,14,17}}   //   r[ABVW] += 0.25 W[aijv] t[vi] t[aW] t[BAVj]
{"ABVW,Aiav,vi,BaVW", -1.0, 4, {3,32,13,16}}   //   r[ABVW] += -1.0 W[Aiav] t[vi] t[BaVW]
{"ABVW,Biav,vi,AaVW", 1.0, 4, {3,32,13,16}}   //   r[ABVW] += 1.0 W[Biav] t[vi] t[AaVW]
{"ABVW,Wivw,wi,ABVv", -1.0, 4, {3,53,13,16}}   //   r[ABVW] += -1.0 W[Wivw] t[wi] t[ABVv]
{"ABVW,aijv,vi,AaVW,Bj", -1.0, 5, {3,24,13,16,88}}   //   r[ABVW] += -1.0 W[aijv] t[vi] t[AaVW] ta[Bj]
{"ABVW,aijv,vi,BaVW,Aj", 1.0, 5, {3,24,13,16,88}}   //   r[ABVW] += 1.0 W[aijv] t[vi] t[BaVW] ta[Aj]
{"ABVW,Wijv,vi,ABVj", -0.25, 4, {3,54,13,17}}   //   r[ABVW] += -0.25 W[Wijv] t[vi] t[ABVj]
{"ABVW,Wijv,vi,BAVj", 0.25, 4, {3,54,13,17}}   //   r[ABVW] += 0.25 W[Wijv] t[vi] t[BAVj]
{"ABVW,ABWa,aV", -0.5, 3, {3,35,14}}   //   r[ABVW] += -0.5 W[ABWa] t[aV]
{"ABVW,ABaW,aV", 0.5, 3, {3,34,14}}   //   r[ABVW] += 0.5 W[ABaW] t[aV]
{"ABVW,AVWv,Bv", 0.5, 3, {3,52,14}}   //   r[ABVW] += 0.5 W[AVWv] t[Bv]
{"ABVW,BVWv,Av", -0.5, 3, {3,52,14}}   //   r[ABVW] += -0.5 W[BVWv] t[Av]
{"ABVW,ABab,aW,bV", -0.5, 4, {3,41,14,14}}   //   r[ABVW] += -0.5 W[ABab] t[aW] t[bV]
{"ABVW,AWav,Bv,aV", -0.5, 4, {3,61,14,14}}   //   r[ABVW] += -0.5 W[AWav] t[Bv] t[aV]
{"ABVW,BWav,Av,aV", 0.5, 4, {3,61,14,14}}   //   r[ABVW] += 0.5 W[BWav] t[Av] t[aV]
{"ABVW,AaWv,Bv,aV", 0.5, 4, {3,25,14,14}}   //   r[ABVW] += 0.5 W[AaWv] t[Bv] t[aV]
{"ABVW,BaWv,Av,aV", -0.5, 4, {3,25,14,14}}   //   r[ABVW] += -0.5 W[BaWv] t[Av] t[aV]
{"ABVW,VWvw,Aw,Bv", -0.5, 4, {3,70,14,14}}   //   r[ABVW] += -0.5 W[VWvw] t[Aw] t[Bv]
{"ABVW,Aabv,Bv,aW,bV", -0.5, 5, {3,34,14,14,14}}   //   r[ABVW] += -0.5 W[Aabv] t[Bv] t[aW] t[bV]
{"ABVW,Babv,Av,aW,bV", 0.5, 5, {3,34,14,14,14}}   //   r[ABVW] += 0.5 W[Babv] t[Av] t[aW] t[bV]
{"ABVW,Wavw,Aw,Bv,aV", 0.5, 5, {3,58,14,14,14}}   //   r[ABVW] += 0.5 W[Wavw] t[Aw] t[Bv] t[aV]
{"ABVW,Wavw,Av,Bw,aV", -0.5, 5, {3,58,14,14,14}}   //   r[ABVW] += -0.5 W[Wavw] t[Av] t[Bw] t[aV]
{"ABVW,abvw,Av,Bw,aV,bW", 0.5, 6, {3,25,14,14,14,14}}   //   r[ABVW] += 0.5 W[abvw] t[Av] t[Bw] t[aV] t[bW]
{"ABVW,abiv,Av,aW,bV,Bi", 0.5, 6, {3,26,14,14,14,88}}   //   r[ABVW] += 0.5 W[abiv] t[Av] t[aW] t[bV] ta[Bi]
{"ABVW,abiv,Bv,aW,bV,Ai", -0.5, 6, {3,26,14,14,14,88}}   //   r[ABVW] += -0.5 W[abiv] t[Bv] t[aW] t[bV] ta[Ai]
{"ABVW,aivw,Av,aW,BwVi", 0.25, 5, {3,23,14,14,20}}   //   r[ABVW] += 0.25 W[aivw] t[Av] t[aW] t[BwVi]
{"ABVW,aivw,Bv,aW,AwVi", -0.25, 5, {3,23,14,14,20}}   //   r[ABVW] += -0.25 W[aivw] t[Bv] t[aW] t[AwVi]
{"ABVW,abvw,Av,aw,BbVW", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1.0 W[abvw] t[Av] t[aw] t[BbVW]
{"ABVW,abvw,Bv,aw,AbVW", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1.0 W[abvw] t[Bv] t[aw] t[AbVW]
{"ABVW,abvw,Av,bw,BaVW", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1.0 W[abvw] t[Av] t[bw] t[BaVW]
{"ABVW,abvw,Bv,bw,AaVW", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1.0 W[abvw] t[Bv] t[bw] t[AaVW]
{"ABVW,abvw,Av,Bw,abVW", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1.0 W[abvw] t[Av] t[Bw] t[abVW]
{"ABVW,abvw,aW,bv,ABVw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1.0 W[abvw] t[aW] t[bv] t[ABVw]
{"ABVW,abvw,aW,bw,ABVv", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1.0 W[abvw] t[aW] t[bw] t[ABVv]
{"ABVW,abvw,Av,bW,BaVw", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1.0 W[abvw] t[Av] t[bW] t[BaVw]
{"ABVW,abvw,Av,aW,BbVw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1.0 W[abvw] t[Av] t[aW] t[BbVw]
{"ABVW,abvw,Bv,bW,AaVw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1.0 W[abvw] t[Bv] t[bW] t[AaVw]
{"ABVW,abvw,Bv,aW,AbVw", -1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += -1.0 W[abvw] t[Bv] t[aW] t[AbVw]
{"ABVW,abvw,aV,bW,ABvw", 1.0, 5, {3,25,14,14,16}}   //   r[ABVW] += 1.0 W[abvw] t[aV] t[bW] t[ABvw]
{"ABVW,abiv,av,bW,ABVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 0.25 W[abiv] t[av] t[bW] t[ABVi]
{"ABVW,abiv,av,bW,BAVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -0.25 W[abiv] t[av] t[bW] t[BAVi]
{"ABVW,abiv,aW,bv,ABVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -0.25 W[abiv] t[aW] t[bv] t[ABVi]
{"ABVW,abiv,aW,bv,BAVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 0.25 W[abiv] t[aW] t[bv] t[BAVi]
{"ABVW,abiv,Av,aW,bBVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 0.25 W[abiv] t[Av] t[aW] t[bBVi]
{"ABVW,abiv,Av,aW,BbVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -0.25 W[abiv] t[Av] t[aW] t[BbVi]
{"ABVW,abiv,Av,bW,aBVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -0.25 W[abiv] t[Av] t[bW] t[aBVi]
{"ABVW,abiv,Av,bW,BaVi", 0.5, 5, {3,26,14,14,17}}   //   r[ABVW] += 0.5 W[abiv] t[Av] t[bW] t[BaVi]
{"ABVW,abiv,Bv,aW,bAVi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -0.25 W[abiv] t[Bv] t[aW] t[bAVi]
{"ABVW,abiv,Bv,aW,AbVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 0.25 W[abiv] t[Bv] t[aW] t[AbVi]
{"ABVW,abiv,Bv,bW,aAVi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 0.25 W[abiv] t[Bv] t[bW] t[aAVi]
{"ABVW,abiv,Bv,bW,AaVi", -0.5, 5, {3,26,14,14,17}}   //   r[ABVW] += -0.5 W[abiv] t[Bv] t[bW] t[AaVi]
{"ABVW,abiv,aV,bW,ABvi", -0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += -0.25 W[abiv] t[aV] t[bW] t[ABvi]
{"ABVW,abiv,aV,bW,BAvi", 0.25, 5, {3,26,14,14,17}}   //   r[ABVW] += 0.25 W[abiv] t[aV] t[bW] t[BAvi]
{"ABVW,abij,aV,bW,ABji", -0.5, 5, {3,27,14,14,18}}   //   r[ABVW] += -0.5 W[abij] t[aV] t[bW] t[ABji]
{"ABVW,Aabi,aW,bV,Bi", -0.5, 5, {3,44,14,14,88}}   //   r[ABVW] += -0.5 W[Aabi] t[aW] t[bV] ta[Bi]
{"ABVW,Babi,aW,bV,Ai", 0.5, 5, {3,44,14,14,88}}   //   r[ABVW] += 0.5 W[Babi] t[aW] t[bV] ta[Ai]
{"ABVW,Waiv,Av,aV,Bi", 0.5, 5, {3,59,14,14,88}}   //   r[ABVW] += 0.5 W[Waiv] t[Av] t[aV] ta[Bi]
{"ABVW,Waiv,Bv,aV,Ai", -0.5, 5, {3,59,14,14,88}}   //   r[ABVW] += -0.5 W[Waiv] t[Bv] t[aV] ta[Ai]
{"ABVW,Wavi,Av,aV,Bi", -0.5, 5, {3,60,14,14,88}}   //   r[ABVW] += -0.5 W[Wavi] t[Av] t[aV] ta[Bi]
{"ABVW,Wavi,Bv,aV,Ai", 0.5, 5, {3,60,14,14,88}}   //   r[ABVW] += 0.5 W[Wavi] t[Bv] t[aV] ta[Ai]
{"ABVW,abij,aV,bW,Ai,Bj", 0.5, 6, {3,27,14,14,88,88}}   //   r[ABVW] += 0.5 W[abij] t[aV] t[bW] ta[Ai] ta[Bj]
{"ABVW,Aiav,aW,BvVi", -0.25, 4, {3,32,14,20}}   //   r[ABVW] += -0.25 W[Aiav] t[aW] t[BvVi]
{"ABVW,Biav,aW,AvVi", 0.25, 4, {3,32,14,20}}   //   r[ABVW] += 0.25 W[Biav] t[aW] t[AvVi]
{"ABVW,Wivw,Av,BwVi", 0.25, 4, {3,53,14,20}}   //   r[ABVW] += 0.25 W[Wivw] t[Av] t[BwVi]
{"ABVW,Wivw,Bv,AwVi", -0.25, 4, {3,53,14,20}}   //   r[ABVW] += -0.25 W[Wivw] t[Bv] t[AwVi]
{"ABVW,aijv,aW,AvVi,Bj", -0.25, 5, {3,24,14,20,88}}   //   r[ABVW] += -0.25 W[aijv] t[aW] t[AvVi] ta[Bj]
{"ABVW,aijv,aW,BvVi,Aj", 0.25, 5, {3,24,14,20,88}}   //   r[ABVW] += 0.25 W[aijv] t[aW] t[BvVi] ta[Aj]
{"ABVW,Aabv,av,BbVW", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1.0 W[Aabv] t[av] t[BbVW]
{"ABVW,Aabv,bv,BaVW", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1.0 W[Aabv] t[bv] t[BaVW]
{"ABVW,Aabv,Bv,abVW", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1.0 W[Aabv] t[Bv] t[abVW]
{"ABVW,Babv,av,AbVW", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1.0 W[Babv] t[av] t[AbVW]
{"ABVW,Babv,bv,AaVW", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1.0 W[Babv] t[bv] t[AaVW]
{"ABVW,Babv,Av,abVW", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1.0 W[Babv] t[Av] t[abVW]
{"ABVW,Aabv,aW,BbVv", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1.0 W[Aabv] t[aW] t[BbVv]
{"ABVW,Aabv,bW,BaVv", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1.0 W[Aabv] t[bW] t[BaVv]
{"ABVW,Babv,aW,AbVv", -1.0, 4, {3,34,14,16}}   //   r[ABVW] += -1.0 W[Babv] t[aW] t[AbVv]
{"ABVW,Babv,bW,AaVv", 1.0, 4, {3,34,14,16}}   //   r[ABVW] += 1.0 W[Babv] t[bW] t[AaVv]
{"ABVW,Wavw,aw,ABVv", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1.0 W[Wavw] t[aw] t[ABVv]
{"ABVW,Wavw,Aw,BaVv", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1.0 W[Wavw] t[Aw] t[BaVv]
{"ABVW,Wavw,Bw,AaVv", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1.0 W[Wavw] t[Bw] t[AaVv]
{"ABVW,Wavw,av,ABVw", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1.0 W[Wavw] t[av] t[ABVw]
{"ABVW,Wavw,Av,BaVw", 1.0, 4, {3,58,14,16}}   //   r[ABVW] += 1.0 W[Wavw] t[Av] t[BaVw]
{"ABVW,Wavw,Bv,AaVw", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1.0 W[Wavw] t[Bv] t[AaVw]
{"ABVW,Wavw,aV,ABvw", -1.0, 4, {3,58,14,16}}   //   r[ABVW] += -1.0 W[Wavw] t[aV] t[ABvw]
{"ABVW,abiv,av,AbVW,Bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1.0 W[abiv] t[av] t[AbVW] ta[Bi]
{"ABVW,abiv,av,BbVW,Ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1.0 W[abiv] t[av] t[BbVW] ta[Ai]
{"ABVW,abiv,bv,AaVW,Bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1.0 W[abiv] t[bv] t[AaVW] ta[Bi]
{"ABVW,abiv,bv,BaVW,Ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1.0 W[abiv] t[bv] t[BaVW] ta[Ai]
{"ABVW,abiv,Av,abVW,Bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1.0 W[abiv] t[Av] t[abVW] ta[Bi]
{"ABVW,abiv,Av,BaVW,bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1.0 W[abiv] t[Av] t[BaVW] ta[bi]
{"ABVW,abiv,Av,BbVW,ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1.0 W[abiv] t[Av] t[BbVW] ta[ai]
{"ABVW,abiv,Bv,abVW,Ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1.0 W[abiv] t[Bv] t[abVW] ta[Ai]
{"ABVW,abiv,Bv,AaVW,bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1.0 W[abiv] t[Bv] t[AaVW] ta[bi]
{"ABVW,abiv,Bv,AbVW,ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1.0 W[abiv] t[Bv] t[AbVW] ta[ai]
{"ABVW,abiv,aW,AbVv,Bi", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1.0 W[abiv] t[aW] t[AbVv] ta[Bi]
{"ABVW,abiv,aW,BbVv,Ai", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1.0 W[abiv] t[aW] t[BbVv] ta[Ai]
{"ABVW,abiv,aW,ABVv,bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1.0 W[abiv] t[aW] t[ABVv] ta[bi]
{"ABVW,abiv,bW,AaVv,Bi", 1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += 1.0 W[abiv] t[bW] t[AaVv] ta[Bi]
{"ABVW,abiv,bW,BaVv,Ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1.0 W[abiv] t[bW] t[BaVv] ta[Ai]
{"ABVW,abiv,bW,ABVv,ai", -1.0, 5, {3,26,14,16,88}}   //   r[ABVW] += -1.0 W[abiv] t[bW] t[ABVv] ta[ai]
{"ABVW,abiv,Av,BbVW,ai", 1.0, 5, {3,26,14,16,89}}   //   r[ABVW] += 1.0 W[abiv] t[Av] t[BbVW] tb[ai]
{"ABVW,abiv,Bv,AbVW,ai", -1.0, 5, {3,26,14,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[Bv] t[AbVW] tb[ai]
{"ABVW,abiv,bW,ABVv,ai", -1.0, 5, {3,26,14,16,89}}   //   r[ABVW] += -1.0 W[abiv] t[bW] t[ABVv] tb[ai]
{"ABVW,Aabi,aW,bBVi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -0.25 W[Aabi] t[aW] t[bBVi]
{"ABVW,Aabi,aW,BbVi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 0.25 W[Aabi] t[aW] t[BbVi]
{"ABVW,Aabi,bW,aBVi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 0.25 W[Aabi] t[bW] t[aBVi]
{"ABVW,Aabi,bW,BaVi", -0.5, 4, {3,44,14,17}}   //   r[ABVW] += -0.5 W[Aabi] t[bW] t[BaVi]
{"ABVW,Babi,aW,bAVi", 0.25, 4, {3,44,14,17}}   //   r[ABVW] += 0.25 W[Babi] t[aW] t[bAVi]
{"ABVW,Babi,aW,AbVi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -0.25 W[Babi] t[aW] t[AbVi]
{"ABVW,Babi,bW,aAVi", -0.25, 4, {3,44,14,17}}   //   r[ABVW] += -0.25 W[Babi] t[bW] t[aAVi]
{"ABVW,Babi,bW,AaVi", 0.5, 4, {3,44,14,17}}   //   r[ABVW] += 0.5 W[Babi] t[bW] t[AaVi]
{"ABVW,Waiv,av,ABVi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -0.25 W[Waiv] t[av] t[ABVi]
{"ABVW,Waiv,av,BAVi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 0.25 W[Waiv] t[av] t[BAVi]
{"ABVW,Waiv,Av,aBVi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 0.25 W[Waiv] t[Av] t[aBVi]
{"ABVW,Waiv,Av,BaVi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -0.25 W[Waiv] t[Av] t[BaVi]
{"ABVW,Waiv,Bv,aAVi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -0.25 W[Waiv] t[Bv] t[aAVi]
{"ABVW,Waiv,Bv,AaVi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 0.25 W[Waiv] t[Bv] t[AaVi]
{"ABVW,Wavi,av,ABVi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 0.25 W[Wavi] t[av] t[ABVi]
{"ABVW,Wavi,av,BAVi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -0.25 W[Wavi] t[av] t[BAVi]
{"ABVW,Wavi,Av,aBVi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -0.25 W[Wavi] t[Av] t[aBVi]
{"ABVW,Wavi,Av,BaVi", 0.5, 4, {3,60,14,17}}   //   r[ABVW] += 0.5 W[Wavi] t[Av] t[BaVi]
{"ABVW,Wavi,Bv,aAVi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 0.25 W[Wavi] t[Bv] t[aAVi]
{"ABVW,Wavi,Bv,AaVi", -0.5, 4, {3,60,14,17}}   //   r[ABVW] += -0.5 W[Wavi] t[Bv] t[AaVi]
{"ABVW,Wavi,aV,ABvi", -0.25, 4, {3,60,14,17}}   //   r[ABVW] += -0.25 W[Wavi] t[aV] t[ABvi]
{"ABVW,Wavi,aV,BAvi", 0.25, 4, {3,60,14,17}}   //   r[ABVW] += 0.25 W[Wavi] t[aV] t[BAvi]
{"ABVW,Waiv,aV,ABvi", 0.25, 4, {3,59,14,17}}   //   r[ABVW] += 0.25 W[Waiv] t[aV] t[ABvi]
{"ABVW,Waiv,aV,BAvi", -0.25, 4, {3,59,14,17}}   //   r[ABVW] += -0.25 W[Waiv] t[aV] t[BAvi]
{"ABVW,abij,aW,bAVj,Bi", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[bAVj] ta[Bi]
{"ABVW,abij,aW,bBVj,Ai", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[bBVj] ta[Ai]
{"ABVW,abij,aW,AbVj,Bi", -0.5, 5, {3,27,14,17,88}}   //   r[ABVW] += -0.5 W[abij] t[aW] t[AbVj] ta[Bi]
{"ABVW,abij,aW,ABVj,bi", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[ABVj] ta[bi]
{"ABVW,abij,aW,BbVj,Ai", 0.5, 5, {3,27,14,17,88}}   //   r[ABVW] += 0.5 W[abij] t[aW] t[BbVj] ta[Ai]
{"ABVW,abij,aW,BAVj,bi", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[BAVj] ta[bi]
{"ABVW,abij,aW,bAVi,Bj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[bAVi] ta[Bj]
{"ABVW,abij,aW,bBVi,Aj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[bBVi] ta[Aj]
{"ABVW,abij,aW,AbVi,Bj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[AbVi] ta[Bj]
{"ABVW,abij,aW,ABVi,bj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[ABVi] ta[bj]
{"ABVW,abij,aW,BbVi,Aj", -0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[BbVi] ta[Aj]
{"ABVW,abij,aW,BAVi,bj", 0.25, 5, {3,27,14,17,88}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[BAVi] ta[bj]
{"ABVW,abij,aW,ABVi,bj", -0.25, 5, {3,27,14,17,89}}   //   r[ABVW] += -0.25 W[abij] t[aW] t[ABVi] tb[bj]
{"ABVW,abij,aW,BAVi,bj", 0.25, 5, {3,27,14,17,89}}   //   r[ABVW] += 0.25 W[abij] t[aW] t[BAVi] tb[bj]
{"ABVW,Waij,aV,ABij", -0.5, 4, {3,66,14,18}}   //   r[ABVW] += -0.5 W[Waij] t[aV] t[ABij]
{"ABVW,Waij,aV,ABji", 0.5, 4, {3,66,14,18}}   //   r[ABVW] += 0.5 W[Waij] t[aV] t[ABji]
{"ABVW,AWai,aV,Bi", -0.5, 4, {3,64,14,88}}   //   r[ABVW] += -0.5 W[AWai] t[aV] ta[Bi]
{"ABVW,BWai,aV,Ai", 0.5, 4, {3,64,14,88}}   //   r[ABVW] += 0.5 W[BWai] t[aV] ta[Ai]
{"ABVW,AaWi,aV,Bi", 0.5, 4, {3,31,14,88}}   //   r[ABVW] += 0.5 W[AaWi] t[aV] ta[Bi]
{"ABVW,BaWi,aV,Ai", -0.5, 4, {3,31,14,88}}   //   r[ABVW] += -0.5 W[BaWi] t[aV] ta[Ai]
{"ABVW,VWiv,Av,Bi", -0.5, 4, {3,71,14,88}}   //   r[ABVW] += -0.5 W[VWiv] t[Av] ta[Bi]
{"ABVW,VWiv,Bv,Ai", 0.5, 4, {3,71,14,88}}   //   r[ABVW] += 0.5 W[VWiv] t[Bv] ta[Ai]
{"ABVW,Waij,aV,Aj,Bi", 0.5, 5, {3,66,14,88,88}}   //   r[ABVW] += 0.5 W[Waij] t[aV] ta[Aj] ta[Bi]
{"ABVW,Waij,aV,Ai,Bj", -0.5, 5, {3,66,14,88,88}}   //   r[ABVW] += -0.5 W[Waij] t[aV] ta[Ai] ta[Bj]
{"ABVW,AiWv,BvVi", -0.25, 3, {3,23,20}}   //   r[ABVW] += -0.25 W[AiWv] t[BvVi]
{"ABVW,BiWv,AvVi", 0.25, 3, {3,23,20}}   //   r[ABVW] += 0.25 W[BiWv] t[AvVi]
{"ABVW,ijvw,AvWj,BwVi", 0.125, 4, {3,22,20,20}}   //   r[ABVW] += 0.125 W[ijvw] t[AvWj] t[BwVi]
{"ABVW,ijvw,AvWi,BwVj", -0.125, 4, {3,22,20,20}}   //   r[ABVW] += -0.125 W[ijvw] t[AvWi] t[BwVj]
{"ABVW,aivw,Awvi,BaVW", 0.5, 4, {3,23,20,16}}   //   r[ABVW] += 0.5 W[aivw] t[Awvi] t[BaVW]
{"ABVW,aivw,Bwvi,AaVW", -0.5, 4, {3,23,20,16}}   //   r[ABVW] += -0.5 W[aivw] t[Bwvi] t[AaVW]
{"ABVW,aivw,awWi,ABVv", -0.5, 4, {3,23,20,16}}   //   r[ABVW] += -0.5 W[aivw] t[awWi] t[ABVv]
{"ABVW,aivw,AwWi,BaVv", -0.5, 4, {3,23,20,16}}   //   r[ABVW] += -0.5 W[aivw] t[AwWi] t[BaVv]
{"ABVW,aivw,BwWi,AaVv", 0.5, 4, {3,23,20,16}}   //   r[ABVW] += 0.5 W[aivw] t[BwWi] t[AaVv]
{"ABVW,aijv,avWi,ABVj", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -0.125 W[aijv] t[avWi] t[ABVj]
{"ABVW,aijv,avWi,BAVj", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 0.125 W[aijv] t[avWi] t[BAVj]
{"ABVW,aijv,AvWj,BaVi", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 0.125 W[aijv] t[AvWj] t[BaVi]
{"ABVW,aijv,AvWi,aBVj", 0.125, 4, {3,24,20,17}}   //   r[ABVW] += 0.125 W[aijv] t[AvWi] t[aBVj]
{"ABVW,aijv,AvWi,BaVj", -0.25, 4, {3,24,20,17}}   //   r[ABVW] += -0.25 W[aijv] t[AvWi] t[BaVj]
{"ABVW,aijv,BvWj,AaVi", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -0.125 W[aijv] t[BvWj] t[AaVi]
{"ABVW,aijv,BvWi,aAVj", -0.125, 4, {3,24,20,17}}   //   r[ABVW] += -0.125 W[aijv] t[BvWi] t[aAVj]
{"ABVW,aijv,BvWi,AaVj", 0.25, 4, {3,24,20,17}}   //   r[ABVW] += 0.25 W[aijv] t[BvWi] t[AaVj]
{"ABVW,Wijv,AvVi,Bj", -0.25, 4, {3,54,20,88}}   //   r[ABVW] += -0.25 W[Wijv] t[AvVi] ta[Bj]
{"ABVW,Wijv,BvVi,Aj", 0.25, 4, {3,54,20,88}}   //   r[ABVW] += 0.25 W[Wijv] t[BvVi] ta[Aj]
{"ABVW,aijv,Avji,BaVW", 0.5, 4, {3,24,15,16}}   //   r[ABVW] += 0.5 W[aijv] t[Avji] t[BaVW]
{"ABVW,aijv,Bvji,AaVW", -0.5, 4, {3,24,15,16}}   //   r[ABVW] += -0.5 W[aijv] t[Bvji] t[AaVW]
{"ABVW,ABab,abVW", 1.0, 3, {3,41,16}}   //   r[ABVW] += 1.0 W[ABab] t[abVW]
{"ABVW,AWav,BaVv", 1.0, 3, {3,61,16}}   //   r[ABVW] += 1.0 W[AWav] t[BaVv]
{"ABVW,BWav,AaVv", -1.0, 3, {3,61,16}}   //   r[ABVW] += -1.0 W[BWav] t[AaVv]
{"ABVW,AaWv,BaVv", -1.0, 3, {3,25,16}}   //   r[ABVW] += -1.0 W[AaWv] t[BaVv]
{"ABVW,BaWv,AaVv", 1.0, 3, {3,25,16}}   //   r[ABVW] += 1.0 W[BaWv] t[AaVv]
{"ABVW,VWvw,ABvw", 1.0, 3, {3,70,16}}   //   r[ABVW] += 1.0 W[VWvw] t[ABvw]
{"ABVW,abvw,Aavw,BbVW", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2.0 W[abvw] t[Aavw] t[BbVW]
{"ABVW,abvw,AaVW,Bbvw", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2.0 W[abvw] t[AaVW] t[Bbvw]
{"ABVW,abvw,ABvw,abVW", 1.0, 4, {3,25,16,16}}   //   r[ABVW] += 1.0 W[abvw] t[ABvw] t[abVW]
{"ABVW,abvw,ABVv,abWw", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2.0 W[abvw] t[ABVv] t[abWw]
{"ABVW,abvw,AaWw,BbVv", 2.0, 4, {3,25,16,16}}   //   r[ABVW] += 2.0 W[abvw] t[AaWw] t[BbVv]
{"ABVW,abvw,AaWv,BbVw", -2.0, 4, {3,25,16,16}}   //   r[ABVW] += -2.0 W[abvw] t[AaWv] t[BbVw]
{"ABVW,abiv,abWv,ABVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[abWv] t[ABVi]
{"ABVW,abiv,abWv,BAVi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[abWv] t[BAVi]
{"ABVW,abiv,AaWv,bBVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[AaWv] t[bBVi]
{"ABVW,abiv,AaWv,BbVi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[AaWv] t[BbVi]
{"ABVW,abiv,BaWv,bAVi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[BaWv] t[bAVi]
{"ABVW,abiv,BaWv,AbVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[BaWv] t[AbVi]
{"ABVW,abiv,AbWv,aBVi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[AbWv] t[aBVi]
{"ABVW,abiv,AbWv,BaVi", -1.0, 4, {3,26,16,17}}   //   r[ABVW] += -1.0 W[abiv] t[AbWv] t[BaVi]
{"ABVW,abiv,BbWv,aAVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[BbWv] t[aAVi]
{"ABVW,abiv,BbWv,AaVi", 1.0, 4, {3,26,16,17}}   //   r[ABVW] += 1.0 W[abiv] t[BbWv] t[AaVi]
{"ABVW,abiv,ABWv,abVi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[ABWv] t[abVi]
{"ABVW,abiv,ABWv,baVi", 1.0, 4, {3,26,16,17}}   //   r[ABVW] += 1.0 W[abiv] t[ABWv] t[baVi]
{"ABVW,abiv,abVW,ABvi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[abVW] t[ABvi]
{"ABVW,abiv,abVW,BAvi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[abVW] t[BAvi]
{"ABVW,abiv,AbVW,aBvi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[AbVW] t[aBvi]
{"ABVW,abiv,AbVW,Bavi", -1.0, 4, {3,26,16,17}}   //   r[ABVW] += -1.0 W[abiv] t[AbVW] t[Bavi]
{"ABVW,abiv,BbVW,aAvi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[BbVW] t[aAvi]
{"ABVW,abiv,BbVW,Aavi", 1.0, 4, {3,26,16,17}}   //   r[ABVW] += 1.0 W[abiv] t[BbVW] t[Aavi]
{"ABVW,abiv,AaVW,bBvi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[AaVW] t[bBvi]
{"ABVW,abiv,AaVW,Bbvi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[AaVW] t[Bbvi]
{"ABVW,abiv,BaVW,bAvi", 0.5, 4, {3,26,16,17}}   //   r[ABVW] += 0.5 W[abiv] t[BaVW] t[bAvi]
{"ABVW,abiv,BaVW,Abvi", -0.5, 4, {3,26,16,17}}   //   r[ABVW] += -0.5 W[abiv] t[BaVW] t[Abvi]
{"ABVW,abij,abVW,ABij", 1.0, 4, {3,27,16,18}}   //   r[ABVW] += 1.0 W[abij] t[abVW] t[ABij]
{"ABVW,abij,AaVW,Bbji", 1.0, 4, {3,27,16,18}}   //   r[ABVW] += 1.0 W[abij] t[AaVW] t[Bbji]
{"ABVW,abij,AaVW,Bbij", -2.0, 4, {3,27,16,18}}   //   r[ABVW] += -2.0 W[abij] t[AaVW] t[Bbij]
{"ABVW,abij,BaVW,Abji", -1.0, 4, {3,27,16,18}}   //   r[ABVW] += -1.0 W[abij] t[BaVW] t[Abji]
{"ABVW,abij,BaVW,Abij", 2.0, 4, {3,27,16,18}}   //   r[ABVW] += 2.0 W[abij] t[BaVW] t[Abij]
{"ABVW,Aabi,abVW,Bi", 1.0, 4, {3,44,16,88}}   //   r[ABVW] += 1.0 W[Aabi] t[abVW] ta[Bi]
{"ABVW,Aabi,BaVW,bi", 1.0, 4, {3,44,16,88}}   //   r[ABVW] += 1.0 W[Aabi] t[BaVW] ta[bi]
{"ABVW,Aabi,BbVW,ai", -1.0, 4, {3,44,16,88}}   //   r[ABVW] += -1.0 W[Aabi] t[BbVW] ta[ai]
{"ABVW,Babi,abVW,Ai", -1.0, 4, {3,44,16,88}}   //   r[ABVW] += -1.0 W[Babi] t[abVW] ta[Ai]
{"ABVW,Babi,AaVW,bi", -1.0, 4, {3,44,16,88}}   //   r[ABVW] += -1.0 W[Babi] t[AaVW] ta[bi]
{"ABVW,Babi,AbVW,ai", 1.0, 4, {3,44,16,88}}   //   r[ABVW] += 1.0 W[Babi] t[AbVW] ta[ai]
{"ABVW,Waiv,AaVv,Bi", -1.0, 4, {3,59,16,88}}   //   r[ABVW] += -1.0 W[Waiv] t[AaVv] ta[Bi]
{"ABVW,Waiv,BaVv,Ai", 1.0, 4, {3,59,16,88}}   //   r[ABVW] += 1.0 W[Waiv] t[BaVv] ta[Ai]
{"ABVW,Waiv,ABVv,ai", 1.0, 4, {3,59,16,88}}   //   r[ABVW] += 1.0 W[Waiv] t[ABVv] ta[ai]
{"ABVW,Wavi,AaVv,Bi", 1.0, 4, {3,60,16,88}}   //   r[ABVW] += 1.0 W[Wavi] t[AaVv] ta[Bi]
{"ABVW,Wavi,BaVv,Ai", -1.0, 4, {3,60,16,88}}   //   r[ABVW] += -1.0 W[Wavi] t[BaVv] ta[Ai]
{"ABVW,Wavi,ABVv,ai", -1.0, 4, {3,60,16,88}}   //   r[ABVW] += -1.0 W[Wavi] t[ABVv] ta[ai]
{"ABVW,abij,abVW,Ai,Bj", 1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += 1.0 W[abij] t[abVW] ta[Ai] ta[Bj]
{"ABVW,abij,AaVW,Bi,bj", -1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += -1.0 W[abij] t[AaVW] ta[Bi] ta[bj]
{"ABVW,abij,AaVW,Bj,bi", 1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += 1.0 W[abij] t[AaVW] ta[Bj] ta[bi]
{"ABVW,abij,BaVW,Ai,bj", 1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += 1.0 W[abij] t[BaVW] ta[Ai] ta[bj]
{"ABVW,abij,BaVW,Aj,bi", -1.0, 5, {3,27,16,88,88}}   //   r[ABVW] += -1.0 W[abij] t[BaVW] ta[Aj] ta[bi]
{"ABVW,abij,AaVW,Bi,bj", -1.0, 5, {3,27,16,88,89}}   //   r[ABVW] += -1.0 W[abij] t[AaVW] ta[Bi] tb[bj]
{"ABVW,abij,BaVW,Ai,bj", 1.0, 5, {3,27,16,88,89}}   //   r[ABVW] += 1.0 W[abij] t[BaVW] ta[Ai] tb[bj]
{"ABVW,Aabi,BbVW,ai", -1.0, 4, {3,44,16,89}}   //   r[ABVW] += -1.0 W[Aabi] t[BbVW] tb[ai]
{"ABVW,Babi,AbVW,ai", 1.0, 4, {3,44,16,89}}   //   r[ABVW] += 1.0 W[Babi] t[AbVW] tb[ai]
{"ABVW,Wavi,ABVv,ai", -1.0, 4, {3,60,16,89}}   //   r[ABVW] += -1.0 W[Wavi] t[ABVv] tb[ai]
{"ABVW,AWai,aBVi", -0.25, 3, {3,64,17}}   //   r[ABVW] += -0.25 W[AWai] t[aBVi]
{"ABVW,AWai,BaVi", 0.25, 3, {3,64,17}}   //   r[ABVW] += 0.25 W[AWai] t[BaVi]
{"ABVW,BWai,aAVi", 0.25, 3, {3,64,17}}   //   r[ABVW] += 0.25 W[BWai] t[aAVi]
{"ABVW,BWai,AaVi", -0.25, 3, {3,64,17}}   //   r[ABVW] += -0.25 W[BWai] t[AaVi]
{"ABVW,AaWi,aBVi", 0.25, 3, {3,31,17}}   //   r[ABVW] += 0.25 W[AaWi] t[aBVi]
{"ABVW,AaWi,BaVi", -0.5, 3, {3,31,17}}   //   r[ABVW] += -0.5 W[AaWi] t[BaVi]
{"ABVW,BaWi,aAVi", -0.25, 3, {3,31,17}}   //   r[ABVW] += -0.25 W[BaWi] t[aAVi]
{"ABVW,BaWi,AaVi", 0.5, 3, {3,31,17}}   //   r[ABVW] += 0.5 W[BaWi] t[AaVi]
{"ABVW,VWvi,ABvi", 0.25, 3, {3,72,17}}   //   r[ABVW] += 0.25 W[VWvi] t[ABvi]
{"ABVW,VWvi,BAvi", -0.25, 3, {3,72,17}}   //   r[ABVW] += -0.25 W[VWvi] t[BAvi]
{"ABVW,abij,ABVi,abWj", -0.25, 4, {3,27,17,17}}   //   r[ABVW] += -0.25 W[abij] t[ABVi] t[abWj]
{"ABVW,abij,BAVi,abWj", 0.25, 4, {3,27,17,17}}   //   r[ABVW] += 0.25 W[abij] t[BAVi] t[abWj]
{"ABVW,abij,aAWj,bBVi", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 0.125 W[abij] t[aAWj] t[bBVi]
{"ABVW,abij,BaVj,bAWi", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -0.125 W[abij] t[BaVj] t[bAWi]
{"ABVW,abij,AaVj,bBWi", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 0.125 W[abij] t[AaVj] t[bBWi]
{"ABVW,abij,ABVi,baWj", 0.125, 4, {3,27,17,17}}   //   r[ABVW] += 0.125 W[abij] t[ABVi] t[baWj]
{"ABVW,abij,BAVi,baWj", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -0.125 W[abij] t[BAVi] t[baWj]
{"ABVW,abij,aAWi,bBVj", -0.125, 4, {3,27,17,17}}   //   r[ABVW] += -0.125 W[abij] t[aAWi] t[bBVj]
{"ABVW,abij,BaVi,bAWj", 0.25, 4, {3,27,17,17}}   //   r[ABVW] += 0.25 W[abij] t[BaVi] t[bAWj]
{"ABVW,abij,AaVi,bBWj", -0.25, 4, {3,27,17,17}}   //   r[ABVW] += -0.25 W[abij] t[AaVi] t[bBWj]
{"ABVW,abij,AaWj,BbVi", 0.25, 4, {3,27,17,17}}   //   r[ABVW] += 0.25 W[abij] t[AaWj] t[BbVi]
{"ABVW,abij,AaWi,BbVj", -0.5, 4, {3,27,17,17}}   //   r[ABVW] += -0.5 W[abij] t[AaWi] t[BbVj]
{"ABVW,Waij,aAVj,Bi", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 0.25 W[Waij] t[aAVj] ta[Bi]
{"ABVW,Waij,aBVj,Ai", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -0.25 W[Waij] t[aBVj] ta[Ai]
{"ABVW,Waij,AaVj,Bi", -0.5, 4, {3,66,17,88}}   //   r[ABVW] += -0.5 W[Waij] t[AaVj] ta[Bi]
{"ABVW,Waij,ABVj,ai", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 0.25 W[Waij] t[ABVj] ta[ai]
{"ABVW,Waij,BaVj,Ai", 0.5, 4, {3,66,17,88}}   //   r[ABVW] += 0.5 W[Waij] t[BaVj] ta[Ai]
{"ABVW,Waij,BAVj,ai", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -0.25 W[Waij] t[BAVj] ta[ai]
{"ABVW,Waij,aAVi,Bj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -0.25 W[Waij] t[aAVi] ta[Bj]
{"ABVW,Waij,aBVi,Aj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 0.25 W[Waij] t[aBVi] ta[Aj]
{"ABVW,Waij,AaVi,Bj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 0.25 W[Waij] t[AaVi] ta[Bj]
{"ABVW,Waij,ABVi,aj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -0.25 W[Waij] t[ABVi] ta[aj]
{"ABVW,Waij,BaVi,Aj", -0.25, 4, {3,66,17,88}}   //   r[ABVW] += -0.25 W[Waij] t[BaVi] ta[Aj]
{"ABVW,Waij,BAVi,aj", 0.25, 4, {3,66,17,88}}   //   r[ABVW] += 0.25 W[Waij] t[BAVi] ta[aj]
{"ABVW,Waij,ABVi,aj", -0.25, 4, {3,66,17,89}}   //   r[ABVW] += -0.25 W[Waij] t[ABVi] tb[aj]
{"ABVW,Waij,BAVi,aj", 0.25, 4, {3,66,17,89}}   //   r[ABVW] += 0.25 W[Waij] t[BAVi] tb[aj]
{"ABVW,VWij,ABij", 0.5, 3, {3,73,18}}   //   r[ABVW] += 0.5 W[VWij] t[ABij]
{"ABVW,AVWi,Bi", 0.5, 3, {3,55,88}}   //   r[ABVW] += 0.5 W[AVWi] ta[Bi]
{"ABVW,BVWi,Ai", -0.5, 3, {3,55,88}}   //   r[ABVW] += -0.5 W[BVWi] ta[Ai]
{"ABVW,VWij,Aj,Bi", -0.5, 4, {3,73,88,88}}   //   r[ABVW] += -0.5 W[VWij] ta[Aj] ta[Bi]
{"ABVW,av,Av,BaVW", 1.0, 4, {3,28,14,16}}   //   r[ABVW] += 1.0 f_A[av] t[Av] t[BaVW]
{"ABVW,av,Bv,AaVW", -1.0, 4, {3,28,14,16}}   //   r[ABVW] += -1.0 f_A[av] t[Bv] t[AaVW]
{"ABVW,av,aW,ABVv", -1.0, 4, {3,28,14,16}}   //   r[ABVW] += -1.0 f_A[av] t[aW] t[ABVv]
{"ABVW,ai,aW,ABVi", -0.25, 4, {3,29,14,17}}   //   r[ABVW] += -0.25 f[ai] t[aW] t[ABVi]
{"ABVW,aivw,vw,aW,ABVi", 0.125, 5, {3,23,21,14,17}}   //   r[ABVW] += 0.125 W[aivw] I[vw] t[aW] t[ABVi]
{"ABVW,ai,aW,BAVi", 0.25, 4, {3,29,14,17}}   //   r[ABVW] += 0.25 f[ai] t[aW] t[BAVi]
{"ABVW,aivw,vw,aW,BAVi", -0.125, 5, {3,23,21,14,17}}   //   r[ABVW] += -0.125 W[aivw] I[vw] t[aW] t[BAVi]
{"ABVW,Aa,BaVW", -1.0, 3, {3,49,16}}   //   r[ABVW] += -1.0 f[Aa] t[BaVW]
{"ABVW,Aavw,vw,BaVW", 0.5, 4, {3,25,21,16}}   //   r[ABVW] += 0.5 W[Aavw] I[vw] t[BaVW]
{"ABVW,Ba,AaVW", 1.0, 3, {3,49,16}}   //   r[ABVW] += 1.0 f[Ba] t[AaVW]
{"ABVW,Bavw,vw,AaVW", -0.5, 4, {3,25,21,16}}   //   r[ABVW] += -0.5 W[Bavw] I[vw] t[AaVW]
{"ABVW,Wv,ABVv", -1.0, 3, {3,68,16}}   //   r[ABVW] += -1.0 f_A[Wv] t[ABVv]
{"ABVW,ai,AaVW,Bi", -1.0, 4, {3,29,16,88}}   //   r[ABVW] += -1.0 f[ai] t[AaVW] ta[Bi]
{"ABVW,aivw,vw,AaVW,Bi", 0.5, 5, {3,23,21,16,88}}   //   r[ABVW] += 0.5 W[aivw] I[vw] t[AaVW] ta[Bi]
{"ABVW,ai,BaVW,Ai", 1.0, 4, {3,29,16,88}}   //   r[ABVW] += 1.0 f[ai] t[BaVW] ta[Ai]
{"ABVW,aivw,vw,BaVW,Ai", -0.5, 5, {3,23,21,16,88}}   //   r[ABVW] += -0.5 W[aivw] I[vw] t[BaVW] ta[Ai]
{"ABVW,Wi,ABVi", -0.25, 3, {3,69,17}}   //   r[ABVW] += -0.25 f_A[Wi] t[ABVi]
{"ABVW,Wi,BAVi", 0.25, 3, {3,69,17}}   //   r[ABVW] += 0.25 f_A[Wi] t[BAVi]
{"AI,AiIv,vi", 1.0, 3, {4,24,13}}   //   r[AI] += 1.0 W[AiIv] t[vi]
{"AI,Iivw,wi,Av", -0.5, 4, {4,22,13,14}}   //   r[AI] += -0.5 W[Iivw] t[wi] t[Av]
{"AI,aivw,wi,Av,aI", -0.5, 5, {4,23,13,14,88}}   //   r[AI] += -0.5 W[aivw] t[wi] t[Av] ta[aI]
{"AI,ijvw,vj,AwIi", -0.5, 4, {4,22,13,15}}   //   r[AI] += -0.5 W[ijvw] t[vj] t[AwIi]
{"AI,ijvw,vi,AwIj", 0.5, 4, {4,22,13,15}}   //   r[AI] += 0.5 W[ijvw] t[vi] t[AwIj]
{"AI,aivw,wi,aAvI", 0.5, 4, {4,23,13,17}}   //   r[AI] += 0.5 W[aivw] t[wi] t[aAvI]
{"AI,aivw,wi,AavI", -0.25, 4, {4,23,13,17}}   //   r[AI] += -0.25 W[aivw] t[wi] t[AavI]
{"AI,aijv,vj,AaIi", -1.0, 4, {4,24,13,18}}   //   r[AI] += -1.0 W[aijv] t[vj] t[AaIi]
{"AI,aijv,vi,AajI", -1.0, 4, {4,24,13,18}}   //   r[AI] += -1.0 W[aijv] t[vi] t[AajI]
{"AI,aijv,vi,AaIj", 2.0, 4, {4,24,13,18}}   //   r[AI] += 2.0 W[aijv] t[vi] t[AaIj]
{"AI,Aiav,vi,aI", 0.5, 4, {4,32,13,88}}   //   r[AI] += 0.5 W[Aiav] t[vi] ta[aI]
{"AI,Iijv,vi,Aj", -0.5, 4, {4,33,13,88}}   //   r[AI] += -0.5 W[Iijv] t[vi] ta[Aj]
{"AI,aijv,vi,Aj,aI", -0.5, 5, {4,24,13,88,88}}   //   r[AI] += -0.5 W[aijv] t[vi] ta[Aj] ta[aI]
{"AI,AIav,av", -0.5, 3, {4,32,14}}   //   r[AI] += -0.5 W[AIav] t[av]
{"AI,AaIv,av", 1.0, 3, {4,26,14}}   //   r[AI] += 1.0 W[AaIv] t[av]
{"AI,Iavw,Av,aw", -0.5, 4, {4,37,14,14}}   //   r[AI] += -0.5 W[Iavw] t[Av] t[aw]
{"AI,Iavw,Aw,av", 0.5, 4, {4,37,14,14}}   //   r[AI] += 0.5 W[Iavw] t[Aw] t[av]
{"AI,abvw,Av,aw,bI", 0.5, 5, {4,25,14,14,88}}   //   r[AI] += 0.5 W[abvw] t[Av] t[aw] ta[bI]
{"AI,abvw,Av,bw,aI", -0.5, 5, {4,25,14,14,88}}   //   r[AI] += -0.5 W[abvw] t[Av] t[bw] ta[aI]
{"AI,aivw,av,AwIi", 0.5, 4, {4,23,14,15}}   //   r[AI] += 0.5 W[aivw] t[av] t[AwIi]
{"AI,aivw,Av,awIi", -0.25, 4, {4,23,14,15}}   //   r[AI] += -0.25 W[aivw] t[Av] t[awIi]
{"AI,abvw,aw,bAvI", -0.5, 4, {4,25,14,17}}   //   r[AI] += -0.5 W[abvw] t[aw] t[bAvI]
{"AI,abvw,aw,AbvI", 0.25, 4, {4,25,14,17}}   //   r[AI] += 0.25 W[abvw] t[aw] t[AbvI]
{"AI,abvw,av,bAwI", 0.5, 4, {4,25,14,17}}   //   r[AI] += 0.5 W[abvw] t[av] t[bAwI]
{"AI,abvw,av,AbwI", -0.25, 4, {4,25,14,17}}   //   r[AI] += -0.25 W[abvw] t[av] t[AbwI]
{"AI,abvw,Av,bawI", -0.25, 4, {4,25,14,17}}   //   r[AI] += -0.25 W[abvw] t[Av] t[bawI]
{"AI,abvw,Av,abwI", 0.25, 4, {4,25,14,17}}   //   r[AI] += 0.25 W[abvw] t[Av] t[abwI]
{"AI,abiv,av,AbiI", 0.5, 4, {4,26,14,18}}   //   r[AI] += 0.5 W[abiv] t[av] t[AbiI]
{"AI,abiv,av,AbIi", -1.0, 4, {4,26,14,18}}   //   r[AI] += -1.0 W[abiv] t[av] t[AbIi]
{"AI,abiv,bv,AaiI", -1.0, 4, {4,26,14,18}}   //   r[AI] += -1.0 W[abiv] t[bv] t[AaiI]
{"AI,abiv,bv,AaIi", 2.0, 4, {4,26,14,18}}   //   r[AI] += 2.0 W[abiv] t[bv] t[AaIi]
{"AI,abiv,Av,abIi", 0.5, 4, {4,26,14,18}}   //   r[AI] += 0.5 W[abiv] t[Av] t[abIi]
{"AI,abiv,Av,abiI", -1.0, 4, {4,26,14,18}}   //   r[AI] += -1.0 W[abiv] t[Av] t[abiI]
{"AI,Aabv,av,bI", 0.5, 4, {4,34,14,88}}   //   r[AI] += 0.5 W[Aabv] t[av] ta[bI]
{"AI,Aabv,bv,aI", -0.5, 4, {4,34,14,88}}   //   r[AI] += -0.5 W[Aabv] t[bv] ta[aI]
{"AI,Iaiv,av,Ai", -0.5, 4, {4,38,14,88}}   //   r[AI] += -0.5 W[Iaiv] t[av] ta[Ai]
{"AI,Iaiv,Av,ai", 0.5, 4, {4,38,14,88}}   //   r[AI] += 0.5 W[Iaiv] t[Av] ta[ai]
{"AI,Iavi,av,Ai", 0.5, 4, {4,39,14,88}}   //   r[AI] += 0.5 W[Iavi] t[av] ta[Ai]
{"AI,Iavi,Av,ai", -0.5, 4, {4,39,14,88}}   //   r[AI] += -0.5 W[Iavi] t[Av] ta[ai]
{"AI,abiv,av,Ai,bI", 0.5, 5, {4,26,14,88,88}}   //   r[AI] += 0.5 W[abiv] t[av] ta[Ai] ta[bI]
{"AI,abiv,bv,Ai,aI", -0.5, 5, {4,26,14,88,88}}   //   r[AI] += -0.5 W[abiv] t[bv] ta[Ai] ta[aI]
{"AI,abiv,Av,ai,bI", -0.5, 5, {4,26,14,88,88}}   //   r[AI] += -0.5 W[abiv] t[Av] ta[ai] ta[bI]
{"AI,abiv,Av,aI,bi", 0.5, 5, {4,26,14,88,88}}   //   r[AI] += 0.5 W[abiv] t[Av] ta[aI] ta[bi]
{"AI,abiv,Av,bI,ai", -0.5, 5, {4,26,14,88,89}}   //   r[AI] += -0.5 W[abiv] t[Av] ta[bI] tb[ai]
{"AI,Iavi,Av,ai", -0.5, 4, {4,39,14,89}}   //   r[AI] += -0.5 W[Iavi] t[Av] tb[ai]
{"AI,Iivw,Awvi", -0.25, 3, {4,22,20}}   //   r[AI] += -0.25 W[Iivw] t[Awvi]
{"AI,aivw,Awvi,aI", -0.25, 4, {4,23,20,88}}   //   r[AI] += -0.25 W[aivw] t[Awvi] ta[aI]
{"AI,Aiav,avIi", 0.5, 3, {4,32,15}}   //   r[AI] += 0.5 W[Aiav] t[avIi]
{"AI,Iijv,Avji", -0.5, 3, {4,33,15}}   //   r[AI] += -0.5 W[Iijv] t[Avji]
{"AI,aijv,Avji,aI", -0.25, 4, {4,24,15,88}}   //   r[AI] += -0.25 W[aijv] t[Avji] ta[aI]
{"AI,aijv,avIi,Aj", -0.25, 4, {4,24,15,88}}   //   r[AI] += -0.25 W[aijv] t[avIi] ta[Aj]
{"AI,aijv,AvIi,aj", 0.5, 4, {4,24,15,88}}   //   r[AI] += 0.5 W[aijv] t[AvIi] ta[aj]
{"AI,aijv,AvIj,ai", -0.5, 4, {4,24,15,89}}   //   r[AI] += -0.5 W[aijv] t[AvIj] tb[ai]
{"AI,aijv,AvIi,aj", 0.5, 4, {4,24,15,89}}   //   r[AI] += 0.5 W[aijv] t[AvIi] tb[aj]
{"AI,Iavw,Aavw", -1.0, 3, {4,37,16}}   //   r[AI] += -1.0 W[Iavw] t[Aavw]
{"AI,abvw,Aavw,bI", 1.0, 4, {4,25,16,88}}   //   r[AI] += 1.0 W[abvw] t[Aavw] ta[bI]
{"AI,Aabv,abvI", 0.5, 3, {4,34,17}}   //   r[AI] += 0.5 W[Aabv] t[abvI]
{"AI,Aabv,bavI", -0.25, 3, {4,34,17}}   //   r[AI] += -0.25 W[Aabv] t[bavI]
{"AI,Iavi,aAvi", 0.25, 3, {4,39,17}}   //   r[AI] += 0.25 W[Iavi] t[aAvi]
{"AI,Iavi,Aavi", -0.5, 3, {4,39,17}}   //   r[AI] += -0.5 W[Iavi] t[Aavi]
{"AI,Iaiv,aAvi", -0.5, 3, {4,38,17}}   //   r[AI] += -0.5 W[Iaiv] t[aAvi]
{"AI,Iaiv,Aavi", 0.25, 3, {4,38,17}}   //   r[AI] += 0.25 W[Iaiv] t[Aavi]
{"AI,abiv,bAvi,aI", -0.25, 4, {4,26,17,88}}   //   r[AI] += -0.25 W[abiv] t[bAvi] ta[aI]
{"AI,abiv,aAvi,bI", 0.25, 4, {4,26,17,88}}   //   r[AI] += 0.25 W[abiv] t[aAvi] ta[bI]
{"AI,abiv,Abvi,aI", 0.25, 4, {4,26,17,88}}   //   r[AI] += 0.25 W[abiv] t[Abvi] ta[aI]
{"AI,abiv,Aavi,bI", -0.5, 4, {4,26,17,88}}   //   r[AI] += -0.5 W[abiv] t[Aavi] ta[bI]
{"AI,abiv,abvI,Ai", 0.25, 4, {4,26,17,88}}   //   r[AI] += 0.25 W[abiv] t[abvI] ta[Ai]
{"AI,abiv,aAvI,bi", -0.5, 4, {4,26,17,88}}   //   r[AI] += -0.5 W[abiv] t[aAvI] ta[bi]
{"AI,abiv,bavI,Ai", -0.25, 4, {4,26,17,88}}   //   r[AI] += -0.25 W[abiv] t[bavI] ta[Ai]
{"AI,abiv,bAvI,ai", 0.5, 4, {4,26,17,88}}   //   r[AI] += 0.5 W[abiv] t[bAvI] ta[ai]
{"AI,abiv,AavI,bi", 0.25, 4, {4,26,17,88}}   //   r[AI] += 0.25 W[abiv] t[AavI] ta[bi]
{"AI,abiv,AbvI,ai", -0.25, 4, {4,26,17,88}}   //   r[AI] += -0.25 W[abiv] t[AbvI] ta[ai]
{"AI,abiv,bAvI,ai", 0.5, 4, {4,26,17,89}}   //   r[AI] += 0.5 W[abiv] t[bAvI] tb[ai]
{"AI,abiv,AbvI,ai", -0.25, 4, {4,26,17,89}}   //   r[AI] += -0.25 W[abiv] t[AbvI] tb[ai]
{"AI,Aabi,abIi", -1.0, 3, {4,44,18}}   //   r[AI] += -1.0 W[Aabi] t[abIi]
{"AI,Aabi,abiI", 2.0, 3, {4,44,18}}   //   r[AI] += 2.0 W[Aabi] t[abiI]
{"AI,Iaij,Aaji", 1.0, 3, {4,45,18}}   //   r[AI] += 1.0 W[Iaij] t[Aaji]
{"AI,Iaij,Aaij", -2.0, 3, {4,45,18}}   //   r[AI] += -2.0 W[Iaij] t[Aaij]
{"AI,abij,Aaji,bI", -1.0, 4, {4,27,18,88}}   //   r[AI] += -1.0 W[abij] t[Aaji] ta[bI]
{"AI,abij,Aaij,bI", 0.5, 4, {4,27,18,88}}   //   r[AI] += 0.5 W[abij] t[Aaij] ta[bI]
{"AI,abij,abIj,Ai", -1.0, 4, {4,27,18,88}}   //   r[AI] += -1.0 W[abij] t[abIj] ta[Ai]
{"AI,abij,AajI,bi", 0.5, 4, {4,27,18,88}}   //   r[AI] += 0.5 W[abij] t[AajI] ta[bi]
{"AI,abij,abIi,Aj", 0.5, 4, {4,27,18,88}}   //   r[AI] += 0.5 W[abij] t[abIi] ta[Aj]
{"AI,abij,AaiI,bj", -1.0, 4, {4,27,18,88}}   //   r[AI] += -1.0 W[abij] t[AaiI] ta[bj]
{"AI,abij,AaIj,bi", -1.0, 4, {4,27,18,88}}   //   r[AI] += -1.0 W[abij] t[AaIj] ta[bi]
{"AI,abij,AaIi,bj", 2.0, 4, {4,27,18,88}}   //   r[AI] += 2.0 W[abij] t[AaIi] ta[bj]
{"AI,abij,AaiI,bj", -1.0, 4, {4,27,18,89}}   //   r[AI] += -1.0 W[abij] t[AaiI] tb[bj]
{"AI,abij,AaIj,bi", -1.0, 4, {4,27,18,89}}   //   r[AI] += -1.0 W[abij] t[AaIj] tb[bi]
{"AI,abij,AaIi,bj", 2.0, 4, {4,27,18,89}}   //   r[AI] += 2.0 W[abij] t[AaIi] tb[bj]
{"AI,AIai,ai", -0.5, 3, {4,42,88}}   //   r[AI] += -0.5 W[AIai] ta[ai]
{"AI,AaIi,ai", 1.0, 3, {4,27,88}}   //   r[AI] += 1.0 W[AaIi] ta[ai]
{"AI,Aabi,ai,bI", 0.5, 4, {4,44,88,88}}   //   r[AI] += 0.5 W[Aabi] ta[ai] ta[bI]
{"AI,Aabi,aI,bi", -0.5, 4, {4,44,88,88}}   //   r[AI] += -0.5 W[Aabi] ta[aI] ta[bi]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,45,88,88}}   //   r[AI] += -0.5 W[Iaij] ta[Ai] ta[aj]
{"AI,Iaij,Aj,ai", 0.5, 4, {4,45,88,88}}   //   r[AI] += 0.5 W[Iaij] ta[Aj] ta[ai]
{"AI,abij,Ai,aj,bI", 0.5, 5, {4,27,88,88,88}}   //   r[AI] += 0.5 W[abij] ta[Ai] ta[aj] ta[bI]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,27,88,88,88}}   //   r[AI] += -0.5 W[abij] ta[Ai] ta[aI] ta[bj]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,27,88,88,89}}   //   r[AI] += -0.5 W[abij] ta[Ai] ta[aI] tb[bj]
{"AI,Aabi,bI,ai", 0.5, 4, {4,44,88,89}}   //   r[AI] += 0.5 W[Aabi] ta[bI] tb[ai]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,45,88,89}}   //   r[AI] += -0.5 W[Iaij] ta[Ai] tb[aj]
{"AI,AaIi,ai", 1.0, 3, {4,27,89}}   //   r[AI] += 1.0 W[AaIi] tb[ai]
{"AI,AI", 1.0, 2, {4,29}}   //   r[AI] += 1.0 f[AI]
{"AI,Iv,Av", -0.5, 3, {4,48,14}}   //   r[AI] += -0.5 f_A[Iv] t[Av]
{"AI,av,Av,aI", -0.5, 4, {4,28,14,88}}   //   r[AI] += -0.5 f_A[av] t[Av] ta[aI]
{"AI,av,aAvI", 0.5, 3, {4,28,17}}   //   r[AI] += 0.5 f_A[av] t[aAvI]
{"AI,av,AavI", -0.25, 3, {4,28,17}}   //   r[AI] += -0.25 f_A[av] t[AavI]
{"AI,ai,AaiI", -1.0, 3, {4,29,18}}   //   r[AI] += -1.0 f[ai] t[AaiI]
{"AI,ai,AaIi", 2.0, 3, {4,29,18}}   //   r[AI] += 2.0 f[ai] t[AaIi]
{"AI,Aa,aI", 0.5, 3, {4,49,88}}   //   r[AI] += 0.5 f[Aa] ta[aI]
{"AI,Aavw,vw,aI", -0.25, 4, {4,25,21,88}}   //   r[AI] += -0.25 W[Aavw] I[vw] ta[aI]
{"AI,Ii,Ai", -0.5, 3, {4,50,88}}   //   r[AI] += -0.5 f[Ii] ta[Ai]
{"AI,Iivw,vw,Ai", 0.25, 4, {4,22,21,88}}   //   r[AI] += 0.25 W[Iivw] I[vw] ta[Ai]
{"AI,ai,Ai,aI", -0.5, 4, {4,29,88,88}}   //   r[AI] += -0.5 f[ai] ta[Ai] ta[aI]
{"AI,aivw,vw,Ai,aI", 0.25, 5, {4,23,21,88,88}}   //   r[AI] += 0.25 W[aivw] I[vw] ta[Ai] ta[aI]
{"AI,iv,AvIi", 0.5, 3, {4,30,15}}   //   r[AI] += 0.5 f_B[iv] t[AvIi]
{"AI,Aivw,vwIi", 1.0, 3, {4,23,12}}   //   r[AI] += 1.0 W[Aivw] t[vwIi]
{"AI,ijvw,vwIi,Aj", 1.0, 4, {4,22,12,89}}   //   r[AI] += 1.0 W[ijvw] t[vwIi] tb[Aj]
{"AI,AIvi,vi", -0.5, 3, {4,36,13}}   //   r[AI] += -0.5 W[AIvi] t[vi]
{"AI,Aivw,vI,wi", 0.5, 4, {4,23,13,13}}   //   r[AI] += 0.5 W[Aivw] t[vI] t[wi]
{"AI,Aivw,vi,wI", -0.5, 4, {4,23,13,13}}   //   r[AI] += -0.5 W[Aivw] t[vi] t[wI]
{"AI,ijvw,vI,wi,Aj", 0.5, 5, {4,22,13,13,89}}   //   r[AI] += 0.5 W[ijvw] t[vI] t[wi] tb[Aj]
{"AI,ijvw,vI,wj,Ai", -0.5, 5, {4,22,13,13,89}}   //   r[AI] += -0.5 W[ijvw] t[vI] t[wj] tb[Ai]
{"AI,Aavw,vI,aw", 0.5, 4, {4,25,13,14}}   //   r[AI] += 0.5 W[Aavw] t[vI] t[aw]
{"AI,aivw,wI,av,Ai", -0.5, 5, {4,23,13,14,89}}   //   r[AI] += -0.5 W[aivw] t[wI] t[av] tb[Ai]
{"AI,ijvw,vj,AwiI", 0.25, 4, {4,22,13,15}}   //   r[AI] += 0.25 W[ijvw] t[vj] t[AwiI]
{"AI,ijvw,vi,AwjI", -0.25, 4, {4,22,13,15}}   //   r[AI] += -0.25 W[ijvw] t[vi] t[AwjI]
{"AI,ijvw,vI,Awij", -0.25, 4, {4,22,13,15}}   //   r[AI] += -0.25 W[ijvw] t[vI] t[Awij]
{"AI,ijvw,vI,Awji", 0.25, 4, {4,22,13,15}}   //   r[AI] += 0.25 W[ijvw] t[vI] t[Awji]
{"AI,aivw,wI,aAvi", -0.25, 4, {4,23,13,17}}   //   r[AI] += -0.25 W[aivw] t[wI] t[aAvi]
{"AI,aijv,vj,AaiI", 0.5, 4, {4,24,13,18}}   //   r[AI] += 0.5 W[aijv] t[vj] t[AaiI]
{"AI,aijv,vI,Aaji", 0.5, 4, {4,24,13,18}}   //   r[AI] += 0.5 W[aijv] t[vI] t[Aaji]
{"AI,aijv,vI,Aaij", -1.0, 4, {4,24,13,18}}   //   r[AI] += -1.0 W[aijv] t[vI] t[Aaij]
{"AI,Aavi,vI,ai", 0.5, 4, {4,31,13,88}}   //   r[AI] += 0.5 W[Aavi] t[vI] ta[ai]
{"AI,aijv,vI,aj,Ai", -0.5, 5, {4,24,13,88,89}}   //   r[AI] += -0.5 W[aijv] t[vI] ta[aj] tb[Ai]
{"AI,Aiav,vi,aI", 0.5, 4, {4,32,13,89}}   //   r[AI] += 0.5 W[Aiav] t[vi] tb[aI]
{"AI,Aavi,vi,aI", -0.5, 4, {4,31,13,89}}   //   r[AI] += -0.5 W[Aavi] t[vi] tb[aI]
{"AI,Aiav,vI,ai", -0.5, 4, {4,32,13,89}}   //   r[AI] += -0.5 W[Aiav] t[vI] tb[ai]
{"AI,Aavi,vI,ai", 0.5, 4, {4,31,13,89}}   //   r[AI] += 0.5 W[Aavi] t[vI] tb[ai]
{"AI,Iijv,vi,Aj", -0.5, 4, {4,33,13,89}}   //   r[AI] += -0.5 W[Iijv] t[vi] tb[Aj]
{"AI,Iijv,vj,Ai", 0.5, 4, {4,33,13,89}}   //   r[AI] += 0.5 W[Iijv] t[vj] tb[Ai]
{"AI,aijv,vj,Ai,aI", 0.5, 5, {4,24,13,89,89}}   //   r[AI] += 0.5 W[aijv] t[vj] tb[Ai] tb[aI]
{"AI,aijv,vi,Aj,aI", -0.5, 5, {4,24,13,89,89}}   //   r[AI] += -0.5 W[aijv] t[vi] tb[Aj] tb[aI]
{"AI,aijv,vI,Ai,aj", -0.5, 5, {4,24,13,89,89}}   //   r[AI] += -0.5 W[aijv] t[vI] tb[Ai] tb[aj]
{"AI,aijv,vI,Aj,ai", 0.5, 5, {4,24,13,89,89}}   //   r[AI] += 0.5 W[aijv] t[vI] tb[Aj] tb[ai]
{"AI,aivw,av,AwiI", -0.25, 4, {4,23,14,15}}   //   r[AI] += -0.25 W[aivw] t[av] t[AwiI]
{"AI,Aabv,av,bI", 0.5, 4, {4,34,14,89}}   //   r[AI] += 0.5 W[Aabv] t[av] tb[bI]
{"AI,Iaiv,av,Ai", -0.5, 4, {4,38,14,89}}   //   r[AI] += -0.5 W[Iaiv] t[av] tb[Ai]
{"AI,abiv,bv,Ai,aI", -0.5, 5, {4,26,14,89,89}}   //   r[AI] += -0.5 W[abiv] t[bv] tb[Ai] tb[aI]
{"AI,Aavw,avwI", 0.25, 3, {4,25,20}}   //   r[AI] += 0.25 W[Aavw] t[avwI]
{"AI,aivw,awvI,Ai", -0.25, 4, {4,23,20,89}}   //   r[AI] += -0.25 W[aivw] t[awvI] tb[Ai]
{"AI,Aavi,avIi", -0.25, 3, {4,31,15}}   //   r[AI] += -0.25 W[Aavi] t[avIi]
{"AI,Aavi,aviI", 0.5, 3, {4,31,15}}   //   r[AI] += 0.5 W[Aavi] t[aviI]
{"AI,Aiav,aviI", -0.25, 3, {4,32,15}}   //   r[AI] += -0.25 W[Aiav] t[aviI]
{"AI,Iijv,Avij", 0.25, 3, {4,33,15}}   //   r[AI] += 0.25 W[Iijv] t[Avij]
{"AI,aijv,AviI,aj", -0.25, 4, {4,24,15,88}}   //   r[AI] += -0.25 W[aijv] t[AviI] ta[aj]
{"AI,aijv,Avij,aI", 0.25, 4, {4,24,15,89}}   //   r[AI] += 0.25 W[aijv] t[Avij] tb[aI]
{"AI,aijv,Avji,aI", -0.25, 4, {4,24,15,89}}   //   r[AI] += -0.25 W[aijv] t[Avji] tb[aI]
{"AI,aijv,avIi,Aj", -0.25, 4, {4,24,15,89}}   //   r[AI] += -0.25 W[aijv] t[avIi] tb[Aj]
{"AI,aijv,avIj,Ai", 0.25, 4, {4,24,15,89}}   //   r[AI] += 0.25 W[aijv] t[avIj] tb[Ai]
{"AI,aijv,aviI,Aj", 0.25, 4, {4,24,15,89}}   //   r[AI] += 0.25 W[aijv] t[aviI] tb[Aj]
{"AI,aijv,avjI,Ai", -0.5, 4, {4,24,15,89}}   //   r[AI] += -0.5 W[aijv] t[avjI] tb[Ai]
{"AI,aijv,AvjI,ai", 0.25, 4, {4,24,15,89}}   //   r[AI] += 0.25 W[aijv] t[AvjI] tb[ai]
{"AI,aijv,AviI,aj", -0.25, 4, {4,24,15,89}}   //   r[AI] += -0.25 W[aijv] t[AviI] tb[aj]
{"AI,abiv,bAvi,aI", -0.25, 4, {4,26,17,89}}   //   r[AI] += -0.25 W[abiv] t[bAvi] tb[aI]
{"AI,abiv,bavI,Ai", -0.25, 4, {4,26,17,89}}   //   r[AI] += -0.25 W[abiv] t[bavI] tb[Ai]
{"AI,abij,Aaji,bI", -1.0, 4, {4,27,18,89}}   //   r[AI] += -1.0 W[abij] t[Aaji] tb[bI]
{"AI,abij,Aaij,bI", 0.5, 4, {4,27,18,89}}   //   r[AI] += 0.5 W[abij] t[Aaij] tb[bI]
{"AI,abij,abIj,Ai", -1.0, 4, {4,27,18,89}}   //   r[AI] += -1.0 W[abij] t[abIj] tb[Ai]
{"AI,abij,AajI,bi", 0.5, 4, {4,27,18,89}}   //   r[AI] += 0.5 W[abij] t[AajI] tb[bi]
{"AI,abij,abIi,Aj", 0.5, 4, {4,27,18,89}}   //   r[AI] += 0.5 W[abij] t[abIi] tb[Aj]
{"AI,Aabi,ai,bI", 0.5, 4, {4,44,88,89}}   //   r[AI] += 0.5 W[Aabi] ta[ai] tb[bI]
{"AI,Iaij,aj,Ai", -0.5, 4, {4,45,88,89}}   //   r[AI] += -0.5 W[Iaij] ta[aj] tb[Ai]
{"AI,abij,ai,Aj,bI", -0.5, 5, {4,27,88,89,89}}   //   r[AI] += -0.5 W[abij] ta[ai] tb[Aj] tb[bI]
{"AI,AIai,ai", -0.5, 3, {4,42,89}}   //   r[AI] += -0.5 W[AIai] tb[ai]
{"AI,Aabi,ai,bI", 0.5, 4, {4,44,89,89}}   //   r[AI] += 0.5 W[Aabi] tb[ai] tb[bI]
{"AI,Aabi,aI,bi", -0.5, 4, {4,44,89,89}}   //   r[AI] += -0.5 W[Aabi] tb[aI] tb[bi]
{"AI,Iaij,Ai,aj", -0.5, 4, {4,45,89,89}}   //   r[AI] += -0.5 W[Iaij] tb[Ai] tb[aj]
{"AI,Iaij,Aj,ai", 0.5, 4, {4,45,89,89}}   //   r[AI] += 0.5 W[Iaij] tb[Aj] tb[ai]
{"AI,abij,Ai,aj,bI", 0.5, 5, {4,27,89,89,89}}   //   r[AI] += 0.5 W[abij] tb[Ai] tb[aj] tb[bI]
{"AI,abij,Ai,aI,bj", -0.5, 5, {4,27,89,89,89}}   //   r[AI] += -0.5 W[abij] tb[Ai] tb[aI] tb[bj]
{"AI,Av,vI", 0.5, 3, {4,51,13}}   //   r[AI] += 0.5 f_B[Av] t[vI]
{"AI,iv,vI,Ai", -0.5, 4, {4,30,13,89}}   //   r[AI] += -0.5 f_B[iv] t[vI] tb[Ai]
{"AI,iv,AviI", -0.25, 3, {4,30,15}}   //   r[AI] += -0.25 f_B[iv] t[AviI]
{"AI,Aa,aI", 0.5, 3, {4,49,89}}   //   r[AI] += 0.5 f[Aa] tb[aI]
{"AI,Aavw,vw,aI", 0.25, 4, {4,25,21,89}}   //   r[AI] += 0.25 W[Aavw] I[vw] tb[aI]
{"AI,Ii,Ai", -0.5, 3, {4,50,89}}   //   r[AI] += -0.5 f[Ii] tb[Ai]
{"AI,Iivw,vw,Ai", -0.25, 4, {4,22,21,89}}   //   r[AI] += -0.25 W[Iivw] I[vw] tb[Ai]
{"AI,ai,Ai,aI", -0.5, 4, {4,29,89,89}}   //   r[AI] += -0.5 f[ai] tb[Ai] tb[aI]
{"AI,aivw,vw,Ai,aI", -0.25, 5, {4,23,21,89,89}}   //   r[AI] += -0.25 W[aivw] I[vw] tb[Ai] tb[aI]
{"AVIJ,AJIV", 2.0, 2, {5,24}}   //   r[AVIJ] += 2.0 W[AJIV]
{"AVIJ,AVvw,vwIJ", 1.333333333333333, 3, {5,52,12}}   //   r[AVIJ] += 1.333333333333333 W[AVvw] t[vwIJ]
{"AVIJ,AJvi,VvIi", 1.333333333333333, 3, {5,36,12}}   //   r[AVIJ] += 1.333333333333333 W[AJvi] t[VvIi]
{"AVIJ,AiIv,VvJi", 4.0, 3, {5,24,12}}   //   r[AVIJ] += 4.0 W[AiIv] t[VvJi]
{"AVIJ,Aivw,VwJi,vI", 1.333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += 1.333333333333333 W[Aivw] t[VwJi] t[vI]
{"AVIJ,Aivw,VvJi,wI", -1.333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += -1.333333333333333 W[Aivw] t[VvJi] t[wI]
{"AVIJ,Aivw,vwIJ,Vi", -1.333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += -1.333333333333333 W[Aivw] t[vwIJ] t[Vi]
{"AVIJ,Aivw,VwIJ,vi", 1.333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += 1.333333333333333 W[Aivw] t[VwIJ] t[vi]
{"AVIJ,Aivw,VvIJ,wi", -1.333333333333333, 4, {5,23,12,13}}   //   r[AVIJ] += -1.333333333333333 W[Aivw] t[VvIJ] t[wi]
{"AVIJ,ijvw,VvJj,wI,Ai", 1.333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += 1.333333333333333 W[ijvw] t[VvJj] t[wI] tb[Ai]
{"AVIJ,ijvw,VvJi,wI,Aj", -1.333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += -1.333333333333333 W[ijvw] t[VvJi] t[wI] tb[Aj]
{"AVIJ,ijvw,vwIJ,Vi,Aj", -1.333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += -1.333333333333333 W[ijvw] t[vwIJ] t[Vi] tb[Aj]
{"AVIJ,ijvw,VvIJ,wj,Ai", 1.333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += 1.333333333333333 W[ijvw] t[VvIJ] t[wj] tb[Ai]
{"AVIJ,ijvw,VvIJ,wi,Aj", -1.333333333333333, 5, {5,22,12,13,89}}   //   r[AVIJ] += -1.333333333333333 W[ijvw] t[VvIJ] t[wi] tb[Aj]
{"AVIJ,Aavw,VvIJ,aw", -1.333333333333333, 4, {5,25,12,14}}   //   r[AVIJ] += -1.333333333333333 W[Aavw] t[VvIJ] t[aw]
{"AVIJ,Iivw,VwJi,Av", -2.666666666666667, 4, {5,22,12,14}}   //   r[AVIJ] += -2.666666666666667 W[Iivw] t[VwJi] t[Av]
{"AVIJ,aivw,VwJi,Av,aI", -2.666666666666667, 5, {5,23,12,14,88}}   //   r[AVIJ] += -2.666666666666667 W[aivw] t[VwJi] t[Av] ta[aI]
{"AVIJ,aivw,VwIJ,av,Ai", 1.333333333333333, 5, {5,23,12,14,89}}   //   r[AVIJ] += 1.333333333333333 W[aivw] t[VwIJ] t[av] tb[Ai]
{"AVIJ,ijvw,Vvij,AwIJ", 2.0, 4, {5,22,12,15}}   //   r[AVIJ] += 2.0 W[ijvw] t[Vvij] t[AwIJ]
{"AVIJ,ijvw,vwJi,AVIj", 2.0, 4, {5,22,12,15}}   //   r[AVIJ] += 2.0 W[ijvw] t[vwJi] t[AVIj]
{"AVIJ,ijvw,VvJj,AwIi", -2.0, 4, {5,22,12,15}}   //   r[AVIJ] += -2.0 W[ijvw] t[VvJj] t[AwIi]
{"AVIJ,ijvw,VvJi,AwIj", 2.0, 4, {5,22,12,15}}   //   r[AVIJ] += 2.0 W[ijvw] t[VvJi] t[AwIj]
{"AVIJ,ijvw,vwJi,AVjI", -0.666666666666667, 4, {5,22,12,15}}   //   r[AVIJ] += -0.666666666666667 W[ijvw] t[vwJi] t[AVjI]
{"AVIJ,ijvw,VvJj,AwiI", 0.666666666666667, 4, {5,22,12,15}}   //   r[AVIJ] += 0.666666666666667 W[ijvw] t[VvJj] t[AwiI]
{"AVIJ,ijvw,VvJi,AwjI", -0.666666666666667, 4, {5,22,12,15}}   //   r[AVIJ] += -0.666666666666667 W[ijvw] t[VvJi] t[AwjI]
{"AVIJ,ijvw,vwIJ,AVij", 0.666666666666667, 4, {5,22,12,15}}   //   r[AVIJ] += 0.666666666666667 W[ijvw] t[vwIJ] t[AVij]
{"AVIJ,ijvw,VvIJ,Awij", 0.666666666666667, 4, {5,22,12,15}}   //   r[AVIJ] += 0.666666666666667 W[ijvw] t[VvIJ] t[Awij]
{"AVIJ,ijvw,VvIJ,Awji", -0.666666666666667, 4, {5,22,12,15}}   //   r[AVIJ] += -0.666666666666667 W[ijvw] t[VvIJ] t[Awji]
{"AVIJ,aivw,VwJi,aAvI", 2.0, 4, {5,23,12,17}}   //   r[AVIJ] += 2.0 W[aivw] t[VwJi] t[aAvI]
{"AVIJ,aivw,VwJi,AavI", -1.333333333333333, 4, {5,23,12,17}}   //   r[AVIJ] += -1.333333333333333 W[aivw] t[VwJi] t[AavI]
{"AVIJ,aivw,VwIJ,aAvi", 0.666666666666667, 4, {5,23,12,17}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[VwIJ] t[aAvi]
{"AVIJ,aijv,Vvij,AaIJ", 4.0, 4, {5,24,12,18}}   //   r[AVIJ] += 4.0 W[aijv] t[Vvij] t[AaIJ]
{"AVIJ,aijv,VvJj,AaiI", 1.333333333333333, 4, {5,24,12,18}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[VvJj] t[AaiI]
{"AVIJ,aijv,VvJj,AaIi", -4.0, 4, {5,24,12,18}}   //   r[AVIJ] += -4.0 W[aijv] t[VvJj] t[AaIi]
{"AVIJ,aijv,VvJi,AajI", -4.0, 4, {5,24,12,18}}   //   r[AVIJ] += -4.0 W[aijv] t[VvJi] t[AajI]
{"AVIJ,aijv,VvJi,AaIj", 8.0, 4, {5,24,12,18}}   //   r[AVIJ] += 8.0 W[aijv] t[VvJi] t[AaIj]
{"AVIJ,aijv,VvIJ,Aaji", -1.333333333333333, 4, {5,24,12,18}}   //   r[AVIJ] += -1.333333333333333 W[aijv] t[VvIJ] t[Aaji]
{"AVIJ,aijv,VvIJ,Aaij", 2.666666666666667, 4, {5,24,12,18}}   //   r[AVIJ] += 2.666666666666667 W[aijv] t[VvIJ] t[Aaij]
{"AVIJ,Aiav,VvJi,aI", 2.666666666666667, 4, {5,32,12,88}}   //   r[AVIJ] += 2.666666666666667 W[Aiav] t[VvJi] ta[aI]
{"AVIJ,Aavi,VvIJ,ai", -1.333333333333333, 4, {5,31,12,88}}   //   r[AVIJ] += -1.333333333333333 W[Aavi] t[VvIJ] ta[ai]
{"AVIJ,Iijv,VvJi,Aj", -2.666666666666667, 4, {5,33,12,88}}   //   r[AVIJ] += -2.666666666666667 W[Iijv] t[VvJi] ta[Aj]
{"AVIJ,aijv,VvJi,Aj,aI", -2.666666666666667, 5, {5,24,12,88,88}}   //   r[AVIJ] += -2.666666666666667 W[aijv] t[VvJi] ta[Aj] ta[aI]
{"AVIJ,aijv,VvIJ,aj,Ai", 1.333333333333333, 5, {5,24,12,88,89}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[VvIJ] ta[aj] tb[Ai]
{"AVIJ,Aiav,VvJi,aI", 1.333333333333333, 4, {5,32,12,89}}   //   r[AVIJ] += 1.333333333333333 W[Aiav] t[VvJi] tb[aI]
{"AVIJ,Aavi,VvJi,aI", -1.333333333333333, 4, {5,31,12,89}}   //   r[AVIJ] += -1.333333333333333 W[Aavi] t[VvJi] tb[aI]
{"AVIJ,Aiav,VvIJ,ai", 1.333333333333333, 4, {5,32,12,89}}   //   r[AVIJ] += 1.333333333333333 W[Aiav] t[VvIJ] tb[ai]
{"AVIJ,Aavi,VvIJ,ai", -1.333333333333333, 4, {5,31,12,89}}   //   r[AVIJ] += -1.333333333333333 W[Aavi] t[VvIJ] tb[ai]
{"AVIJ,Vivw,vwIJ,Ai", 1.333333333333333, 4, {5,53,12,89}}   //   r[AVIJ] += 1.333333333333333 W[Vivw] t[vwIJ] tb[Ai]
{"AVIJ,Jijv,VvIi,Aj", 1.333333333333333, 4, {5,33,12,89}}   //   r[AVIJ] += 1.333333333333333 W[Jijv] t[VvIi] tb[Aj]
{"AVIJ,Jijv,VvIj,Ai", -1.333333333333333, 4, {5,33,12,89}}   //   r[AVIJ] += -1.333333333333333 W[Jijv] t[VvIj] tb[Ai]
{"AVIJ,aijv,VvJj,Ai,aI", 1.333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[VvJj] tb[Ai] tb[aI]
{"AVIJ,aijv,VvJi,Aj,aI", -1.333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += -1.333333333333333 W[aijv] t[VvJi] tb[Aj] tb[aI]
{"AVIJ,aijv,VvIJ,Ai,aj", 1.333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[VvIJ] tb[Ai] tb[aj]
{"AVIJ,aijv,VvIJ,Aj,ai", -1.333333333333333, 5, {5,24,12,89,89}}   //   r[AVIJ] += -1.333333333333333 W[aijv] t[VvIJ] tb[Aj] tb[ai]
{"AVIJ,AJvV,vI", 0.666666666666667, 3, {5,23,13}}   //   r[AVIJ] += 0.666666666666667 W[AJvV] t[vI]
{"AVIJ,AVIv,vJ", 2.0, 3, {5,56,13}}   //   r[AVIJ] += 2.0 W[AVIv] t[vJ]
{"AVIJ,AJIi,Vi", -2.0, 3, {5,47,13}}   //   r[AVIJ] += -2.0 W[AJIi] t[Vi]
{"AVIJ,AVvw,vJ,wI", -0.666666666666667, 4, {5,52,13,13}}   //   r[AVIJ] += -0.666666666666667 W[AVvw] t[vJ] t[wI]
{"AVIJ,AJvi,Vi,vI", -0.666666666666667, 4, {5,36,13,13}}   //   r[AVIJ] += -0.666666666666667 W[AJvi] t[Vi] t[vI]
{"AVIJ,AiIv,Vi,vJ", -2.0, 4, {5,24,13,13}}   //   r[AVIJ] += -2.0 W[AiIv] t[Vi] t[vJ]
{"AVIJ,Aivw,Vi,vI,wJ", -0.666666666666667, 5, {5,23,13,13,13}}   //   r[AVIJ] += -0.666666666666667 W[Aivw] t[Vi] t[vI] t[wJ]
{"AVIJ,ijvw,Vi,vI,wJ,Aj", -0.666666666666667, 6, {5,22,13,13,13,89}}   //   r[AVIJ] += -0.666666666666667 W[ijvw] t[Vi] t[vI] t[wJ] tb[Aj]
{"AVIJ,Iivw,Vi,wJ,Av", 1.333333333333333, 5, {5,22,13,13,14}}   //   r[AVIJ] += 1.333333333333333 W[Iivw] t[Vi] t[wJ] t[Av]
{"AVIJ,aivw,Vi,wJ,Av,aI", 1.333333333333333, 6, {5,23,13,13,14,88}}   //   r[AVIJ] += 1.333333333333333 W[aivw] t[Vi] t[wJ] t[Av] ta[aI]
{"AVIJ,ijvw,Vi,vj,AwIJ", 1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1.0 W[ijvw] t[Vi] t[vj] t[AwIJ]
{"AVIJ,ijvw,Vi,wj,AvIJ", -1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1.0 W[ijvw] t[Vi] t[wj] t[AvIJ]
{"AVIJ,ijvw,vJ,wi,AVIj", 1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1.0 W[ijvw] t[vJ] t[wi] t[AVIj]
{"AVIJ,ijvw,vJ,wj,AVIi", -1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1.0 W[ijvw] t[vJ] t[wj] t[AVIi]
{"AVIJ,ijvw,Vi,wJ,AvIj", 1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += 1.0 W[ijvw] t[Vi] t[wJ] t[AvIj]
{"AVIJ,ijvw,Vi,vJ,AwIj", -1.0, 5, {5,22,13,13,15}}   //   r[AVIJ] += -1.0 W[ijvw] t[Vi] t[vJ] t[AwIj]
{"AVIJ,ijvw,vJ,wi,AVjI", -0.333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += -0.333333333333333 W[ijvw] t[vJ] t[wi] t[AVjI]
{"AVIJ,ijvw,vJ,wj,AViI", 0.333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += 0.333333333333333 W[ijvw] t[vJ] t[wj] t[AViI]
{"AVIJ,ijvw,Vi,wJ,AvjI", -0.333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += -0.333333333333333 W[ijvw] t[Vi] t[wJ] t[AvjI]
{"AVIJ,ijvw,Vi,vJ,AwjI", 0.333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += 0.333333333333333 W[ijvw] t[Vi] t[vJ] t[AwjI]
{"AVIJ,ijvw,vI,wJ,AVji", -0.333333333333333, 5, {5,22,13,13,15}}   //   r[AVIJ] += -0.333333333333333 W[ijvw] t[vI] t[wJ] t[AVji]
{"AVIJ,aivw,Vi,wJ,aAvI", -1.0, 5, {5,23,13,13,17}}   //   r[AVIJ] += -1.0 W[aivw] t[Vi] t[wJ] t[aAvI]
{"AVIJ,aivw,Vi,wJ,AavI", 0.666666666666667, 5, {5,23,13,13,17}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[Vi] t[wJ] t[AavI]
{"AVIJ,aijv,Vi,vj,AaIJ", 2.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += 2.0 W[aijv] t[Vi] t[vj] t[AaIJ]
{"AVIJ,aijv,Vj,vi,AaIJ", -2.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += -2.0 W[aijv] t[Vj] t[vi] t[AaIJ]
{"AVIJ,aijv,Vj,vJ,AaiI", -0.666666666666667, 5, {5,24,13,13,18}}   //   r[AVIJ] += -0.666666666666667 W[aijv] t[Vj] t[vJ] t[AaiI]
{"AVIJ,aijv,Vj,vJ,AaIi", 2.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += 2.0 W[aijv] t[Vj] t[vJ] t[AaIi]
{"AVIJ,aijv,Vi,vJ,AajI", 2.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += 2.0 W[aijv] t[Vi] t[vJ] t[AajI]
{"AVIJ,aijv,Vi,vJ,AaIj", -4.0, 5, {5,24,13,13,18}}   //   r[AVIJ] += -4.0 W[aijv] t[Vi] t[vJ] t[AaIj]
{"AVIJ,Aiav,Vi,vJ,aI", -1.333333333333333, 5, {5,32,13,13,88}}   //   r[AVIJ] += -1.333333333333333 W[Aiav] t[Vi] t[vJ] ta[aI]
{"AVIJ,Iijv,Vi,vJ,Aj", 1.333333333333333, 5, {5,33,13,13,88}}   //   r[AVIJ] += 1.333333333333333 W[Iijv] t[Vi] t[vJ] ta[Aj]
{"AVIJ,aijv,Vi,vJ,Aj,aI", 1.333333333333333, 6, {5,24,13,13,88,88}}   //   r[AVIJ] += 1.333333333333333 W[aijv] t[Vi] t[vJ] ta[Aj] ta[aI]
{"AVIJ,Aiav,Vi,vJ,aI", -0.666666666666667, 5, {5,32,13,13,89}}   //   r[AVIJ] += -0.666666666666667 W[Aiav] t[Vi] t[vJ] tb[aI]
{"AVIJ,Aavi,Vi,vJ,aI", 0.666666666666667, 5, {5,31,13,13,89}}   //   r[AVIJ] += 0.666666666666667 W[Aavi] t[Vi] t[vJ] tb[aI]
{"AVIJ,Vivw,vI,wJ,Ai", 0.666666666666667, 5, {5,53,13,13,89}}   //   r[AVIJ] += 0.666666666666667 W[Vivw] t[vI] t[wJ] tb[Ai]
{"AVIJ,Jijv,Vi,vI,Aj", -0.666666666666667, 5, {5,33,13,13,89}}   //   r[AVIJ] += -0.666666666666667 W[Jijv] t[Vi] t[vI] tb[Aj]
{"AVIJ,Jijv,Vj,vI,Ai", 0.666666666666667, 5, {5,33,13,13,89}}   //   r[AVIJ] += 0.666666666666667 W[Jijv] t[Vj] t[vI] tb[Ai]
{"AVIJ,aijv,Vj,vJ,Ai,aI", -0.666666666666667, 6, {5,24,13,13,89,89}}   //   r[AVIJ] += -0.666666666666667 W[aijv] t[Vj] t[vJ] tb[Ai] tb[aI]
{"AVIJ,aijv,Vi,vJ,Aj,aI", 0.666666666666667, 6, {5,24,13,13,89,89}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[Vi] t[vJ] tb[Aj] tb[aI]
{"AVIJ,IVvw,wJ,Av", -1.333333333333333, 4, {5,57,13,14}}   //   r[AVIJ] += -1.333333333333333 W[IVvw] t[wJ] t[Av]
{"AVIJ,IJvi,Vi,Av", 1.333333333333333, 4, {5,40,13,14}}   //   r[AVIJ] += 1.333333333333333 W[IJvi] t[Vi] t[Av]
{"AVIJ,aivw,wi,Av,aVIJ", -0.666666666666667, 5, {5,23,13,14,15}}   //   r[AVIJ] += -0.666666666666667 W[aivw] t[wi] t[Av] t[aVIJ]
{"AVIJ,aivw,Vi,av,AwIJ", -1.0, 5, {5,23,13,14,15}}   //   r[AVIJ] += -1.0 W[aivw] t[Vi] t[av] t[AwIJ]
{"AVIJ,aivw,Vi,Av,awIJ", 0.666666666666667, 5, {5,23,13,14,15}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[Vi] t[Av] t[awIJ]
{"AVIJ,aivw,wJ,av,AVIi", -1.0, 5, {5,23,13,14,15}}   //   r[AVIJ] += -1.0 W[aivw] t[wJ] t[av] t[AVIi]
{"AVIJ,aivw,wJ,Av,aVIi", 0.666666666666667, 5, {5,23,13,14,15}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[wJ] t[Av] t[aVIi]
{"AVIJ,aivw,wJ,av,AViI", 0.333333333333333, 5, {5,23,13,14,15}}   //   r[AVIJ] += 0.333333333333333 W[aivw] t[wJ] t[av] t[AViI]
{"AVIJ,abiv,Vi,bv,AaIJ", -2.0, 5, {5,26,13,14,18}}   //   r[AVIJ] += -2.0 W[abiv] t[Vi] t[bv] t[AaIJ]
{"AVIJ,abiv,Vi,Av,abJI", 1.333333333333333, 5, {5,26,13,14,18}}   //   r[AVIJ] += 1.333333333333333 W[abiv] t[Vi] t[Av] t[abJI]
{"AVIJ,Vavw,vJ,Aw,aI", -1.333333333333333, 5, {5,58,13,14,88}}   //   r[AVIJ] += -1.333333333333333 W[Vavw] t[vJ] t[Aw] ta[aI]
{"AVIJ,Jaiv,Vi,Av,aI", 1.333333333333333, 5, {5,38,13,14,88}}   //   r[AVIJ] += 1.333333333333333 W[Jaiv] t[Vi] t[Av] ta[aI]
{"AVIJ,abiv,Vi,Av,bI,aJ", 1.333333333333333, 6, {5,26,13,14,88,89}}   //   r[AVIJ] += 1.333333333333333 W[abiv] t[Vi] t[Av] ta[bI] tb[aJ]
{"AVIJ,Iavi,Vi,Av,aJ", 1.333333333333333, 5, {5,39,13,14,89}}   //   r[AVIJ] += 1.333333333333333 W[Iavi] t[Vi] t[Av] tb[aJ]
{"AVIJ,Aavw,vJ,aVwI", -0.333333333333333, 4, {5,25,13,20}}   //   r[AVIJ] += -0.333333333333333 W[Aavw] t[vJ] t[aVwI]
{"AVIJ,Iivw,wi,AVvJ", -0.666666666666667, 4, {5,22,13,20}}   //   r[AVIJ] += -0.666666666666667 W[Iivw] t[wi] t[AVvJ]
{"AVIJ,Iivw,Vi,AwvJ", 0.666666666666667, 4, {5,22,13,20}}   //   r[AVIJ] += 0.666666666666667 W[Iivw] t[Vi] t[AwvJ]
{"AVIJ,Iivw,wJ,AVvi", 0.666666666666667, 4, {5,22,13,20}}   //   r[AVIJ] += 0.666666666666667 W[Iivw] t[wJ] t[AVvi]
{"AVIJ,aivw,wi,AVvJ,aI", -0.666666666666667, 5, {5,23,13,20,88}}   //   r[AVIJ] += -0.666666666666667 W[aivw] t[wi] t[AVvJ] ta[aI]
{"AVIJ,aivw,Vi,AwvJ,aI", 0.666666666666667, 5, {5,23,13,20,88}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[Vi] t[AwvJ] ta[aI]
{"AVIJ,aivw,wJ,AVvi,aI", 0.666666666666667, 5, {5,23,13,20,88}}   //   r[AVIJ] += 0.666666666666667 W[aivw] t[wJ] t[AVvi] ta[aI]
{"AVIJ,aivw,wJ,aVvI,Ai", 0.333333333333333, 5, {5,23,13,20,89}}   //   r[AVIJ] += 0.333333333333333 W[aivw] t[wJ] t[aVvI] tb[Ai]
{"AVIJ,Aiav,vi,aVIJ", 1.0, 4, {5,32,13,15}}   //   r[AVIJ] += 1.0 W[Aiav] t[vi] t[aVIJ]
{"AVIJ,Aavi,vi,aVIJ", -0.333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += -0.333333333333333 W[Aavi] t[vi] t[aVIJ]
{"AVIJ,Aavi,Vi,avIJ", 0.333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Aavi] t[Vi] t[avIJ]
{"AVIJ,Aiav,Vi,avIJ", -1.0, 4, {5,32,13,15}}   //   r[AVIJ] += -1.0 W[Aiav] t[Vi] t[avIJ]
{"AVIJ,Vivw,wi,AvIJ", 1.0, 4, {5,53,13,15}}   //   r[AVIJ] += 1.0 W[Vivw] t[wi] t[AvIJ]
{"AVIJ,Vivw,vi,AwIJ", -1.0, 4, {5,53,13,15}}   //   r[AVIJ] += -1.0 W[Vivw] t[vi] t[AwIJ]
{"AVIJ,Aiav,vJ,aVIi", -1.0, 4, {5,32,13,15}}   //   r[AVIJ] += -1.0 W[Aiav] t[vJ] t[aVIi]
{"AVIJ,Aavi,vJ,aVIi", 0.333333333333333, 4, {5,31,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Aavi] t[vJ] t[aVIi]
{"AVIJ,Vivw,wJ,AvIi", -1.0, 4, {5,53,13,15}}   //   r[AVIJ] += -1.0 W[Vivw] t[wJ] t[AvIi]
{"AVIJ,Vivw,vJ,AwIi", 1.0, 4, {5,53,13,15}}   //   r[AVIJ] += 1.0 W[Vivw] t[vJ] t[AwIi]
{"AVIJ,Jijv,vi,AVIj", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1.0 W[Jijv] t[vi] t[AVIj]
{"AVIJ,Jijv,Vi,AvIj", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1.0 W[Jijv] t[Vi] t[AvIj]
{"AVIJ,Jijv,vj,AVIi", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1.0 W[Jijv] t[vj] t[AVIi]
{"AVIJ,Jijv,Vj,AvIi", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1.0 W[Jijv] t[Vj] t[AvIi]
{"AVIJ,Aiav,vJ,aViI", 0.333333333333333, 4, {5,32,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Aiav] t[vJ] t[aViI]
{"AVIJ,Aavi,vJ,aViI", -0.666666666666667, 4, {5,31,13,15}}   //   r[AVIJ] += -0.666666666666667 W[Aavi] t[vJ] t[aViI]
{"AVIJ,Vivw,wJ,AviI", 0.333333333333333, 4, {5,53,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Vivw] t[wJ] t[AviI]
{"AVIJ,Vivw,vJ,AwiI", -0.333333333333333, 4, {5,53,13,15}}   //   r[AVIJ] += -0.333333333333333 W[Vivw] t[vJ] t[AwiI]
{"AVIJ,Jijv,vj,AViI", -0.333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += -0.333333333333333 W[Jijv] t[vj] t[AViI]
{"AVIJ,Jijv,Vj,AviI", 0.333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Jijv] t[Vj] t[AviI]
{"AVIJ,Jijv,vI,AVij", 0.333333333333333, 4, {5,33,13,15}}   //   r[AVIJ] += 0.333333333333333 W[Jijv] t[vI] t[AVij]
{"AVIJ,Iijv,vi,AVjJ", -1.0, 4, {5,33,13,15}}   //   r[AVIJ] += -1.0 W[Iijv] t[vi] t[AVjJ]
{"AVIJ,Iijv,Vi,AvjJ", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1.0 W[Iijv] t[Vi] t[AvjJ]
{"AVIJ,Iijv,vJ,AVji", 1.0, 4, {5,33,13,15}}   //   r[AVIJ] += 1.0 W[Iijv] t[vJ] t[AVji]
{"AVIJ,aijv,vi,AVjJ,aI", -0.666666666666667, 5, {5,24,13,15,88}}   //   r[AVIJ] += -0.666666666666667 W[aijv] t[vi] t[AVjJ] ta[aI]
{"AVIJ,aijv,Vi,AvjJ,aI", 0.666666666666667, 5, {5,24,13,15,88}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[Vi] t[AvjJ] ta[aI]
{"AVIJ,aijv,vJ,AVji,aI", 0.666666666666667, 5, {5,24,13,15,88}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[vJ] t[AVji] ta[aI]
{"AVIJ,aijv,vi,aVIJ,Aj", -0.666666666666667, 5, {5,24,13,15,88}}   //   r[AVIJ] += -0.666666666666667 W[aijv] t[vi] t[aVIJ] ta[Aj]
{"AVIJ,aijv,Vi,avIJ,Aj", 0.666666666666667, 5, {5,24,13,15,88}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[Vi] t[avIJ] ta[Aj]
{"AVIJ,aijv,Vi,AvIJ,aj", -1.0, 5, {5,24,13,15,88}}   //   r[AVIJ] += -1.0 W[aijv] t[Vi] t[AvIJ] ta[aj]
{"AVIJ,aijv,vJ,aVIi,Aj", 0.666666666666667, 5, {5,24,13,15,88}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[vJ] t[aVIi] ta[Aj]
{"AVIJ,aijv,vJ,AVIi,aj", -1.0, 5, {5,24,13,15,88}}   //   r[AVIJ] += -1.0 W[aijv] t[vJ] t[AVIi] ta[aj]
{"AVIJ,aijv,vJ,AViI,aj", 0.333333333333333, 5, {5,24,13,15,88}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vJ] t[AViI] ta[aj]
{"AVIJ,aijv,vj,AViJ,aI", 0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vj] t[AViJ] tb[aI]
{"AVIJ,aijv,vi,AVjJ,aI", -0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vi] t[AVjJ] tb[aI]
{"AVIJ,aijv,Vj,AviJ,aI", -0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[Vj] t[AviJ] tb[aI]
{"AVIJ,aijv,Vi,AvjJ,aI", 0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[Vi] t[AvjJ] tb[aI]
{"AVIJ,aijv,vJ,AVij,aI", -0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vJ] t[AVij] tb[aI]
{"AVIJ,aijv,vJ,AVji,aI", 0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vJ] t[AVji] tb[aI]
{"AVIJ,aijv,vj,AVIi,aJ", 1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1.0 W[aijv] t[vj] t[AVIi] tb[aJ]
{"AVIJ,aijv,vi,AVIj,aJ", -1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1.0 W[aijv] t[vi] t[AVIj] tb[aJ]
{"AVIJ,aijv,Vj,AvIi,aJ", -1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1.0 W[aijv] t[Vj] t[AvIi] tb[aJ]
{"AVIJ,aijv,Vi,AvIj,aJ", 1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1.0 W[aijv] t[Vi] t[AvIj] tb[aJ]
{"AVIJ,aijv,vj,aVIJ,Ai", 0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vj] t[aVIJ] tb[Ai]
{"AVIJ,aijv,vi,aVIJ,Aj", -0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vi] t[aVIJ] tb[Aj]
{"AVIJ,aijv,Vi,avIJ,Aj", 0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[Vi] t[avIJ] tb[Aj]
{"AVIJ,aijv,Vj,avIJ,Ai", -0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[Vj] t[avIJ] tb[Ai]
{"AVIJ,aijv,Vj,AvIJ,ai", 1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1.0 W[aijv] t[Vj] t[AvIJ] tb[ai]
{"AVIJ,aijv,Vi,AvIJ,aj", -1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1.0 W[aijv] t[Vi] t[AvIJ] tb[aj]
{"AVIJ,aijv,vJ,aVIj,Ai", -0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vJ] t[aVIj] tb[Ai]
{"AVIJ,aijv,vJ,AVIj,ai", 1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += 1.0 W[aijv] t[vJ] t[AVIj] tb[ai]
{"AVIJ,aijv,vJ,aVIi,Aj", 0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vJ] t[aVIi] tb[Aj]
{"AVIJ,aijv,vJ,AVIi,aj", -1.0, 5, {5,24,13,15,89}}   //   r[AVIJ] += -1.0 W[aijv] t[vJ] t[AVIi] tb[aj]
{"AVIJ,aijv,vJ,aVjI,Ai", 0.666666666666667, 5, {5,24,13,15,89}}   //   r[AVIJ] += 0.666666666666667 W[aijv] t[vJ] t[aVjI] tb[Ai]
{"AVIJ,aijv,vJ,AVjI,ai", -0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vJ] t[AVjI] tb[ai]
{"AVIJ,aijv,vJ,aViI,Aj", -0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[vJ] t[aViI] tb[Aj]
{"AVIJ,aijv,vJ,AViI,aj", 0.333333333333333, 5, {5,24,13,15,89}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[vJ] t[AViI] tb[aj]
{"AVIJ,Vavw,vJ,aAwI", 1.0, 4, {5,58,13,17}}   //   r[AVIJ] += 1.0 W[Vavw] t[vJ] t[aAwI]
{"AVIJ,Vavw,vJ,AawI", -0.666666666666667, 4, {5,58,13,17}}   //   r[AVIJ] += -0.666666666666667 W[Vavw] t[vJ] t[AawI]
{"AVIJ,Jaiv,Vi,aAvI", -1.0, 4, {5,38,13,17}}   //   r[AVIJ] += -1.0 W[Jaiv] t[Vi] t[aAvI]
{"AVIJ,Jaiv,Vi,AavI", 0.666666666666667, 4, {5,38,13,17}}   //   r[AVIJ] += 0.666666666666667 W[Jaiv] t[Vi] t[AavI]
{"AVIJ,Iavi,Vi,AavJ", 0.666666666666667, 4, {5,39,13,17}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[Vi] t[AavJ]
{"AVIJ,abiv,Vi,AavJ,bI", 0.666666666666667, 5, {5,26,13,17,88}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Vi] t[AavJ] ta[bI]
{"AVIJ,abiv,Vi,bAvI,aJ", -1.0, 5, {5,26,13,17,89}}   //   r[AVIJ] += -1.0 W[abiv] t[Vi] t[bAvI] tb[aJ]
{"AVIJ,abiv,Vi,AbvI,aJ", 0.666666666666667, 5, {5,26,13,17,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Vi] t[AbvI] tb[aJ]
{"AVIJ,Aabi,Vi,abJI", -2.0, 4, {5,44,13,18}}   //   r[AVIJ] += -2.0 W[Aabi] t[Vi] t[abJI]
{"AVIJ,Viav,vi,AaIJ", 2.0, 4, {5,74,13,18}}   //   r[AVIJ] += 2.0 W[Viav] t[vi] t[AaIJ]
{"AVIJ,Vavi,vi,AaIJ", -2.0, 4, {5,60,13,18}}   //   r[AVIJ] += -2.0 W[Vavi] t[vi] t[AaIJ]
{"AVIJ,Viav,vJ,AaiI", 0.666666666666667, 4, {5,74,13,18}}   //   r[AVIJ] += 0.666666666666667 W[Viav] t[vJ] t[AaiI]
{"AVIJ,Viav,vJ,AaIi", -2.0, 4, {5,74,13,18}}   //   r[AVIJ] += -2.0 W[Viav] t[vJ] t[AaIi]
{"AVIJ,Vavi,vJ,AaiI", -2.0, 4, {5,60,13,18}}   //   r[AVIJ] += -2.0 W[Vavi] t[vJ] t[AaiI]
{"AVIJ,Vavi,vJ,AaIi", 4.0, 4, {5,60,13,18}}   //   r[AVIJ] += 4.0 W[Vavi] t[vJ] t[AaIi]
{"AVIJ,Jaij,Vj,AaIi", 2.0, 4, {5,45,13,18}}   //   r[AVIJ] += 2.0 W[Jaij] t[Vj] t[AaIi]
{"AVIJ,Jaij,Vi,AajI", 2.0, 4, {5,45,13,18}}   //   r[AVIJ] += 2.0 W[Jaij] t[Vi] t[AajI]
{"AVIJ,Jaij,Vi,AaIj", -4.0, 4, {5,45,13,18}}   //   r[AVIJ] += -4.0 W[Jaij] t[Vi] t[AaIj]
{"AVIJ,Iaij,Vj,AaiJ", 2.0, 4, {5,45,13,18}}   //   r[AVIJ] += 2.0 W[Iaij] t[Vj] t[AaiJ]
{"AVIJ,abij,Vi,AajJ,bI", 1.333333333333333, 5, {5,27,13,18,88}}   //   r[AVIJ] += 1.333333333333333 W[abij] t[Vi] t[AajJ] ta[bI]
{"AVIJ,abij,Vi,abJI,Aj", 1.333333333333333, 5, {5,27,13,18,88}}   //   r[AVIJ] += 1.333333333333333 W[abij] t[Vi] t[abJI] ta[Aj]
{"AVIJ,abij,Vi,AaIJ,bj", -2.0, 5, {5,27,13,18,88}}   //   r[AVIJ] += -2.0 W[abij] t[Vi] t[AaIJ] ta[bj]
{"AVIJ,abij,Vi,AajJ,bI", 0.666666666666667, 5, {5,27,13,18,89}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[Vi] t[AajJ] tb[bI]
{"AVIJ,abij,Vi,AbjI,aJ", 2.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += 2.0 W[abij] t[Vi] t[AbjI] tb[aJ]
{"AVIJ,abij,Vi,AbIj,aJ", -4.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += -4.0 W[abij] t[Vi] t[AbIj] tb[aJ]
{"AVIJ,abij,Vi,AaIj,bJ", 2.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += 2.0 W[abij] t[Vi] t[AaIj] tb[bJ]
{"AVIJ,abij,Vi,abJI,Aj", 0.666666666666667, 5, {5,27,13,18,89}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[Vi] t[abJI] tb[Aj]
{"AVIJ,abij,Vi,AbIJ,aj", 2.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += 2.0 W[abij] t[Vi] t[AbIJ] tb[aj]
{"AVIJ,abij,Vi,AaIJ,bj", -2.0, 5, {5,27,13,18,89}}   //   r[AVIJ] += -2.0 W[abij] t[Vi] t[AaIJ] tb[bj]
{"AVIJ,AVav,vJ,aI", 1.333333333333333, 4, {5,61,13,88}}   //   r[AVIJ] += 1.333333333333333 W[AVav] t[vJ] ta[aI]
{"AVIJ,AJai,Vi,aI", -1.333333333333333, 4, {5,42,13,88}}   //   r[AVIJ] += -1.333333333333333 W[AJai] t[Vi] ta[aI]
{"AVIJ,IViv,vJ,Ai", -1.333333333333333, 4, {5,63,13,88}}   //   r[AVIJ] += -1.333333333333333 W[IViv] t[vJ] ta[Ai]
{"AVIJ,IJij,Vj,Ai", 1.333333333333333, 4, {5,43,13,88}}   //   r[AVIJ] += 1.333333333333333 W[IJij] t[Vj] ta[Ai]
{"AVIJ,Vavi,vJ,Ai,aI", -1.333333333333333, 5, {5,60,13,88,88}}   //   r[AVIJ] += -1.333333333333333 W[Vavi] t[vJ] ta[Ai] ta[aI]
{"AVIJ,Jaij,Vi,Aj,aI", 1.333333333333333, 5, {5,45,13,88,88}}   //   r[AVIJ] += 1.333333333333333 W[Jaij] t[Vi] ta[Aj] ta[aI]
{"AVIJ,abij,Vi,Aj,bI,aJ", 1.333333333333333, 6, {5,27,13,88,88,89}}   //   r[AVIJ] += 1.333333333333333 W[abij] t[Vi] ta[Aj] ta[bI] tb[aJ]
{"AVIJ,Aabi,Vi,bI,aJ", -1.333333333333333, 5, {5,44,13,88,89}}   //   r[AVIJ] += -1.333333333333333 W[Aabi] t[Vi] ta[bI] tb[aJ]
{"AVIJ,Iaij,Vj,Ai,aJ", 1.333333333333333, 5, {5,45,13,88,89}}   //   r[AVIJ] += 1.333333333333333 W[Iaij] t[Vj] ta[Ai] tb[aJ]
{"AVIJ,AVva,vJ,aI", -0.666666666666667, 4, {5,75,13,89}}   //   r[AVIJ] += -0.666666666666667 W[AVva] t[vJ] tb[aI]
{"AVIJ,AVav,vJ,aI", 0.666666666666667, 4, {5,61,13,89}}   //   r[AVIJ] += 0.666666666666667 W[AVav] t[vJ] tb[aI]
{"AVIJ,AJai,Vi,aI", -0.666666666666667, 4, {5,42,13,89}}   //   r[AVIJ] += -0.666666666666667 W[AJai] t[Vi] tb[aI]
{"AVIJ,JViv,vI,Ai", 0.666666666666667, 4, {5,63,13,89}}   //   r[AVIJ] += 0.666666666666667 W[JViv] t[vI] tb[Ai]
{"AVIJ,JiVv,vI,Ai", -0.666666666666667, 4, {5,22,13,89}}   //   r[AVIJ] += -0.666666666666667 W[JiVv] t[vI] tb[Ai]
{"AVIJ,AaIi,Vi,aJ", -2.0, 4, {5,27,13,89}}   //   r[AVIJ] += -2.0 W[AaIi] t[Vi] tb[aJ]
{"AVIJ,IJij,Vj,Ai", 0.666666666666667, 4, {5,43,13,89}}   //   r[AVIJ] += 0.666666666666667 W[IJij] t[Vj] tb[Ai]
{"AVIJ,Aabi,Vi,aJ,bI", -0.666666666666667, 5, {5,44,13,89,89}}   //   r[AVIJ] += -0.666666666666667 W[Aabi] t[Vi] tb[aJ] tb[bI]
{"AVIJ,Viav,vJ,Ai,aI", 0.666666666666667, 5, {5,74,13,89,89}}   //   r[AVIJ] += 0.666666666666667 W[Viav] t[vJ] tb[Ai] tb[aI]
{"AVIJ,Vavi,vJ,Ai,aI", -0.666666666666667, 5, {5,60,13,89,89}}   //   r[AVIJ] += -0.666666666666667 W[Vavi] t[vJ] tb[Ai] tb[aI]
{"AVIJ,Jaij,Vj,Ai,aI", -0.666666666666667, 5, {5,45,13,89,89}}   //   r[AVIJ] += -0.666666666666667 W[Jaij] t[Vj] tb[Ai] tb[aI]
{"AVIJ,Jaij,Vi,Aj,aI", 0.666666666666667, 5, {5,45,13,89,89}}   //   r[AVIJ] += 0.666666666666667 W[Jaij] t[Vi] tb[Aj] tb[aI]
{"AVIJ,abij,Vi,Aj,aI,bJ", -0.666666666666667, 6, {5,27,13,89,89,89}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[Vi] tb[Aj] tb[aI] tb[bJ]
{"AVIJ,IJvV,Av", -1.333333333333333, 3, {5,22,14}}   //   r[AVIJ] += -1.333333333333333 W[IJvV] t[Av]
{"AVIJ,abvw,Av,aw,bVIJ", 0.666666666666667, 5, {5,25,14,14,15}}   //   r[AVIJ] += 0.666666666666667 W[abvw] t[Av] t[aw] t[bVIJ]
{"AVIJ,abvw,Av,bw,aVIJ", -0.666666666666667, 5, {5,25,14,14,15}}   //   r[AVIJ] += -0.666666666666667 W[abvw] t[Av] t[bw] t[aVIJ]
{"AVIJ,Iavw,aw,AVvJ", -0.666666666666667, 4, {5,37,14,20}}   //   r[AVIJ] += -0.666666666666667 W[Iavw] t[aw] t[AVvJ]
{"AVIJ,Iavw,Aw,aVvJ", 0.666666666666667, 4, {5,37,14,20}}   //   r[AVIJ] += 0.666666666666667 W[Iavw] t[Aw] t[aVvJ]
{"AVIJ,Iavw,av,AVwJ", 0.666666666666667, 4, {5,37,14,20}}   //   r[AVIJ] += 0.666666666666667 W[Iavw] t[av] t[AVwJ]
{"AVIJ,Iavw,Av,aVwJ", -0.666666666666667, 4, {5,37,14,20}}   //   r[AVIJ] += -0.666666666666667 W[Iavw] t[Av] t[aVwJ]
{"AVIJ,abvw,aw,AVvJ,bI", 0.666666666666667, 5, {5,25,14,20,88}}   //   r[AVIJ] += 0.666666666666667 W[abvw] t[aw] t[AVvJ] ta[bI]
{"AVIJ,abvw,av,AVwJ,bI", -0.666666666666667, 5, {5,25,14,20,88}}   //   r[AVIJ] += -0.666666666666667 W[abvw] t[av] t[AVwJ] ta[bI]
{"AVIJ,abvw,Av,bVwJ,aI", -0.666666666666667, 5, {5,25,14,20,88}}   //   r[AVIJ] += -0.666666666666667 W[abvw] t[Av] t[bVwJ] ta[aI]
{"AVIJ,abvw,Av,aVwJ,bI", 0.666666666666667, 5, {5,25,14,20,88}}   //   r[AVIJ] += 0.666666666666667 W[abvw] t[Av] t[aVwJ] ta[bI]
{"AVIJ,Aabv,av,bVIJ", 1.0, 4, {5,34,14,15}}   //   r[AVIJ] += 1.0 W[Aabv] t[av] t[bVIJ]
{"AVIJ,Aabv,bv,aVIJ", -0.666666666666667, 4, {5,34,14,15}}   //   r[AVIJ] += -0.666666666666667 W[Aabv] t[bv] t[aVIJ]
{"AVIJ,Vavw,aw,AvIJ", 1.0, 4, {5,58,14,15}}   //   r[AVIJ] += 1.0 W[Vavw] t[aw] t[AvIJ]
{"AVIJ,Vavw,Aw,avIJ", -0.666666666666667, 4, {5,58,14,15}}   //   r[AVIJ] += -0.666666666666667 W[Vavw] t[Aw] t[avIJ]
{"AVIJ,Jaiv,av,AVIi", -1.0, 4, {5,38,14,15}}   //   r[AVIJ] += -1.0 W[Jaiv] t[av] t[AVIi]
{"AVIJ,Jaiv,Av,aVIi", 0.666666666666667, 4, {5,38,14,15}}   //   r[AVIJ] += 0.666666666666667 W[Jaiv] t[Av] t[aVIi]
{"AVIJ,Iavi,Av,aVJi", 0.666666666666667, 4, {5,39,14,15}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[Av] t[aVJi]
{"AVIJ,Iaiv,av,AViJ", -1.0, 4, {5,38,14,15}}   //   r[AVIJ] += -1.0 W[Iaiv] t[av] t[AViJ]
{"AVIJ,Iaiv,Av,aViJ", 0.666666666666667, 4, {5,38,14,15}}   //   r[AVIJ] += 0.666666666666667 W[Iaiv] t[Av] t[aViJ]
{"AVIJ,Iavi,av,AViJ", 0.666666666666667, 4, {5,39,14,15}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[av] t[AViJ]
{"AVIJ,Iavi,Av,aViJ", -1.333333333333333, 4, {5,39,14,15}}   //   r[AVIJ] += -1.333333333333333 W[Iavi] t[Av] t[aViJ]
{"AVIJ,abiv,Av,aVJi,bI", 0.666666666666667, 5, {5,26,14,15,88}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Av] t[aVJi] ta[bI]
{"AVIJ,abiv,av,AViJ,bI", 0.666666666666667, 5, {5,26,14,15,88}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[av] t[AViJ] ta[bI]
{"AVIJ,abiv,bv,AViJ,aI", -0.666666666666667, 5, {5,26,14,15,88}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[bv] t[AViJ] ta[aI]
{"AVIJ,abiv,Av,aViJ,bI", -1.333333333333333, 5, {5,26,14,15,88}}   //   r[AVIJ] += -1.333333333333333 W[abiv] t[Av] t[aViJ] ta[bI]
{"AVIJ,abiv,Av,bViJ,aI", 0.666666666666667, 5, {5,26,14,15,88}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Av] t[bViJ] ta[aI]
{"AVIJ,abiv,av,bVIJ,Ai", 0.666666666666667, 5, {5,26,14,15,88}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[av] t[bVIJ] ta[Ai]
{"AVIJ,abiv,bv,aVIJ,Ai", -0.666666666666667, 5, {5,26,14,15,88}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[bv] t[aVIJ] ta[Ai]
{"AVIJ,abiv,Av,aVIJ,bi", 0.666666666666667, 5, {5,26,14,15,88}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Av] t[aVIJ] ta[bi]
{"AVIJ,abiv,Av,bVIJ,ai", -0.666666666666667, 5, {5,26,14,15,88}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[Av] t[bVIJ] ta[ai]
{"AVIJ,abiv,bv,AViJ,aI", -0.333333333333333, 5, {5,26,14,15,89}}   //   r[AVIJ] += -0.333333333333333 W[abiv] t[bv] t[AViJ] tb[aI]
{"AVIJ,abiv,bv,AVIi,aJ", -1.0, 5, {5,26,14,15,89}}   //   r[AVIJ] += -1.0 W[abiv] t[bv] t[AVIi] tb[aJ]
{"AVIJ,abiv,Av,bVIi,aJ", 0.666666666666667, 5, {5,26,14,15,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[Av] t[bVIi] tb[aJ]
{"AVIJ,abiv,bv,aVIJ,Ai", -0.333333333333333, 5, {5,26,14,15,89}}   //   r[AVIJ] += -0.333333333333333 W[abiv] t[bv] t[aVIJ] tb[Ai]
{"AVIJ,abiv,Av,bVIJ,ai", -0.666666666666667, 5, {5,26,14,15,89}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[Av] t[bVIJ] tb[ai]
{"AVIJ,Vabv,av,AbIJ", 2.0, 4, {5,76,14,18}}   //   r[AVIJ] += 2.0 W[Vabv] t[av] t[AbIJ]
{"AVIJ,Vabv,Av,abIJ", -1.333333333333333, 4, {5,76,14,18}}   //   r[AVIJ] += -1.333333333333333 W[Vabv] t[Av] t[abIJ]
{"AVIJ,JaVv,Av,aI", -1.333333333333333, 4, {5,37,14,88}}   //   r[AVIJ] += -1.333333333333333 W[JaVv] t[Av] ta[aI]
{"AVIJ,Vabv,Av,aI,bJ", -1.333333333333333, 5, {5,76,14,88,89}}   //   r[AVIJ] += -1.333333333333333 W[Vabv] t[Av] ta[aI] tb[bJ]
{"AVIJ,IVva,Av,aJ", -1.333333333333333, 4, {5,77,14,89}}   //   r[AVIJ] += -1.333333333333333 W[IVva] t[Av] tb[aJ]
{"AVIJ,AIav,aVvJ", -0.666666666666667, 3, {5,32,20}}   //   r[AVIJ] += -0.666666666666667 W[AIav] t[aVvJ]
{"AVIJ,IVvw,AwvJ", -0.666666666666667, 3, {5,57,20}}   //   r[AVIJ] += -0.666666666666667 W[IVvw] t[AwvJ]
{"AVIJ,AaIv,aVvJ", 1.0, 3, {5,26,20}}   //   r[AVIJ] += 1.0 W[AaIv] t[aVvJ]
{"AVIJ,IJvi,AVvi", 0.666666666666667, 3, {5,40,20}}   //   r[AVIJ] += 0.666666666666667 W[IJvi] t[AVvi]
{"AVIJ,aivw,aVvi,AwIJ", -0.5, 4, {5,23,20,15}}   //   r[AVIJ] += -0.5 W[aivw] t[aVvi] t[AwIJ]
{"AVIJ,aivw,Awvi,aVIJ", -0.333333333333333, 4, {5,23,20,15}}   //   r[AVIJ] += -0.333333333333333 W[aivw] t[Awvi] t[aVIJ]
{"AVIJ,aivw,AVvi,awIJ", 0.333333333333333, 4, {5,23,20,15}}   //   r[AVIJ] += 0.333333333333333 W[aivw] t[AVvi] t[awIJ]
{"AVIJ,aivw,awvJ,AVIi", -0.5, 4, {5,23,20,15}}   //   r[AVIJ] += -0.5 W[aivw] t[awvJ] t[AVIi]
{"AVIJ,aivw,aVvJ,AwIi", 0.5, 4, {5,23,20,15}}   //   r[AVIJ] += 0.5 W[aivw] t[aVvJ] t[AwIi]
{"AVIJ,aivw,AwvJ,aVIi", 0.333333333333333, 4, {5,23,20,15}}   //   r[AVIJ] += 0.333333333333333 W[aivw] t[AwvJ] t[aVIi]
{"AVIJ,aivw,AVvJ,awIi", -0.333333333333333, 4, {5,23,20,15}}   //   r[AVIJ] += -0.333333333333333 W[aivw] t[AVvJ] t[awIi]
{"AVIJ,aivw,awvJ,AViI", 0.166666666666667, 4, {5,23,20,15}}   //   r[AVIJ] += 0.166666666666667 W[aivw] t[awvJ] t[AViI]
{"AVIJ,aivw,aVvJ,AwiI", -0.166666666666667, 4, {5,23,20,15}}   //   r[AVIJ] += -0.166666666666667 W[aivw] t[aVvJ] t[AwiI]
{"AVIJ,abvw,aVwJ,bAvI", -0.5, 4, {5,25,20,17}}   //   r[AVIJ] += -0.5 W[abvw] t[aVwJ] t[bAvI]
{"AVIJ,abvw,aVwJ,AbvI", 0.333333333333333, 4, {5,25,20,17}}   //   r[AVIJ] += 0.333333333333333 W[abvw] t[aVwJ] t[AbvI]
{"AVIJ,abvw,aVvJ,bAwI", 0.5, 4, {5,25,20,17}}   //   r[AVIJ] += 0.5 W[abvw] t[aVvJ] t[bAwI]
{"AVIJ,abvw,aVvJ,AbwI", -0.333333333333333, 4, {5,25,20,17}}   //   r[AVIJ] += -0.333333333333333 W[abvw] t[aVvJ] t[AbwI]
{"AVIJ,abvw,AVvJ,bawI", -0.333333333333333, 4, {5,25,20,17}}   //   r[AVIJ] += -0.333333333333333 W[abvw] t[AVvJ] t[bawI]
{"AVIJ,abvw,AVvJ,abwI", 0.333333333333333, 4, {5,25,20,17}}   //   r[AVIJ] += 0.333333333333333 W[abvw] t[AVvJ] t[abwI]
{"AVIJ,abiv,bVvi,AaIJ", -1.0, 4, {5,26,20,18}}   //   r[AVIJ] += -1.0 W[abiv] t[bVvi] t[AaIJ]
{"AVIJ,abiv,AVvi,abJI", 0.666666666666667, 4, {5,26,20,18}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[AVvi] t[abJI]
{"AVIJ,abiv,aVvJ,AbiI", 0.666666666666667, 4, {5,26,20,18}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[aVvJ] t[AbiI]
{"AVIJ,abiv,aVvJ,AbIi", -1.0, 4, {5,26,20,18}}   //   r[AVIJ] += -1.0 W[abiv] t[aVvJ] t[AbIi]
{"AVIJ,abiv,bVvJ,AaiI", -1.0, 4, {5,26,20,18}}   //   r[AVIJ] += -1.0 W[abiv] t[bVvJ] t[AaiI]
{"AVIJ,abiv,bVvJ,AaIi", 2.0, 4, {5,26,20,18}}   //   r[AVIJ] += 2.0 W[abiv] t[bVvJ] t[AaIi]
{"AVIJ,abiv,AVvJ,abIi", 0.666666666666667, 4, {5,26,20,18}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[AVvJ] t[abIi]
{"AVIJ,abiv,AVvJ,abiI", -1.333333333333333, 4, {5,26,20,18}}   //   r[AVIJ] += -1.333333333333333 W[abiv] t[AVvJ] t[abiI]
{"AVIJ,Aabv,aVvJ,bI", 0.666666666666667, 4, {5,34,20,88}}   //   r[AVIJ] += 0.666666666666667 W[Aabv] t[aVvJ] ta[bI]
{"AVIJ,Aabv,bVvJ,aI", -0.666666666666667, 4, {5,34,20,88}}   //   r[AVIJ] += -0.666666666666667 W[Aabv] t[bVvJ] ta[aI]
{"AVIJ,Vavw,AvwJ,aI", -0.666666666666667, 4, {5,58,20,88}}   //   r[AVIJ] += -0.666666666666667 W[Vavw] t[AvwJ] ta[aI]
{"AVIJ,Jaiv,AVvi,aI", 0.666666666666667, 4, {5,38,20,88}}   //   r[AVIJ] += 0.666666666666667 W[Jaiv] t[AVvi] ta[aI]
{"AVIJ,Iaiv,aVvJ,Ai", -0.666666666666667, 4, {5,38,20,88}}   //   r[AVIJ] += -0.666666666666667 W[Iaiv] t[aVvJ] ta[Ai]
{"AVIJ,Iaiv,AVvJ,ai", 0.666666666666667, 4, {5,38,20,88}}   //   r[AVIJ] += 0.666666666666667 W[Iaiv] t[AVvJ] ta[ai]
{"AVIJ,Iavi,aVvJ,Ai", 0.666666666666667, 4, {5,39,20,88}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[aVvJ] ta[Ai]
{"AVIJ,Iavi,AVvJ,ai", -0.666666666666667, 4, {5,39,20,88}}   //   r[AVIJ] += -0.666666666666667 W[Iavi] t[AVvJ] ta[ai]
{"AVIJ,abiv,aVvJ,Ai,bI", 0.666666666666667, 5, {5,26,20,88,88}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[aVvJ] ta[Ai] ta[bI]
{"AVIJ,abiv,bVvJ,Ai,aI", -0.666666666666667, 5, {5,26,20,88,88}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[bVvJ] ta[Ai] ta[aI]
{"AVIJ,abiv,AVvJ,ai,bI", -0.666666666666667, 5, {5,26,20,88,88}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[AVvJ] ta[ai] ta[bI]
{"AVIJ,abiv,AVvJ,aI,bi", 0.666666666666667, 5, {5,26,20,88,88}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[AVvJ] ta[aI] ta[bi]
{"AVIJ,abiv,AVvi,bI,aJ", 0.666666666666667, 5, {5,26,20,88,89}}   //   r[AVIJ] += 0.666666666666667 W[abiv] t[AVvi] ta[bI] tb[aJ]
{"AVIJ,abiv,AVvJ,bI,ai", -0.666666666666667, 5, {5,26,20,88,89}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[AVvJ] ta[bI] tb[ai]
{"AVIJ,Aabv,aVvJ,bI", 0.333333333333333, 4, {5,34,20,89}}   //   r[AVIJ] += 0.333333333333333 W[Aabv] t[aVvJ] tb[bI]
{"AVIJ,Jaiv,aVvI,Ai", 0.333333333333333, 4, {5,38,20,89}}   //   r[AVIJ] += 0.333333333333333 W[Jaiv] t[aVvI] tb[Ai]
{"AVIJ,Iavi,AVvi,aJ", 0.666666666666667, 4, {5,39,20,89}}   //   r[AVIJ] += 0.666666666666667 W[Iavi] t[AVvi] tb[aJ]
{"AVIJ,Iavi,AVvJ,ai", -0.666666666666667, 4, {5,39,20,89}}   //   r[AVIJ] += -0.666666666666667 W[Iavi] t[AVvJ] tb[ai]
{"AVIJ,abiv,bVvJ,Ai,aI", -0.333333333333333, 5, {5,26,20,89,89}}   //   r[AVIJ] += -0.333333333333333 W[abiv] t[bVvJ] tb[Ai] tb[aI]
{"AVIJ,AVav,avIJ", 1.0, 3, {5,61,15}}   //   r[AVIJ] += 1.0 W[AVav] t[avIJ]
{"AVIJ,AVva,avIJ", -0.333333333333333, 3, {5,75,15}}   //   r[AVIJ] += -0.333333333333333 W[AVva] t[avIJ]
{"AVIJ,AJai,aVIi", -1.0, 3, {5,42,15}}   //   r[AVIJ] += -1.0 W[AJai] t[aVIi]
{"AVIJ,JViv,AvIi", -1.0, 3, {5,63,15}}   //   r[AVIJ] += -1.0 W[JViv] t[AvIi]
{"AVIJ,JiVv,AvIi", 1.0, 3, {5,22,15}}   //   r[AVIJ] += 1.0 W[JiVv] t[AvIi]
{"AVIJ,JiVv,AviI", -0.333333333333333, 3, {5,22,15}}   //   r[AVIJ] += -0.333333333333333 W[JiVv] t[AviI]
{"AVIJ,AaIi,aVJi", -1.0, 3, {5,27,15}}   //   r[AVIJ] += -1.0 W[AaIi] t[aVJi]
{"AVIJ,AIai,aViJ", -1.0, 3, {5,42,15}}   //   r[AVIJ] += -1.0 W[AIai] t[aViJ]
{"AVIJ,IViv,AviJ", -1.0, 3, {5,63,15}}   //   r[AVIJ] += -1.0 W[IViv] t[AviJ]
{"AVIJ,AaIi,aViJ", 2.0, 3, {5,27,15}}   //   r[AVIJ] += 2.0 W[AaIi] t[aViJ]
{"AVIJ,IJij,AVij", 1.0, 3, {5,43,15}}   //   r[AVIJ] += 1.0 W[IJij] t[AVij]
{"AVIJ,aijv,AvIJ,aVji", -1.0, 4, {5,24,15,15}}   //   r[AVIJ] += -1.0 W[aijv] t[AvIJ] t[aVji]
{"AVIJ,aijv,AvIJ,aVij", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AvIJ] t[aVij]
{"AVIJ,aijv,Avij,aVIJ", 0.166666666666667, 4, {5,24,15,15}}   //   r[AVIJ] += 0.166666666666667 W[aijv] t[Avij] t[aVIJ]
{"AVIJ,aijv,Avji,aVIJ", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[Avji] t[aVIJ]
{"AVIJ,aijv,AVji,avIJ", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AVji] t[avIJ]
{"AVIJ,aijv,AVij,avIJ", -0.166666666666667, 4, {5,24,15,15}}   //   r[AVIJ] += -0.166666666666667 W[aijv] t[AVij] t[avIJ]
{"AVIJ,aijv,AVIj,avJi", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[AVIj] t[avJi]
{"AVIJ,aijv,AvIj,aVJi", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AvIj] t[aVJi]
{"AVIJ,aijv,AVIi,avJj", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AVIi] t[avJj]
{"AVIJ,aijv,AvIi,aVJj", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[AvIi] t[aVJj]
{"AVIJ,aijv,AVIj,aviJ", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AVIj] t[aviJ]
{"AVIJ,aijv,AvIj,aViJ", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[AvIj] t[aViJ]
{"AVIJ,aijv,AVIi,avjJ", -1.0, 4, {5,24,15,15}}   //   r[AVIJ] += -1.0 W[aijv] t[AVIi] t[avjJ]
{"AVIJ,aijv,AvIi,aVjJ", 1.0, 4, {5,24,15,15}}   //   r[AVIJ] += 1.0 W[aijv] t[AvIi] t[aVjJ]
{"AVIJ,aijv,AvjJ,aVIi", 0.5, 4, {5,24,15,15}}   //   r[AVIJ] += 0.5 W[aijv] t[AvjJ] t[aVIi]
{"AVIJ,aijv,AviJ,aVIj", -0.166666666666667, 4, {5,24,15,15}}   //   r[AVIJ] += -0.166666666666667 W[aijv] t[AviJ] t[aVIj]
{"AVIJ,aijv,AViJ,avIj", 0.166666666666667, 4, {5,24,15,15}}   //   r[AVIJ] += 0.166666666666667 W[aijv] t[AViJ] t[avIj]
{"AVIJ,aijv,AVjJ,avIi", -0.5, 4, {5,24,15,15}}   //   r[AVIJ] += -0.5 W[aijv] t[AVjJ] t[avIi]
{"AVIJ,aijv,AVjI,aviJ", -0.166666666666667, 4, {5,24,15,15}}   //   r[AVIJ] += -0.166666666666667 W[aijv] t[AVjI] t[aviJ]
{"AVIJ,aijv,AvjI,aViJ", 0.166666666666667, 4, {5,24,15,15}}   //   r[AVIJ] += 0.166666666666667 W[aijv] t[AvjI] t[aViJ]
{"AVIJ,aijv,AViI,avjJ", 0.333333333333333, 4, {5,24,15,15}}   //   r[AVIJ] += 0.333333333333333 W[aijv] t[AViI] t[avjJ]
{"AVIJ,aijv,AviI,aVjJ", -0.333333333333333, 4, {5,24,15,15}}   //   r[AVIJ] += -0.333333333333333 W[aijv] t[AviI] t[aVjJ]
{"AVIJ,abvw,aVIJ,Abvw", -1.333333333333333, 4, {5,25,15,16}}   //   r[AVIJ] += -1.333333333333333 W[abvw] t[aVIJ] t[Abvw]
{"AVIJ,abiv,aVJi,bAvI", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[aVJi] t[bAvI]
{"AVIJ,abiv,aVJi,AbvI", 0.333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[aVJi] t[AbvI]
{"AVIJ,abiv,bViJ,aAvI", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[bViJ] t[aAvI]
{"AVIJ,abiv,bViJ,AavI", 0.333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[bViJ] t[AavI]
{"AVIJ,abiv,aViJ,bAvI", 1.0, 4, {5,26,15,17}}   //   r[AVIJ] += 1.0 W[abiv] t[aViJ] t[bAvI]
{"AVIJ,abiv,aViJ,AbvI", -0.666666666666667, 4, {5,26,15,17}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[aViJ] t[AbvI]
{"AVIJ,abiv,AViJ,bavI", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[AViJ] t[bavI]
{"AVIJ,abiv,AViJ,abvI", 0.333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[AViJ] t[abvI]
{"AVIJ,abiv,bVIi,AavJ", 0.333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[bVIi] t[AavJ]
{"AVIJ,abiv,AVIi,bavJ", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[AVIi] t[bavJ]
{"AVIJ,abiv,bVIJ,aAvi", 0.333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[bVIJ] t[aAvi]
{"AVIJ,abiv,bVIJ,Aavi", -0.666666666666667, 4, {5,26,15,17}}   //   r[AVIJ] += -0.666666666666667 W[abiv] t[bVIJ] t[Aavi]
{"AVIJ,abiv,aVIJ,bAvi", -0.5, 4, {5,26,15,17}}   //   r[AVIJ] += -0.5 W[abiv] t[aVIJ] t[bAvi]
{"AVIJ,abiv,aVIJ,Abvi", 0.333333333333333, 4, {5,26,15,17}}   //   r[AVIJ] += 0.333333333333333 W[abiv] t[aVIJ] t[Abvi]
{"AVIJ,abij,aVij,AbIJ", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aVij] t[AbIJ]
{"AVIJ,abij,aVji,AbIJ", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVji] t[AbIJ]
{"AVIJ,abij,AVij,abIJ", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[AVij] t[abIJ]
{"AVIJ,abij,aVJj,AbIi", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVJj] t[AbIi]
{"AVIJ,abij,aVJi,AbjI", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVJi] t[AbjI]
{"AVIJ,abij,aVJi,AbIj", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aVJi] t[AbIj]
{"AVIJ,abij,aVjJ,AbiI", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVjJ] t[AbiI]
{"AVIJ,abij,aVjJ,AbIi", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aVjJ] t[AbIi]
{"AVIJ,abij,aViJ,AbjI", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aViJ] t[AbjI]
{"AVIJ,abij,aViJ,AbIj", 4.0, 4, {5,27,15,18}}   //   r[AVIJ] += 4.0 W[abij] t[aViJ] t[AbIj]
{"AVIJ,abij,AViJ,abjI", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[AViJ] t[abjI]
{"AVIJ,abij,AViJ,abIj", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[AViJ] t[abIj]
{"AVIJ,abij,aVIj,AbiJ", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVIj] t[AbiJ]
{"AVIJ,abij,AVIi,abjJ", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[AVIi] t[abjJ]
{"AVIJ,abij,AVIi,abJj", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[AVIi] t[abJj]
{"AVIJ,abij,aVIJ,Abji", 1.0, 4, {5,27,15,18}}   //   r[AVIJ] += 1.0 W[abij] t[aVIJ] t[Abji]
{"AVIJ,abij,aVIJ,Abij", -2.0, 4, {5,27,15,18}}   //   r[AVIJ] += -2.0 W[abij] t[aVIJ] t[Abij]
{"AVIJ,Aabi,aVJi,bI", -0.666666666666667, 4, {5,44,15,88}}   //   r[AVIJ] += -0.666666666666667 W[Aabi] t[aVJi] ta[bI]
{"AVIJ,Aabi,aViJ,bI", 1.333333333333333, 4, {5,44,15,88}}   //   r[AVIJ] += 1.333333333333333 W[Aabi] t[aViJ] ta[bI]
{"AVIJ,Aabi,bViJ,aI", -0.666666666666667, 4, {5,44,15,88}}   //   r[AVIJ] += -0.666666666666667 W[Aabi] t[bViJ] ta[aI]
{"AVIJ,Vavi,AviJ,aI", -0.666666666666667, 4, {5,60,15,88}}   //   r[AVIJ] += -0.666666666666667 W[Vavi] t[AviJ] ta[aI]
{"AVIJ,Jaij,AVji,aI", 0.666666666666667, 4, {5,45,15,88}}   //   r[AVIJ] += 0.666666666666667 W[Jaij] t[AVji] ta[aI]
{"AVIJ,Aabi,aVIJ,bi", -0.666666666666667, 4, {5,44,15,88}}   //   r[AVIJ] += -0.666666666666667 W[Aabi] t[aVIJ] ta[bi]
{"AVIJ,Aabi,bVIJ,ai", 1.0, 4, {5,44,15,88}}   //   r[AVIJ] += 1.0 W[Aabi] t[bVIJ] ta[ai]
{"AVIJ,Vavi,avIJ,Ai", -0.666666666666667, 4, {5,60,15,88}}   //   r[AVIJ] += -0.666666666666667 W[Vavi] t[avIJ] ta[Ai]
{"AVIJ,Vavi,AvIJ,ai", 1.0, 4, {5,60,15,88}}   //   r[AVIJ] += 1.0 W[Vavi] t[AvIJ] ta[ai]
{"AVIJ,Jaij,aVIi,Aj", 0.666666666666667, 4, {5,45,15,88}}   //   r[AVIJ] += 0.666666666666667 W[Jaij] t[aVIi] ta[Aj]
{"AVIJ,Jaij,AVIi,aj", -1.0, 4, {5,45,15,88}}   //   r[AVIJ] += -1.0 W[Jaij] t[AVIi] ta[aj]
{"AVIJ,Iaij,aVJj,Ai", 0.666666666666667, 4, {5,45,15,88}}   //   r[AVIJ] += 0.666666666666667 W[Iaij] t[aVJj] ta[Ai]
{"AVIJ,Iaij,aVjJ,Ai", -1.333333333333333, 4, {5,45,15,88}}   //   r[AVIJ] += -1.333333333333333 W[Iaij] t[aVjJ] ta[Ai]
{"AVIJ,Iaij,AVjJ,ai", 0.666666666666667, 4, {5,45,15,88}}   //   r[AVIJ] += 0.666666666666667 W[Iaij] t[AVjJ] ta[ai]
{"AVIJ,Iaij,aViJ,Aj", 0.666666666666667, 4, {5,45,15,88}}   //   r[AVIJ] += 0.666666666666667 W[Iaij] t[aViJ] ta[Aj]
{"AVIJ,Iaij,AViJ,aj", -1.0, 4, {5,45,15,88}}   //   r[AVIJ] += -1.0 W[Iaij] t[AViJ] ta[aj]
{"AVIJ,abij,aVJi,Aj,bI", 0.666666666666667, 5, {5,27,15,88,88}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[aVJi] ta[Aj] ta[bI]
{"AVIJ,abij,aVjJ,Ai,bI", 0.666666666666667, 5, {5,27,15,88,88}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[aVjJ] ta[Ai] ta[bI]
{"AVIJ,abij,aViJ,Aj,bI", -1.333333333333333, 5, {5,27,15,88,88}}   //   r[AVIJ] += -1.333333333333333 W[abij] t[aViJ] ta[Aj] ta[bI]
{"AVIJ,abij,AViJ,aI,bj", -0.666666666666667, 5, {5,27,15,88,88}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[AViJ] ta[aI] ta[bj]
{"AVIJ,abij,AViJ,aj,bI", 0.666666666666667, 5, {5,27,15,88,88}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[AViJ] ta[aj] ta[bI]
{"AVIJ,abij,aVIJ,Ai,bj", -0.666666666666667, 5, {5,27,15,88,88}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[aVIJ] ta[Ai] ta[bj]
{"AVIJ,abij,aVIJ,Aj,bi", 0.666666666666667, 5, {5,27,15,88,88}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[aVIJ] ta[Aj] ta[bi]
{"AVIJ,abij,AViJ,bj,aI", -0.333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[AViJ] ta[bj] tb[aI]
{"AVIJ,abij,AVij,aI,bJ", 0.666666666666667, 5, {5,27,15,88,89}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[AVij] ta[aI] tb[bJ]
{"AVIJ,abij,AViJ,aI,bj", -0.666666666666667, 5, {5,27,15,88,89}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[AViJ] ta[aI] tb[bj]
{"AVIJ,abij,aVIj,Ai,bJ", 0.666666666666667, 5, {5,27,15,88,89}}   //   r[AVIJ] += 0.666666666666667 W[abij] t[aVIj] ta[Ai] tb[bJ]
{"AVIJ,abij,AVIi,bj,aJ", -1.0, 5, {5,27,15,88,89}}   //   r[AVIJ] += -1.0 W[abij] t[AVIi] ta[bj] tb[aJ]
{"AVIJ,abij,aVIJ,bj,Ai", -0.333333333333333, 5, {5,27,15,88,89}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[aVIJ] ta[bj] tb[Ai]
{"AVIJ,abij,aVIJ,Ai,bj", -0.666666666666667, 5, {5,27,15,88,89}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[aVIJ] ta[Ai] tb[bj]
{"AVIJ,Aabi,aVJi,bI", -0.333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += -0.333333333333333 W[Aabi] t[aVJi] tb[bI]
{"AVIJ,Aabi,aViJ,bI", 0.666666666666667, 4, {5,44,15,89}}   //   r[AVIJ] += 0.666666666666667 W[Aabi] t[aViJ] tb[bI]
{"AVIJ,Aabi,bViJ,aI", -0.333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += -0.333333333333333 W[Aabi] t[bViJ] tb[aI]
{"AVIJ,Viav,AviJ,aI", 0.333333333333333, 4, {5,74,15,89}}   //   r[AVIJ] += 0.333333333333333 W[Viav] t[AviJ] tb[aI]
{"AVIJ,Vavi,AviJ,aI", -0.333333333333333, 4, {5,60,15,89}}   //   r[AVIJ] += -0.333333333333333 W[Vavi] t[AviJ] tb[aI]
{"AVIJ,Jaij,AVji,aI", 0.333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 0.333333333333333 W[Jaij] t[AVji] tb[aI]
{"AVIJ,Aabi,bVIi,aJ", -1.0, 4, {5,44,15,89}}   //   r[AVIJ] += -1.0 W[Aabi] t[bVIi] tb[aJ]
{"AVIJ,Viav,AvIi,aJ", 1.0, 4, {5,74,15,89}}   //   r[AVIJ] += 1.0 W[Viav] t[AvIi] tb[aJ]
{"AVIJ,Vavi,AvIi,aJ", -1.0, 4, {5,60,15,89}}   //   r[AVIJ] += -1.0 W[Vavi] t[AvIi] tb[aJ]
{"AVIJ,Aabi,aVIJ,bi", -0.333333333333333, 4, {5,44,15,89}}   //   r[AVIJ] += -0.333333333333333 W[Aabi] t[aVIJ] tb[bi]
{"AVIJ,Aabi,bVIJ,ai", 1.0, 4, {5,44,15,89}}   //   r[AVIJ] += 1.0 W[Aabi] t[bVIJ] tb[ai]
{"AVIJ,Vavi,avIJ,Ai", -0.333333333333333, 4, {5,60,15,89}}   //   r[AVIJ] += -0.333333333333333 W[Vavi] t[avIJ] tb[Ai]
{"AVIJ,Viav,avIJ,Ai", 0.333333333333333, 4, {5,74,15,89}}   //   r[AVIJ] += 0.333333333333333 W[Viav] t[avIJ] tb[Ai]
{"AVIJ,Viav,AvIJ,ai", -1.0, 4, {5,74,15,89}}   //   r[AVIJ] += -1.0 W[Viav] t[AvIJ] tb[ai]
{"AVIJ,Vavi,AvIJ,ai", 1.0, 4, {5,60,15,89}}   //   r[AVIJ] += 1.0 W[Vavi] t[AvIJ] tb[ai]
{"AVIJ,Jaij,aVIj,Ai", -0.333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -0.333333333333333 W[Jaij] t[aVIj] tb[Ai]
{"AVIJ,Jaij,AVIj,ai", 1.0, 4, {5,45,15,89}}   //   r[AVIJ] += 1.0 W[Jaij] t[AVIj] tb[ai]
{"AVIJ,Jaij,aVIi,Aj", 0.333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += 0.333333333333333 W[Jaij] t[aVIi] tb[Aj]
{"AVIJ,Jaij,AVIi,aj", -1.0, 4, {5,45,15,89}}   //   r[AVIJ] += -1.0 W[Jaij] t[AVIi] tb[aj]
{"AVIJ,Jaij,aVjI,Ai", 0.666666666666667, 4, {5,45,15,89}}   //   r[AVIJ] += 0.666666666666667 W[Jaij] t[aVjI] tb[Ai]
{"AVIJ,Jaij,AVjI,ai", -0.333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -0.333333333333333 W[Jaij] t[AVjI] tb[ai]
{"AVIJ,Jaij,aViI,Aj", -0.333333333333333, 4, {5,45,15,89}}   //   r[AVIJ] += -0.333333333333333 W[Jaij] t[aViI] tb[Aj]
{"AVIJ,Iaij,AVij,aJ", 1.0, 4, {5,45,15,89}}   //   r[AVIJ] += 1.0 W[Iaij] t[AVij] tb[aJ]
{"AVIJ,Iaij,AViJ,aj", -1.0, 4, {5,45,15,89}}   //   r[AVIJ] += -1.0 W[Iaij] t[AViJ] tb[aj]
{"AVIJ,abij,AVij,aJ,bI", -0.333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[AVij] tb[aJ] tb[bI]
{"AVIJ,abij,aVJj,Ai,bI", -0.333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[aVJj] tb[Ai] tb[bI]
{"AVIJ,abij,aVJi,Aj,bI", 0.333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 0.333333333333333 W[abij] t[aVJi] tb[Aj] tb[bI]
{"AVIJ,abij,aVjJ,Ai,bI", 0.333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 0.333333333333333 W[abij] t[aVjJ] tb[Ai] tb[bI]
{"AVIJ,abij,aViJ,Aj,bI", -0.666666666666667, 5, {5,27,15,89,89}}   //   r[AVIJ] += -0.666666666666667 W[abij] t[aViJ] tb[Aj] tb[bI]
{"AVIJ,abij,AViJ,aI,bj", -0.333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[AViJ] tb[aI] tb[bj]
{"AVIJ,abij,AViJ,aj,bI", 0.333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 0.333333333333333 W[abij] t[AViJ] tb[aj] tb[bI]
{"AVIJ,abij,AVIi,aJ,bj", -1.0, 5, {5,27,15,89,89}}   //   r[AVIJ] += -1.0 W[abij] t[AVIi] tb[aJ] tb[bj]
{"AVIJ,abij,AVIi,aj,bJ", 1.0, 5, {5,27,15,89,89}}   //   r[AVIJ] += 1.0 W[abij] t[AVIi] tb[aj] tb[bJ]
{"AVIJ,abij,aVIJ,Ai,bj", -0.333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += -0.333333333333333 W[abij] t[aVIJ] tb[Ai] tb[bj]
{"AVIJ,abij,aVIJ,Aj,bi", 0.333333333333333, 5, {5,27,15,89,89}}   //   r[AVIJ] += 0.333333333333333 W[abij] t[aVIJ] tb[Aj] tb[bi]
{"AVIJ,JaVv,aAvI", 1.0, 3, {5,37,17}}   //   r[AVIJ] += 1.0 W[JaVv] t[aAvI]
{"AVIJ,JaVv,AavI", -0.666666666666667, 3, {5,37,17}}   //   r[AVIJ] += -0.666666666666667 W[JaVv] t[AavI]
{"AVIJ,IVva,AavJ", -0.666666666666667, 3, {5,77,17}}   //   r[AVIJ] += -0.666666666666667 W[IVva] t[AavJ]
{"AVIJ,Vabv,AbvJ,aI", -0.666666666666667, 4, {5,76,17,88}}   //   r[AVIJ] += -0.666666666666667 W[Vabv] t[AbvJ] ta[aI]
{"AVIJ,Vabv,aAvI,bJ", 1.0, 4, {5,76,17,89}}   //   r[AVIJ] += 1.0 W[Vabv] t[aAvI] tb[bJ]
{"AVIJ,Vabv,AavI,bJ", -0.666666666666667, 4, {5,76,17,89}}   //   r[AVIJ] += -0.666666666666667 W[Vabv] t[AavI] tb[bJ]
{"AVIJ,AVab,abIJ", 2.0, 3, {5,78,18}}   //   r[AVIJ] += 2.0 W[AVab] t[abIJ]
{"AVIJ,JVia,AaIi", -2.0, 3, {5,79,18}}   //   r[AVIJ] += -2.0 W[JVia] t[AaIi]
{"AVIJ,JaVi,AaiI", -2.0, 3, {5,39,18}}   //   r[AVIJ] += -2.0 W[JaVi] t[AaiI]
{"AVIJ,JaVi,AaIi", 4.0, 3, {5,39,18}}   //   r[AVIJ] += 4.0 W[JaVi] t[AaIi]
{"AVIJ,IVia,AaiJ", -2.0, 3, {5,79,18}}   //   r[AVIJ] += -2.0 W[IVia] t[AaiJ]
{"AVIJ,Vabi,AbiJ,aI", -1.333333333333333, 4, {5,80,18,88}}   //   r[AVIJ] += -1.333333333333333 W[Vabi] t[AbiJ] ta[aI]
{"AVIJ,Vabi,abIJ,Ai", -1.333333333333333, 4, {5,80,18,88}}   //   r[AVIJ] += -1.333333333333333 W[Vabi] t[abIJ] ta[Ai]
{"AVIJ,Vabi,AbIJ,ai", 2.0, 4, {5,80,18,88}}   //   r[AVIJ] += 2.0 W[Vabi] t[AbIJ] ta[ai]
{"AVIJ,Vabi,AbiJ,aI", -0.666666666666667, 4, {5,80,18,89}}   //   r[AVIJ] += -0.666666666666667 W[Vabi] t[AbiJ] tb[aI]
{"AVIJ,Vabi,AaiI,bJ", -2.0, 4, {5,80,18,89}}   //   r[AVIJ] += -2.0 W[Vabi] t[AaiI] tb[bJ]
{"AVIJ,Vabi,AaIi,bJ", 4.0, 4, {5,80,18,89}}   //   r[AVIJ] += 4.0 W[Vabi] t[AaIi] tb[bJ]
{"AVIJ,Vabi,AbIi,aJ", -2.0, 4, {5,80,18,89}}   //   r[AVIJ] += -2.0 W[Vabi] t[AbIi] tb[aJ]
{"AVIJ,Vabi,abIJ,Ai", -0.666666666666667, 4, {5,80,18,89}}   //   r[AVIJ] += -0.666666666666667 W[Vabi] t[abIJ] tb[Ai]
{"AVIJ,Vabi,AaIJ,bi", -2.0, 4, {5,80,18,89}}   //   r[AVIJ] += -2.0 W[Vabi] t[AaIJ] tb[bi]
{"AVIJ,Vabi,AbIJ,ai", 2.0, 4, {5,80,18,89}}   //   r[AVIJ] += 2.0 W[Vabi] t[AbIJ] tb[ai]
{"AVIJ,AJaV,aI", 1.333333333333333, 3, {5,32,88}}   //   r[AVIJ] += 1.333333333333333 W[AJaV] ta[aI]
{"AVIJ,IJiV,Ai", -1.333333333333333, 3, {5,33,88}}   //   r[AVIJ] += -1.333333333333333 W[IJiV] ta[Ai]
{"AVIJ,JaVi,Ai,aI", -1.333333333333333, 4, {5,39,88,88}}   //   r[AVIJ] += -1.333333333333333 W[JaVi] ta[Ai] ta[aI]
{"AVIJ,Vabi,Ai,aI,bJ", -1.333333333333333, 5, {5,80,88,88,89}}   //   r[AVIJ] += -1.333333333333333 W[Vabi] ta[Ai] ta[aI] tb[bJ]
{"AVIJ,AVab,aI,bJ", 1.333333333333333, 4, {5,78,88,89}}   //   r[AVIJ] += 1.333333333333333 W[AVab] ta[aI] tb[bJ]
{"AVIJ,IVia,Ai,aJ", -1.333333333333333, 4, {5,79,88,89}}   //   r[AVIJ] += -1.333333333333333 W[IVia] ta[Ai] tb[aJ]
{"AVIJ,AJaV,aI", 0.666666666666667, 3, {5,32,89}}   //   r[AVIJ] += 0.666666666666667 W[AJaV] tb[aI]
{"AVIJ,AVIa,aJ", 2.0, 3, {5,81,89}}   //   r[AVIJ] += 2.0 W[AVIa] tb[aJ]
{"AVIJ,IJiV,Ai", -0.666666666666667, 3, {5,33,89}}   //   r[AVIJ] += -0.666666666666667 W[IJiV] tb[Ai]
{"AVIJ,AVab,aJ,bI", -0.666666666666667, 4, {5,78,89,89}}   //   r[AVIJ] += -0.666666666666667 W[AVab] tb[aJ] tb[bI]
{"AVIJ,JVia,Ai,aI", 0.666666666666667, 4, {5,79,89,89}}   //   r[AVIJ] += 0.666666666666667 W[JVia] tb[Ai] tb[aI]
{"AVIJ,JaVi,Ai,aI", -0.666666666666667, 4, {5,39,89,89}}   //   r[AVIJ] += -0.666666666666667 W[JaVi] tb[Ai] tb[aI]
{"AVIJ,Vabi,Ai,aJ,bI", 0.666666666666667, 5, {5,80,89,89,89}}   //   r[AVIJ] += 0.666666666666667 W[Vabi] tb[Ai] tb[aJ] tb[bI]
{"AVIJ,av,Av,aVIJ", -0.666666666666667, 4, {5,28,14,15}}   //   r[AVIJ] += -0.666666666666667 f_A[av] t[Av] t[aVIJ]
{"AVIJ,Iv,AVvJ", -0.666666666666667, 3, {5,48,20}}   //   r[AVIJ] += -0.666666666666667 f_A[Iv] t[AVvJ]
{"AVIJ,av,AVvJ,aI", -0.666666666666667, 4, {5,28,20,88}}   //   r[AVIJ] += -0.666666666666667 f_A[av] t[AVvJ] ta[aI]
{"AVIJ,Aa,aVIJ", 1.0, 3, {5,49,15}}   //   r[AVIJ] += 1.0 f[Aa] t[aVIJ]
{"AVIJ,Aavw,vw,aVIJ", -0.166666666666667, 4, {5,25,21,15}}   //   r[AVIJ] += -0.166666666666667 W[Aavw] I[vw] t[aVIJ]
{"AVIJ,Ii,AViJ", -1.0, 3, {5,50,15}}   //   r[AVIJ] += -1.0 f[Ii] t[AViJ]
{"AVIJ,Iivw,vw,AViJ", 0.166666666666667, 4, {5,22,21,15}}   //   r[AVIJ] += 0.166666666666667 W[Iivw] I[vw] t[AViJ]
{"AVIJ,ai,AViJ,aI", -0.666666666666667, 4, {5,29,15,88}}   //   r[AVIJ] += -0.666666666666667 f[ai] t[AViJ] ta[aI]
{"AVIJ,aivw,vw,AViJ,aI", 0.333333333333333, 5, {5,23,21,15,88}}   //   r[AVIJ] += 0.333333333333333 W[aivw] I[vw] t[AViJ] ta[aI]
{"AVIJ,ai,aVIJ,Ai", -0.666666666666667, 4, {5,29,15,88}}   //   r[AVIJ] += -0.666666666666667 f[ai] t[aVIJ] ta[Ai]
{"AVIJ,aivw,vw,aVIJ,Ai", 0.333333333333333, 5, {5,23,21,15,88}}   //   r[AVIJ] += 0.333333333333333 W[aivw] I[vw] t[aVIJ] ta[Ai]
{"AVIJ,Av,VvIJ", -1.333333333333333, 3, {5,51,12}}   //   r[AVIJ] += -1.333333333333333 f_B[Av] t[VvIJ]
{"AVIJ,iv,VvIJ,Ai", 1.333333333333333, 4, {5,30,12,89}}   //   r[AVIJ] += 1.333333333333333 f_B[iv] t[VvIJ] tb[Ai]
{"AVIJ,iv,Vi,AvIJ", -1.0, 4, {5,30,13,15}}   //   r[AVIJ] += -1.0 f_B[iv] t[Vi] t[AvIJ]
{"AVIJ,iv,vJ,AVIi", -1.0, 4, {5,30,13,15}}   //   r[AVIJ] += -1.0 f_B[iv] t[vJ] t[AVIi]
{"AVIJ,iv,vJ,AViI", 0.333333333333333, 4, {5,30,13,15}}   //   r[AVIJ] += 0.333333333333333 f_B[iv] t[vJ] t[AViI]
{"AVIJ,ai,Vi,AaIJ", -2.0, 4, {5,29,13,18}}   //   r[AVIJ] += -2.0 f[ai] t[Vi] t[AaIJ]
{"AVIJ,aivw,vw,Vi,AaIJ", -1.0, 5, {5,23,21,13,18}}   //   r[AVIJ] += -1.0 W[aivw] I[vw] t[Vi] t[AaIJ]
{"AVIJ,Vv,AvIJ", 1.0, 3, {5,82,15}}   //   r[AVIJ] += 1.0 f_B[Vv] t[AvIJ]
{"AVIJ,Ji,AVIi", -1.0, 3, {5,50,15}}   //   r[AVIJ] += -1.0 f[Ji] t[AVIi]
{"AVIJ,Jivw,vw,AVIi", -0.5, 4, {5,22,21,15}}   //   r[AVIJ] += -0.5 W[Jivw] I[vw] t[AVIi]
{"AVIJ,ai,AViJ,aI", -0.333333333333333, 4, {5,29,15,89}}   //   r[AVIJ] += -0.333333333333333 f[ai] t[AViJ] tb[aI]
{"AVIJ,aivw,vw,AViJ,aI", -0.166666666666667, 5, {5,23,21,15,89}}   //   r[AVIJ] += -0.166666666666667 W[aivw] I[vw] t[AViJ] tb[aI]
{"AVIJ,ai,AVIi,aJ", -1.0, 4, {5,29,15,89}}   //   r[AVIJ] += -1.0 f[ai] t[AVIi] tb[aJ]
{"AVIJ,aivw,vw,AVIi,aJ", -0.5, 5, {5,23,21,15,89}}   //   r[AVIJ] += -0.5 W[aivw] I[vw] t[AVIi] tb[aJ]
{"AVIJ,ai,aVIJ,Ai", -0.333333333333333, 4, {5,29,15,89}}   //   r[AVIJ] += -0.333333333333333 f[ai] t[aVIJ] tb[Ai]
{"AVIJ,aivw,vw,aVIJ,Ai", -0.166666666666667, 5, {5,23,21,15,89}}   //   r[AVIJ] += -0.166666666666667 W[aivw] I[vw] t[aVIJ] tb[Ai]
{"AVIJ,Va,AaIJ", 2.0, 3, {5,83,18}}   //   r[AVIJ] += 2.0 f_B[Va] t[AaIJ]
{"AVWI,AIWV", 2.0, 2, {6,23}}   //   r[AVWI] += 2.0 W[AIWV]
{"AVWI,AiWv,VvIi", 4.0, 3, {6,23,12}}   //   r[AVWI] += 4.0 W[AiWv] t[VvIi]
{"AVWI,Aiav,VvIi,aW", 4.0, 4, {6,32,12,14}}   //   r[AVWI] += 4.0 W[Aiav] t[VvIi] t[aW]
{"AVWI,Wivw,VwIi,Av", -4.0, 4, {6,53,12,14}}   //   r[AVWI] += -4.0 W[Wivw] t[VwIi] t[Av]
{"AVWI,aivw,VwIi,Av,aW", -4.0, 5, {6,23,12,14,14}}   //   r[AVWI] += -4.0 W[aivw] t[VwIi] t[Av] t[aW]
{"AVWI,aijv,VvIi,aW,Aj", -4.0, 5, {6,24,12,14,88}}   //   r[AVWI] += -4.0 W[aijv] t[VvIi] t[aW] ta[Aj]
{"AVWI,ijvw,Vvij,AwWI", 2.0, 4, {6,22,12,20}}   //   r[AVWI] += 2.0 W[ijvw] t[Vvij] t[AwWI]
{"AVWI,ijvw,vwIi,AVWj", 2.0, 4, {6,22,12,20}}   //   r[AVWI] += 2.0 W[ijvw] t[vwIi] t[AVWj]
{"AVWI,ijvw,VvIj,AwWi", -2.0, 4, {6,22,12,20}}   //   r[AVWI] += -2.0 W[ijvw] t[VvIj] t[AwWi]
{"AVWI,ijvw,VvIi,AwWj", 2.0, 4, {6,22,12,20}}   //   r[AVWI] += 2.0 W[ijvw] t[VvIi] t[AwWj]
{"AVWI,aivw,VwIi,AaWv", 8.0, 4, {6,23,12,16}}   //   r[AVWI] += 8.0 W[aivw] t[VwIi] t[AaWv]
{"AVWI,aijv,Vvij,AaWI", 2.0, 4, {6,24,12,17}}   //   r[AVWI] += 2.0 W[aijv] t[Vvij] t[AaWI]
{"AVWI,aijv,VvIj,AaWi", -2.0, 4, {6,24,12,17}}   //   r[AVWI] += -2.0 W[aijv] t[VvIj] t[AaWi]
{"AVWI,aijv,VvIi,aAWj", -2.0, 4, {6,24,12,17}}   //   r[AVWI] += -2.0 W[aijv] t[VvIi] t[aAWj]
{"AVWI,aijv,VvIi,AaWj", 4.0, 4, {6,24,12,17}}   //   r[AVWI] += 4.0 W[aijv] t[VvIi] t[AaWj]
{"AVWI,Wijv,VvIi,Aj", -4.0, 4, {6,54,12,88}}   //   r[AVWI] += -4.0 W[Wijv] t[VvIi] ta[Aj]
{"AVWI,AVWv,vI", 2.0, 3, {6,52,13}}   //   r[AVWI] += 2.0 W[AVWv] t[vI]
{"AVWI,AIWi,Vi", -2.0, 3, {6,36,13}}   //   r[AVWI] += -2.0 W[AIWi] t[Vi]
{"AVWI,AiWv,Vi,vI", -2.0, 4, {6,23,13,13}}   //   r[AVWI] += -2.0 W[AiWv] t[Vi] t[vI]
{"AVWI,Aiav,Vi,vI,aW", -2.0, 5, {6,32,13,13,14}}   //   r[AVWI] += -2.0 W[Aiav] t[Vi] t[vI] t[aW]
{"AVWI,Wivw,Vi,wI,Av", 2.0, 5, {6,53,13,13,14}}   //   r[AVWI] += 2.0 W[Wivw] t[Vi] t[wI] t[Av]
{"AVWI,aivw,Vi,wI,Av,aW", 2.0, 6, {6,23,13,13,14,14}}   //   r[AVWI] += 2.0 W[aivw] t[Vi] t[wI] t[Av] t[aW]
{"AVWI,aijv,Vi,vI,aW,Aj", 2.0, 6, {6,24,13,13,14,88}}   //   r[AVWI] += 2.0 W[aijv] t[Vi] t[vI] t[aW] ta[Aj]
{"AVWI,ijvw,Vi,vj,AwWI", 1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += 1.0 W[ijvw] t[Vi] t[vj] t[AwWI]
{"AVWI,ijvw,Vi,wj,AvWI", -1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += -1.0 W[ijvw] t[Vi] t[wj] t[AvWI]
{"AVWI,ijvw,vI,wi,AVWj", 1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += 1.0 W[ijvw] t[vI] t[wi] t[AVWj]
{"AVWI,ijvw,vI,wj,AVWi", -1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += -1.0 W[ijvw] t[vI] t[wj] t[AVWi]
{"AVWI,ijvw,Vi,wI,AvWj", 1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += 1.0 W[ijvw] t[Vi] t[wI] t[AvWj]
{"AVWI,ijvw,Vi,vI,AwWj", -1.0, 5, {6,22,13,13,20}}   //   r[AVWI] += -1.0 W[ijvw] t[Vi] t[vI] t[AwWj]
{"AVWI,aivw,Vi,wI,AaWv", -4.0, 5, {6,23,13,13,16}}   //   r[AVWI] += -4.0 W[aivw] t[Vi] t[wI] t[AaWv]
{"AVWI,aijv,Vi,vj,AaWI", 1.0, 5, {6,24,13,13,17}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[vj] t[AaWI]
{"AVWI,aijv,Vj,vi,AaWI", -1.0, 5, {6,24,13,13,17}}   //   r[AVWI] += -1.0 W[aijv] t[Vj] t[vi] t[AaWI]
{"AVWI,aijv,Vj,vI,AaWi", 1.0, 5, {6,24,13,13,17}}   //   r[AVWI] += 1.0 W[aijv] t[Vj] t[vI] t[AaWi]
{"AVWI,aijv,Vi,vI,aAWj", 1.0, 5, {6,24,13,13,17}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[vI] t[aAWj]
{"AVWI,aijv,Vi,vI,AaWj", -2.0, 5, {6,24,13,13,17}}   //   r[AVWI] += -2.0 W[aijv] t[Vi] t[vI] t[AaWj]
{"AVWI,Wijv,Vi,vI,Aj", 2.0, 5, {6,54,13,13,88}}   //   r[AVWI] += 2.0 W[Wijv] t[Vi] t[vI] ta[Aj]
{"AVWI,AVav,vI,aW", 2.0, 4, {6,61,13,14}}   //   r[AVWI] += 2.0 W[AVav] t[vI] t[aW]
{"AVWI,AIai,Vi,aW", -2.0, 4, {6,42,13,14}}   //   r[AVWI] += -2.0 W[AIai] t[Vi] t[aW]
{"AVWI,VWvw,vI,Aw", -2.0, 4, {6,70,13,14}}   //   r[AVWI] += -2.0 W[VWvw] t[vI] t[Aw]
{"AVWI,IWiv,Vi,Av", 2.0, 4, {6,63,13,14}}   //   r[AVWI] += 2.0 W[IWiv] t[Vi] t[Av]
{"AVWI,Vavw,vI,Aw,aW", -2.0, 5, {6,58,13,14,14}}   //   r[AVWI] += -2.0 W[Vavw] t[vI] t[Aw] t[aW]
{"AVWI,Iaiv,Vi,Av,aW", 2.0, 5, {6,38,13,14,14}}   //   r[AVWI] += 2.0 W[Iaiv] t[Vi] t[Av] t[aW]
{"AVWI,abiv,Vi,Av,bW,aI", 2.0, 6, {6,26,13,14,14,89}}   //   r[AVWI] += 2.0 W[abiv] t[Vi] t[Av] t[bW] tb[aI]
{"AVWI,aivw,wi,Av,aVWI", -1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += -1.0 W[aivw] t[wi] t[Av] t[aVWI]
{"AVWI,aivw,Vi,av,AwWI", -1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += -1.0 W[aivw] t[Vi] t[av] t[AwWI]
{"AVWI,aivw,Vi,Av,awWI", 1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += 1.0 W[aivw] t[Vi] t[Av] t[awWI]
{"AVWI,aivw,wI,av,AVWi", -1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += -1.0 W[aivw] t[wI] t[av] t[AVWi]
{"AVWI,aivw,wI,Av,aVWi", 1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += 1.0 W[aivw] t[wI] t[Av] t[aVWi]
{"AVWI,aivw,wi,aW,AVvI", -1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += -1.0 W[aivw] t[wi] t[aW] t[AVvI]
{"AVWI,aivw,Vi,aW,AwvI", 1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += 1.0 W[aivw] t[Vi] t[aW] t[AwvI]
{"AVWI,aivw,wI,aW,AVvi", 1.0, 5, {6,23,13,14,20}}   //   r[AVWI] += 1.0 W[aivw] t[wI] t[aW] t[AVvi]
{"AVWI,aijv,vi,aW,AVjI", -1.0, 5, {6,24,13,14,15}}   //   r[AVWI] += -1.0 W[aijv] t[vi] t[aW] t[AVjI]
{"AVWI,aijv,Vi,aW,AvjI", 1.0, 5, {6,24,13,14,15}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[aW] t[AvjI]
{"AVWI,aijv,vI,aW,AVji", 1.0, 5, {6,24,13,14,15}}   //   r[AVWI] += 1.0 W[aijv] t[vI] t[aW] t[AVji]
{"AVWI,abiv,Vi,bv,AaWI", -1.0, 5, {6,26,13,14,17}}   //   r[AVWI] += -1.0 W[abiv] t[Vi] t[bv] t[AaWI]
{"AVWI,abiv,Vi,Av,baWI", 1.0, 5, {6,26,13,14,17}}   //   r[AVWI] += 1.0 W[abiv] t[Vi] t[Av] t[baWI]
{"AVWI,abiv,Vi,bW,AavI", 1.0, 5, {6,26,13,14,17}}   //   r[AVWI] += 1.0 W[abiv] t[Vi] t[bW] t[AavI]
{"AVWI,abij,Vi,bW,AajI", 2.0, 5, {6,27,13,14,18}}   //   r[AVWI] += 2.0 W[abij] t[Vi] t[bW] t[AajI]
{"AVWI,Vavi,vI,aW,Ai", -2.0, 5, {6,60,13,14,88}}   //   r[AVWI] += -2.0 W[Vavi] t[vI] t[aW] ta[Ai]
{"AVWI,Iaij,Vi,aW,Aj", 2.0, 5, {6,45,13,14,88}}   //   r[AVWI] += 2.0 W[Iaij] t[Vi] t[aW] ta[Aj]
{"AVWI,abij,Vi,bW,Aj,aI", 2.0, 6, {6,27,13,14,88,89}}   //   r[AVWI] += 2.0 W[abij] t[Vi] t[bW] ta[Aj] tb[aI]
{"AVWI,Aabi,Vi,bW,aI", -2.0, 5, {6,44,13,14,89}}   //   r[AVWI] += -2.0 W[Aabi] t[Vi] t[bW] tb[aI]
{"AVWI,Wavi,Vi,Av,aI", 2.0, 5, {6,60,13,14,89}}   //   r[AVWI] += 2.0 W[Wavi] t[Vi] t[Av] tb[aI]
{"AVWI,Aiav,vi,aVWI", 1.0, 4, {6,32,13,20}}   //   r[AVWI] += 1.0 W[Aiav] t[vi] t[aVWI]
{"AVWI,Aiav,Vi,avWI", -1.0, 4, {6,32,13,20}}   //   r[AVWI] += -1.0 W[Aiav] t[Vi] t[avWI]
{"AVWI,Vivw,wi,AvWI", 1.0, 4, {6,53,13,20}}   //   r[AVWI] += 1.0 W[Vivw] t[wi] t[AvWI]
{"AVWI,Vivw,vi,AwWI", -1.0, 4, {6,53,13,20}}   //   r[AVWI] += -1.0 W[Vivw] t[vi] t[AwWI]
{"AVWI,Aiav,vI,aVWi", -1.0, 4, {6,32,13,20}}   //   r[AVWI] += -1.0 W[Aiav] t[vI] t[aVWi]
{"AVWI,Vivw,wI,AvWi", -1.0, 4, {6,53,13,20}}   //   r[AVWI] += -1.0 W[Vivw] t[wI] t[AvWi]
{"AVWI,Vivw,vI,AwWi", 1.0, 4, {6,53,13,20}}   //   r[AVWI] += 1.0 W[Vivw] t[vI] t[AwWi]
{"AVWI,Iijv,vi,AVWj", -1.0, 4, {6,33,13,20}}   //   r[AVWI] += -1.0 W[Iijv] t[vi] t[AVWj]
{"AVWI,Iijv,Vi,AvWj", 1.0, 4, {6,33,13,20}}   //   r[AVWI] += 1.0 W[Iijv] t[Vi] t[AvWj]
{"AVWI,Iijv,vj,AVWi", 1.0, 4, {6,33,13,20}}   //   r[AVWI] += 1.0 W[Iijv] t[vj] t[AVWi]
{"AVWI,Iijv,Vj,AvWi", -1.0, 4, {6,33,13,20}}   //   r[AVWI] += -1.0 W[Iijv] t[Vj] t[AvWi]
{"AVWI,Wivw,wi,AVvI", -1.0, 4, {6,53,13,20}}   //   r[AVWI] += -1.0 W[Wivw] t[wi] t[AVvI]
{"AVWI,Wivw,Vi,AwvI", 1.0, 4, {6,53,13,20}}   //   r[AVWI] += 1.0 W[Wivw] t[Vi] t[AwvI]
{"AVWI,Wivw,wI,AVvi", 1.0, 4, {6,53,13,20}}   //   r[AVWI] += 1.0 W[Wivw] t[wI] t[AVvi]
{"AVWI,aijv,vi,aVWI,Aj", -1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += -1.0 W[aijv] t[vi] t[aVWI] ta[Aj]
{"AVWI,aijv,Vi,avWI,Aj", 1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[avWI] ta[Aj]
{"AVWI,aijv,Vi,AvWI,aj", -1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += -1.0 W[aijv] t[Vi] t[AvWI] ta[aj]
{"AVWI,aijv,vI,aVWi,Aj", 1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += 1.0 W[aijv] t[vI] t[aVWi] ta[Aj]
{"AVWI,aijv,vI,AVWi,aj", -1.0, 5, {6,24,13,20,88}}   //   r[AVWI] += -1.0 W[aijv] t[vI] t[AVWi] ta[aj]
{"AVWI,aijv,vj,AVWi,aI", 1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += 1.0 W[aijv] t[vj] t[AVWi] tb[aI]
{"AVWI,aijv,vi,AVWj,aI", -1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += -1.0 W[aijv] t[vi] t[AVWj] tb[aI]
{"AVWI,aijv,Vj,AvWi,aI", -1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += -1.0 W[aijv] t[Vj] t[AvWi] tb[aI]
{"AVWI,aijv,Vi,AvWj,aI", 1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += 1.0 W[aijv] t[Vi] t[AvWj] tb[aI]
{"AVWI,aijv,Vj,AvWI,ai", 1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += 1.0 W[aijv] t[Vj] t[AvWI] tb[ai]
{"AVWI,aijv,Vi,AvWI,aj", -1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += -1.0 W[aijv] t[Vi] t[AvWI] tb[aj]
{"AVWI,aijv,vI,AVWj,ai", 1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += 1.0 W[aijv] t[vI] t[AVWj] tb[ai]
{"AVWI,aijv,vI,AVWi,aj", -1.0, 5, {6,24,13,20,89}}   //   r[AVWI] += -1.0 W[aijv] t[vI] t[AVWi] tb[aj]
{"AVWI,Wijv,vi,AVjI", -1.0, 4, {6,54,13,15}}   //   r[AVWI] += -1.0 W[Wijv] t[vi] t[AVjI]
{"AVWI,Wijv,Vi,AvjI", 1.0, 4, {6,54,13,15}}   //   r[AVWI] += 1.0 W[Wijv] t[Vi] t[AvjI]
{"AVWI,Wijv,vI,AVji", 1.0, 4, {6,54,13,15}}   //   r[AVWI] += 1.0 W[Wijv] t[vI] t[AVji]
{"AVWI,Vavw,vI,AaWw", 4.0, 4, {6,58,13,16}}   //   r[AVWI] += 4.0 W[Vavw] t[vI] t[AaWw]
{"AVWI,Iaiv,Vi,AaWv", -4.0, 4, {6,38,13,16}}   //   r[AVWI] += -4.0 W[Iaiv] t[Vi] t[AaWv]
{"AVWI,abiv,Vi,AbWv,aI", -4.0, 5, {6,26,13,16,89}}   //   r[AVWI] += -4.0 W[abiv] t[Vi] t[AbWv] tb[aI]
{"AVWI,Aabi,Vi,baWI", -1.0, 4, {6,44,13,17}}   //   r[AVWI] += -1.0 W[Aabi] t[Vi] t[baWI]
{"AVWI,Viav,vi,AaWI", 1.0, 4, {6,74,13,17}}   //   r[AVWI] += 1.0 W[Viav] t[vi] t[AaWI]
{"AVWI,Vavi,vi,AaWI", -1.0, 4, {6,60,13,17}}   //   r[AVWI] += -1.0 W[Vavi] t[vi] t[AaWI]
{"AVWI,Viav,vI,AaWi", -1.0, 4, {6,74,13,17}}   //   r[AVWI] += -1.0 W[Viav] t[vI] t[AaWi]
{"AVWI,Vavi,vI,aAWi", -1.0, 4, {6,60,13,17}}   //   r[AVWI] += -1.0 W[Vavi] t[vI] t[aAWi]
{"AVWI,Vavi,vI,AaWi", 2.0, 4, {6,60,13,17}}   //   r[AVWI] += 2.0 W[Vavi] t[vI] t[AaWi]
{"AVWI,Iaij,Vj,AaWi", 1.0, 4, {6,45,13,17}}   //   r[AVWI] += 1.0 W[Iaij] t[Vj] t[AaWi]
{"AVWI,Iaij,Vi,aAWj", 1.0, 4, {6,45,13,17}}   //   r[AVWI] += 1.0 W[Iaij] t[Vi] t[aAWj]
{"AVWI,Iaij,Vi,AaWj", -2.0, 4, {6,45,13,17}}   //   r[AVWI] += -2.0 W[Iaij] t[Vi] t[AaWj]
{"AVWI,Wavi,Vi,AavI", 1.0, 4, {6,60,13,17}}   //   r[AVWI] += 1.0 W[Wavi] t[Vi] t[AavI]
{"AVWI,abij,Vi,baWI,Aj", 1.0, 5, {6,27,13,17,88}}   //   r[AVWI] += 1.0 W[abij] t[Vi] t[baWI] ta[Aj]
{"AVWI,abij,Vi,AaWI,bj", -1.0, 5, {6,27,13,17,88}}   //   r[AVWI] += -1.0 W[abij] t[Vi] t[AaWI] ta[bj]
{"AVWI,abij,Vi,bAWj,aI", 1.0, 5, {6,27,13,17,89}}   //   r[AVWI] += 1.0 W[abij] t[Vi] t[bAWj] tb[aI]
{"AVWI,abij,Vi,AbWj,aI", -2.0, 5, {6,27,13,17,89}}   //   r[AVWI] += -2.0 W[abij] t[Vi] t[AbWj] tb[aI]
{"AVWI,abij,Vi,AaWj,bI", 1.0, 5, {6,27,13,17,89}}   //   r[AVWI] += 1.0 W[abij] t[Vi] t[AaWj] tb[bI]
{"AVWI,abij,Vi,AbWI,aj", 1.0, 5, {6,27,13,17,89}}   //   r[AVWI] += 1.0 W[abij] t[Vi] t[AbWI] tb[aj]
{"AVWI,abij,Vi,AaWI,bj", -1.0, 5, {6,27,13,17,89}}   //   r[AVWI] += -1.0 W[abij] t[Vi] t[AaWI] tb[bj]
{"AVWI,Waij,Vj,AaiI", 2.0, 4, {6,66,13,18}}   //   r[AVWI] += 2.0 W[Waij] t[Vj] t[AaiI]
{"AVWI,VWvi,vI,Ai", -2.0, 4, {6,72,13,88}}   //   r[AVWI] += -2.0 W[VWvi] t[vI] ta[Ai]
{"AVWI,IWij,Vi,Aj", 2.0, 4, {6,65,13,88}}   //   r[AVWI] += 2.0 W[IWij] t[Vi] ta[Aj]
{"AVWI,Waij,Vj,Ai,aI", 2.0, 5, {6,66,13,88,89}}   //   r[AVWI] += 2.0 W[Waij] t[Vj] ta[Ai] tb[aI]
{"AVWI,AaWi,Vi,aI", -2.0, 4, {6,31,13,89}}   //   r[AVWI] += -2.0 W[AaWi] t[Vi] tb[aI]
{"AVWI,AIaV,aW", 2.0, 3, {6,32,14}}   //   r[AVWI] += 2.0 W[AIaV] t[aW]
{"AVWI,IWVv,Av", -2.0, 3, {6,57,14}}   //   r[AVWI] += -2.0 W[IWVv] t[Av]
{"AVWI,IaVv,Av,aW", -2.0, 4, {6,37,14,14}}   //   r[AVWI] += -2.0 W[IaVv] t[Av] t[aW]
{"AVWI,abvw,Av,aw,bVWI", 1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += 1.0 W[abvw] t[Av] t[aw] t[bVWI]
{"AVWI,abvw,Av,bw,aVWI", -1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += -1.0 W[abvw] t[Av] t[bw] t[aVWI]
{"AVWI,abvw,aW,bv,AVwI", 1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += 1.0 W[abvw] t[aW] t[bv] t[AVwI]
{"AVWI,abvw,aW,bw,AVvI", -1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += -1.0 W[abvw] t[aW] t[bw] t[AVvI]
{"AVWI,abvw,Av,bW,aVwI", 1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += 1.0 W[abvw] t[Av] t[bW] t[aVwI]
{"AVWI,abvw,Av,aW,bVwI", -1.0, 5, {6,25,14,14,20}}   //   r[AVWI] += -1.0 W[abvw] t[Av] t[aW] t[bVwI]
{"AVWI,abiv,Av,bW,aVIi", 1.0, 5, {6,26,14,14,15}}   //   r[AVWI] += 1.0 W[abiv] t[Av] t[bW] t[aVIi]
{"AVWI,abiv,av,bW,AViI", 1.0, 5, {6,26,14,14,15}}   //   r[AVWI] += 1.0 W[abiv] t[av] t[bW] t[AViI]
{"AVWI,abiv,aW,bv,AViI", -1.0, 5, {6,26,14,14,15}}   //   r[AVWI] += -1.0 W[abiv] t[aW] t[bv] t[AViI]
{"AVWI,abiv,Av,aW,bViI", 1.0, 5, {6,26,14,14,15}}   //   r[AVWI] += 1.0 W[abiv] t[Av] t[aW] t[bViI]
{"AVWI,abiv,Av,bW,aViI", -2.0, 5, {6,26,14,14,15}}   //   r[AVWI] += -2.0 W[abiv] t[Av] t[bW] t[aViI]
{"AVWI,Vabv,Av,aW,bI", -2.0, 5, {6,76,14,14,89}}   //   r[AVWI] += -2.0 W[Vabv] t[Av] t[aW] tb[bI]
{"AVWI,Aabv,av,bVWI", 1.0, 4, {6,34,14,20}}   //   r[AVWI] += 1.0 W[Aabv] t[av] t[bVWI]
{"AVWI,Aabv,bv,aVWI", -1.0, 4, {6,34,14,20}}   //   r[AVWI] += -1.0 W[Aabv] t[bv] t[aVWI]
{"AVWI,Vavw,aw,AvWI", 1.0, 4, {6,58,14,20}}   //   r[AVWI] += 1.0 W[Vavw] t[aw] t[AvWI]
{"AVWI,Vavw,Aw,avWI", -1.0, 4, {6,58,14,20}}   //   r[AVWI] += -1.0 W[Vavw] t[Aw] t[avWI]
{"AVWI,Iaiv,av,AVWi", -1.0, 4, {6,38,14,20}}   //   r[AVWI] += -1.0 W[Iaiv] t[av] t[AVWi]
{"AVWI,Iaiv,Av,aVWi", 1.0, 4, {6,38,14,20}}   //   r[AVWI] += 1.0 W[Iaiv] t[Av] t[aVWi]
{"AVWI,Aabv,aW,bVvI", -1.0, 4, {6,34,14,20}}   //   r[AVWI] += -1.0 W[Aabv] t[aW] t[bVvI]
{"AVWI,Aabv,bW,aVvI", 1.0, 4, {6,34,14,20}}   //   r[AVWI] += 1.0 W[Aabv] t[bW] t[aVvI]
{"AVWI,Vavw,aW,AvwI", -1.0, 4, {6,58,14,20}}   //   r[AVWI] += -1.0 W[Vavw] t[aW] t[AvwI]
{"AVWI,Iaiv,aW,AVvi", 1.0, 4, {6,38,14,20}}   //   r[AVWI] += 1.0 W[Iaiv] t[aW] t[AVvi]
{"AVWI,Wavw,aw,AVvI", -1.0, 4, {6,58,14,20}}   //   r[AVWI] += -1.0 W[Wavw] t[aw] t[AVvI]
{"AVWI,Wavw,Aw,aVvI", 1.0, 4, {6,58,14,20}}   //   r[AVWI] += 1.0 W[Wavw] t[Aw] t[aVvI]
{"AVWI,Wavw,av,AVwI", 1.0, 4, {6,58,14,20}}   //   r[AVWI] += 1.0 W[Wavw] t[av] t[AVwI]
{"AVWI,Wavw,Av,aVwI", -1.0, 4, {6,58,14,20}}   //   r[AVWI] += -1.0 W[Wavw] t[Av] t[aVwI]
{"AVWI,abiv,av,bVWI,Ai", 1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += 1.0 W[abiv] t[av] t[bVWI] ta[Ai]
{"AVWI,abiv,bv,aVWI,Ai", -1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += -1.0 W[abiv] t[bv] t[aVWI] ta[Ai]
{"AVWI,abiv,Av,aVWI,bi", 1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += 1.0 W[abiv] t[Av] t[aVWI] ta[bi]
{"AVWI,abiv,Av,bVWI,ai", -1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += -1.0 W[abiv] t[Av] t[bVWI] ta[ai]
{"AVWI,abiv,aW,bVvI,Ai", -1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += -1.0 W[abiv] t[aW] t[bVvI] ta[Ai]
{"AVWI,abiv,aW,AVvI,bi", 1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += 1.0 W[abiv] t[aW] t[AVvI] ta[bi]
{"AVWI,abiv,bW,aVvI,Ai", 1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += 1.0 W[abiv] t[bW] t[aVvI] ta[Ai]
{"AVWI,abiv,bW,AVvI,ai", -1.0, 5, {6,26,14,20,88}}   //   r[AVWI] += -1.0 W[abiv] t[bW] t[AVvI] ta[ai]
{"AVWI,abiv,bv,AVWi,aI", -1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += -1.0 W[abiv] t[bv] t[AVWi] tb[aI]
{"AVWI,abiv,Av,bVWi,aI", 1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += 1.0 W[abiv] t[Av] t[bVWi] tb[aI]
{"AVWI,abiv,Av,bVWI,ai", -1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += -1.0 W[abiv] t[Av] t[bVWI] tb[ai]
{"AVWI,abiv,bW,AVvi,aI", 1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += 1.0 W[abiv] t[bW] t[AVvi] tb[aI]
{"AVWI,abiv,bW,AVvI,ai", -1.0, 5, {6,26,14,20,89}}   //   r[AVWI] += -1.0 W[abiv] t[bW] t[AVvI] tb[ai]
{"AVWI,Aabi,bW,aVIi", -1.0, 4, {6,44,14,15}}   //   r[AVWI] += -1.0 W[Aabi] t[bW] t[aVIi]
{"AVWI,Aabi,aW,bViI", -1.0, 4, {6,44,14,15}}   //   r[AVWI] += -1.0 W[Aabi] t[aW] t[bViI]
{"AVWI,Aabi,bW,aViI", 2.0, 4, {6,44,14,15}}   //   r[AVWI] += 2.0 W[Aabi] t[bW] t[aViI]
{"AVWI,Vavi,aW,AviI", -1.0, 4, {6,60,14,15}}   //   r[AVWI] += -1.0 W[Vavi] t[aW] t[AviI]
{"AVWI,Iaij,aW,AVji", 1.0, 4, {6,45,14,15}}   //   r[AVWI] += 1.0 W[Iaij] t[aW] t[AVji]
{"AVWI,Wavi,Av,aVIi", 1.0, 4, {6,60,14,15}}   //   r[AVWI] += 1.0 W[Wavi] t[Av] t[aVIi]
{"AVWI,Waiv,av,AViI", -1.0, 4, {6,59,14,15}}   //   r[AVWI] += -1.0 W[Waiv] t[av] t[AViI]
{"AVWI,Waiv,Av,aViI", 1.0, 4, {6,59,14,15}}   //   r[AVWI] += 1.0 W[Waiv] t[Av] t[aViI]
{"AVWI,Wavi,av,AViI", 1.0, 4, {6,60,14,15}}   //   r[AVWI] += 1.0 W[Wavi] t[av] t[AViI]
{"AVWI,Wavi,Av,aViI", -2.0, 4, {6,60,14,15}}   //   r[AVWI] += -2.0 W[Wavi] t[Av] t[aViI]
{"AVWI,abij,aW,bVIj,Ai", 1.0, 5, {6,27,14,15,88}}   //   r[AVWI] += 1.0 W[abij] t[aW] t[bVIj] ta[Ai]
{"AVWI,abij,aW,bVjI,Ai", -2.0, 5, {6,27,14,15,88}}   //   r[AVWI] += -2.0 W[abij] t[aW] t[bVjI] ta[Ai]
{"AVWI,abij,aW,AVjI,bi", 1.0, 5, {6,27,14,15,88}}   //   r[AVWI] += 1.0 W[abij] t[aW] t[AVjI] ta[bi]
{"AVWI,abij,aW,bViI,Aj", 1.0, 5, {6,27,14,15,88}}   //   r[AVWI] += 1.0 W[abij] t[aW] t[bViI] ta[Aj]
{"AVWI,abij,aW,AViI,bj", -1.0, 5, {6,27,14,15,88}}   //   r[AVWI] += -1.0 W[abij] t[aW] t[AViI] ta[bj]
{"AVWI,abij,aW,AVij,bI", 1.0, 5, {6,27,14,15,89}}   //   r[AVWI] += 1.0 W[abij] t[aW] t[AVij] tb[bI]
{"AVWI,abij,aW,AViI,bj", -1.0, 5, {6,27,14,15,89}}   //   r[AVWI] += -1.0 W[abij] t[aW] t[AViI] tb[bj]
{"AVWI,Vabv,av,AbWI", 1.0, 4, {6,76,14,17}}   //   r[AVWI] += 1.0 W[Vabv] t[av] t[AbWI]
{"AVWI,Vabv,Av,abWI", -1.0, 4, {6,76,14,17}}   //   r[AVWI] += -1.0 W[Vabv] t[Av] t[abWI]
{"AVWI,Vabv,aW,AbvI", -1.0, 4, {6,76,14,17}}   //   r[AVWI] += -1.0 W[Vabv] t[aW] t[AbvI]
{"AVWI,Vabi,aW,AbiI", -2.0, 4, {6,80,14,18}}   //   r[AVWI] += -2.0 W[Vabi] t[aW] t[AbiI]
{"AVWI,IaVi,aW,Ai", -2.0, 4, {6,39,14,88}}   //   r[AVWI] += -2.0 W[IaVi] t[aW] ta[Ai]
{"AVWI,Vabi,aW,Ai,bI", -2.0, 5, {6,80,14,88,89}}   //   r[AVWI] += -2.0 W[Vabi] t[aW] ta[Ai] tb[bI]
{"AVWI,AVab,aW,bI", 2.0, 4, {6,78,14,89}}   //   r[AVWI] += 2.0 W[AVab] t[aW] tb[bI]
{"AVWI,VWav,Av,aI", -2.0, 4, {6,84,14,89}}   //   r[AVWI] += -2.0 W[VWav] t[Av] tb[aI]
{"AVWI,AVav,avWI", 1.0, 3, {6,61,20}}   //   r[AVWI] += 1.0 W[AVav] t[avWI]
{"AVWI,AIai,aVWi", -1.0, 3, {6,42,20}}   //   r[AVWI] += -1.0 W[AIai] t[aVWi]
{"AVWI,IViv,AvWi", -1.0, 3, {6,63,20}}   //   r[AVWI] += -1.0 W[IViv] t[AvWi]
{"AVWI,IiVv,AvWi", 1.0, 3, {6,22,20}}   //   r[AVWI] += 1.0 W[IiVv] t[AvWi]
{"AVWI,AWav,aVvI", -1.0, 3, {6,61,20}}   //   r[AVWI] += -1.0 W[AWav] t[aVvI]
{"AVWI,VWvw,AvwI", -1.0, 3, {6,70,20}}   //   r[AVWI] += -1.0 W[VWvw] t[AvwI]
{"AVWI,AaWv,aVvI", 1.0, 3, {6,25,20}}   //   r[AVWI] += 1.0 W[AaWv] t[aVvI]
{"AVWI,IWiv,AVvi", 1.0, 3, {6,63,20}}   //   r[AVWI] += 1.0 W[IWiv] t[AVvi]
{"AVWI,aivw,AwWI,aVvi", -0.5, 4, {6,23,20,20}}   //   r[AVWI] += -0.5 W[aivw] t[AwWI] t[aVvi]
{"AVWI,aivw,Awvi,aVWI", -0.5, 4, {6,23,20,20}}   //   r[AVWI] += -0.5 W[aivw] t[Awvi] t[aVWI]
{"AVWI,aivw,AVvi,awWI", 0.5, 4, {6,23,20,20}}   //   r[AVWI] += 0.5 W[aivw] t[AVvi] t[awWI]
{"AVWI,aivw,AVWi,awvI", -0.5, 4, {6,23,20,20}}   //   r[AVWI] += -0.5 W[aivw] t[AVWi] t[awvI]
{"AVWI,aivw,AwWi,aVvI", 0.5, 4, {6,23,20,20}}   //   r[AVWI] += 0.5 W[aivw] t[AwWi] t[aVvI]
{"AVWI,aivw,AwvI,aVWi", 0.5, 4, {6,23,20,20}}   //   r[AVWI] += 0.5 W[aivw] t[AwvI] t[aVWi]
{"AVWI,aivw,AVvI,awWi", -0.5, 4, {6,23,20,20}}   //   r[AVWI] += -0.5 W[aivw] t[AVvI] t[awWi]
{"AVWI,aijv,AvWj,aVIi", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[AvWj] t[aVIi]
{"AVWI,aijv,AvWi,aVIj", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[AvWi] t[aVIj]
{"AVWI,aijv,AVWi,avIj", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[AVWi] t[avIj]
{"AVWI,aijv,AVWj,avIi", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[AVWj] t[avIi]
{"AVWI,aijv,avWi,AVjI", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[avWi] t[AVjI]
{"AVWI,aijv,aVWi,AvjI", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[aVWi] t[AvjI]
{"AVWI,aijv,AvWj,aViI", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[AvWj] t[aViI]
{"AVWI,aijv,AvWi,aVjI", 1.0, 4, {6,24,20,15}}   //   r[AVWI] += 1.0 W[aijv] t[AvWi] t[aVjI]
{"AVWI,aijv,AVWi,avjI", -1.0, 4, {6,24,20,15}}   //   r[AVWI] += -1.0 W[aijv] t[AVWi] t[avjI]
{"AVWI,aijv,AVWj,aviI", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[AVWj] t[aviI]
{"AVWI,aijv,avWI,AVji", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[avWI] t[AVji]
{"AVWI,aijv,aVWI,Avji", -0.5, 4, {6,24,20,15}}   //   r[AVWI] += -0.5 W[aijv] t[aVWI] t[Avji]
{"AVWI,aijv,AvWI,aVij", 0.5, 4, {6,24,20,15}}   //   r[AVWI] += 0.5 W[aijv] t[AvWI] t[aVij]
{"AVWI,aijv,AvWI,aVji", -1.0, 4, {6,24,20,15}}   //   r[AVWI] += -1.0 W[aijv] t[AvWI] t[aVji]
{"AVWI,abvw,aVwI,AbWv", -2.0, 4, {6,25,20,16}}   //   r[AVWI] += -2.0 W[abvw] t[aVwI] t[AbWv]
{"AVWI,abvw,aVvI,AbWw", 2.0, 4, {6,25,20,16}}   //   r[AVWI] += 2.0 W[abvw] t[aVvI] t[AbWw]
{"AVWI,abvw,AVvI,abWw", -2.0, 4, {6,25,20,16}}   //   r[AVWI] += -2.0 W[abvw] t[AVvI] t[abWw]
{"AVWI,abvw,aVWI,Abvw", -2.0, 4, {6,25,20,16}}   //   r[AVWI] += -2.0 W[abvw] t[aVWI] t[Abvw]
{"AVWI,abiv,bVvi,AaWI", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[bVvi] t[AaWI]
{"AVWI,abiv,AVvi,baWI", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[AVvi] t[baWI]
{"AVWI,abiv,aVvI,bAWi", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[aVvI] t[bAWi]
{"AVWI,abiv,aVvI,AbWi", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[aVvI] t[AbWi]
{"AVWI,abiv,bVvI,aAWi", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[bVvI] t[aAWi]
{"AVWI,abiv,bVvI,AaWi", 1.0, 4, {6,26,20,17}}   //   r[AVWI] += 1.0 W[abiv] t[bVvI] t[AaWi]
{"AVWI,abiv,AVvI,abWi", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[AVvI] t[abWi]
{"AVWI,abiv,AVvI,baWi", -1.0, 4, {6,26,20,17}}   //   r[AVWI] += -1.0 W[abiv] t[AVvI] t[baWi]
{"AVWI,abiv,bVWi,AavI", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[bVWi] t[AavI]
{"AVWI,abiv,AVWi,bavI", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[AVWi] t[bavI]
{"AVWI,abiv,bVWI,aAvi", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[bVWI] t[aAvi]
{"AVWI,abiv,bVWI,Aavi", -1.0, 4, {6,26,20,17}}   //   r[AVWI] += -1.0 W[abiv] t[bVWI] t[Aavi]
{"AVWI,abiv,aVWI,bAvi", -0.5, 4, {6,26,20,17}}   //   r[AVWI] += -0.5 W[abiv] t[aVWI] t[bAvi]
{"AVWI,abiv,aVWI,Abvi", 0.5, 4, {6,26,20,17}}   //   r[AVWI] += 0.5 W[abiv] t[aVWI] t[Abvi]
{"AVWI,abij,aVWj,AbiI", 1.0, 4, {6,27,20,18}}   //   r[AVWI] += 1.0 W[abij] t[aVWj] t[AbiI]
{"AVWI,abij,AVWi,abjI", 1.0, 4, {6,27,20,18}}   //   r[AVWI] += 1.0 W[abij] t[AVWi] t[abjI]
{"AVWI,abij,AVWi,abIj", -2.0, 4, {6,27,20,18}}   //   r[AVWI] += -2.0 W[abij] t[AVWi] t[abIj]
{"AVWI,abij,aVWI,Abji", 1.0, 4, {6,27,20,18}}   //   r[AVWI] += 1.0 W[abij] t[aVWI] t[Abji]
{"AVWI,abij,aVWI,Abij", -2.0, 4, {6,27,20,18}}   //   r[AVWI] += -2.0 W[abij] t[aVWI] t[Abij]
{"AVWI,Aabi,aVWI,bi", -1.0, 4, {6,44,20,88}}   //   r[AVWI] += -1.0 W[Aabi] t[aVWI] ta[bi]
{"AVWI,Aabi,bVWI,ai", 1.0, 4, {6,44,20,88}}   //   r[AVWI] += 1.0 W[Aabi] t[bVWI] ta[ai]
{"AVWI,Vavi,avWI,Ai", -1.0, 4, {6,60,20,88}}   //   r[AVWI] += -1.0 W[Vavi] t[avWI] ta[Ai]
{"AVWI,Vavi,AvWI,ai", 1.0, 4, {6,60,20,88}}   //   r[AVWI] += 1.0 W[Vavi] t[AvWI] ta[ai]
{"AVWI,Iaij,aVWi,Aj", 1.0, 4, {6,45,20,88}}   //   r[AVWI] += 1.0 W[Iaij] t[aVWi] ta[Aj]
{"AVWI,Iaij,AVWi,aj", -1.0, 4, {6,45,20,88}}   //   r[AVWI] += -1.0 W[Iaij] t[AVWi] ta[aj]
{"AVWI,Waiv,aVvI,Ai", -1.0, 4, {6,59,20,88}}   //   r[AVWI] += -1.0 W[Waiv] t[aVvI] ta[Ai]
{"AVWI,Waiv,AVvI,ai", 1.0, 4, {6,59,20,88}}   //   r[AVWI] += 1.0 W[Waiv] t[AVvI] ta[ai]
{"AVWI,Wavi,aVvI,Ai", 1.0, 4, {6,60,20,88}}   //   r[AVWI] += 1.0 W[Wavi] t[aVvI] ta[Ai]
{"AVWI,Wavi,AVvI,ai", -1.0, 4, {6,60,20,88}}   //   r[AVWI] += -1.0 W[Wavi] t[AVvI] ta[ai]
{"AVWI,abij,aVWI,Ai,bj", -1.0, 5, {6,27,20,88,88}}   //   r[AVWI] += -1.0 W[abij] t[aVWI] ta[Ai] ta[bj]
{"AVWI,abij,aVWI,Aj,bi", 1.0, 5, {6,27,20,88,88}}   //   r[AVWI] += 1.0 W[abij] t[aVWI] ta[Aj] ta[bi]
{"AVWI,abij,aVWj,Ai,bI", 1.0, 5, {6,27,20,88,89}}   //   r[AVWI] += 1.0 W[abij] t[aVWj] ta[Ai] tb[bI]
{"AVWI,abij,AVWi,bj,aI", -1.0, 5, {6,27,20,88,89}}   //   r[AVWI] += -1.0 W[abij] t[AVWi] ta[bj] tb[aI]
{"AVWI,abij,aVWI,Ai,bj", -1.0, 5, {6,27,20,88,89}}   //   r[AVWI] += -1.0 W[abij] t[aVWI] ta[Ai] tb[bj]
{"AVWI,Aabi,bVWi,aI", -1.0, 4, {6,44,20,89}}   //   r[AVWI] += -1.0 W[Aabi] t[bVWi] tb[aI]
{"AVWI,Viav,AvWi,aI", 1.0, 4, {6,74,20,89}}   //   r[AVWI] += 1.0 W[Viav] t[AvWi] tb[aI]
{"AVWI,Vavi,AvWi,aI", -1.0, 4, {6,60,20,89}}   //   r[AVWI] += -1.0 W[Vavi] t[AvWi] tb[aI]
{"AVWI,Aabi,bVWI,ai", 1.0, 4, {6,44,20,89}}   //   r[AVWI] += 1.0 W[Aabi] t[bVWI] tb[ai]
{"AVWI,Viav,AvWI,ai", -1.0, 4, {6,74,20,89}}   //   r[AVWI] += -1.0 W[Viav] t[AvWI] tb[ai]
{"AVWI,Vavi,AvWI,ai", 1.0, 4, {6,60,20,89}}   //   r[AVWI] += 1.0 W[Vavi] t[AvWI] tb[ai]
{"AVWI,Iaij,AVWj,ai", 1.0, 4, {6,45,20,89}}   //   r[AVWI] += 1.0 W[Iaij] t[AVWj] tb[ai]
{"AVWI,Iaij,AVWi,aj", -1.0, 4, {6,45,20,89}}   //   r[AVWI] += -1.0 W[Iaij] t[AVWi] tb[aj]
{"AVWI,Wavi,AVvi,aI", 1.0, 4, {6,60,20,89}}   //   r[AVWI] += 1.0 W[Wavi] t[AVvi] tb[aI]
{"AVWI,Wavi,AVvI,ai", -1.0, 4, {6,60,20,89}}   //   r[AVWI] += -1.0 W[Wavi] t[AVvI] tb[ai]
{"AVWI,abij,AVWi,aI,bj", -1.0, 5, {6,27,20,89,89}}   //   r[AVWI] += -1.0 W[abij] t[AVWi] tb[aI] tb[bj]
{"AVWI,abij,AVWi,aj,bI", 1.0, 5, {6,27,20,89,89}}   //   r[AVWI] += 1.0 W[abij] t[AVWi] tb[aj] tb[bI]
{"AVWI,AaWi,aVIi", -1.0, 3, {6,31,15}}   //   r[AVWI] += -1.0 W[AaWi] t[aVIi]
{"AVWI,AWai,aViI", -1.0, 3, {6,64,15}}   //   r[AVWI] += -1.0 W[AWai] t[aViI]
{"AVWI,VWvi,AviI", -1.0, 3, {6,72,15}}   //   r[AVWI] += -1.0 W[VWvi] t[AviI]
{"AVWI,AaWi,aViI", 2.0, 3, {6,31,15}}   //   r[AVWI] += 2.0 W[AaWi] t[aViI]
{"AVWI,IWij,AVji", 1.0, 3, {6,65,15}}   //   r[AVWI] += 1.0 W[IWij] t[AVji]
{"AVWI,abiv,aVIi,AbWv", -2.0, 4, {6,26,15,16}}   //   r[AVWI] += -2.0 W[abiv] t[aVIi] t[AbWv]
{"AVWI,abiv,bViI,AaWv", -2.0, 4, {6,26,15,16}}   //   r[AVWI] += -2.0 W[abiv] t[bViI] t[AaWv]
{"AVWI,abiv,aViI,AbWv", 4.0, 4, {6,26,15,16}}   //   r[AVWI] += 4.0 W[abiv] t[aViI] t[AbWv]
{"AVWI,abiv,AViI,abWv", -2.0, 4, {6,26,15,16}}   //   r[AVWI] += -2.0 W[abiv] t[AViI] t[abWv]
{"AVWI,abij,aVij,AbWI", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1.0 W[abij] t[aVij] t[AbWI]
{"AVWI,abij,aVji,AbWI", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 0.5 W[abij] t[aVji] t[AbWI]
{"AVWI,abij,AVij,abWI", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 0.5 W[abij] t[AVij] t[abWI]
{"AVWI,abij,aVIj,AbWi", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 0.5 W[abij] t[aVIj] t[AbWi]
{"AVWI,abij,aVIi,bAWj", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 0.5 W[abij] t[aVIi] t[bAWj]
{"AVWI,abij,aVIi,AbWj", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1.0 W[abij] t[aVIi] t[AbWj]
{"AVWI,abij,aVjI,bAWi", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 0.5 W[abij] t[aVjI] t[bAWi]
{"AVWI,abij,aVjI,AbWi", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1.0 W[abij] t[aVjI] t[AbWi]
{"AVWI,abij,aViI,bAWj", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1.0 W[abij] t[aViI] t[bAWj]
{"AVWI,abij,aViI,AbWj", 2.0, 4, {6,27,15,17}}   //   r[AVWI] += 2.0 W[abij] t[aViI] t[AbWj]
{"AVWI,abij,AViI,baWj", 0.5, 4, {6,27,15,17}}   //   r[AVWI] += 0.5 W[abij] t[AViI] t[baWj]
{"AVWI,abij,AViI,abWj", -1.0, 4, {6,27,15,17}}   //   r[AVWI] += -1.0 W[abij] t[AViI] t[abWj]
{"AVWI,Waij,aVIj,Ai", 1.0, 4, {6,66,15,88}}   //   r[AVWI] += 1.0 W[Waij] t[aVIj] ta[Ai]
{"AVWI,Waij,aVjI,Ai", -2.0, 4, {6,66,15,88}}   //   r[AVWI] += -2.0 W[Waij] t[aVjI] ta[Ai]
{"AVWI,Waij,AVjI,ai", 1.0, 4, {6,66,15,88}}   //   r[AVWI] += 1.0 W[Waij] t[AVjI] ta[ai]
{"AVWI,Waij,aViI,Aj", 1.0, 4, {6,66,15,88}}   //   r[AVWI] += 1.0 W[Waij] t[aViI] ta[Aj]
{"AVWI,Waij,AViI,aj", -1.0, 4, {6,66,15,88}}   //   r[AVWI] += -1.0 W[Waij] t[AViI] ta[aj]
{"AVWI,Waij,AVij,aI", 1.0, 4, {6,66,15,89}}   //   r[AVWI] += 1.0 W[Waij] t[AVij] tb[aI]
{"AVWI,Waij,AViI,aj", -1.0, 4, {6,66,15,89}}   //   r[AVWI] += -1.0 W[Waij] t[AViI] tb[aj]
{"AVWI,IaVv,AaWv", 4.0, 3, {6,37,16}}   //   r[AVWI] += 4.0 W[IaVv] t[AaWv]
{"AVWI,Vabv,AaWv,bI", 4.0, 4, {6,76,16,89}}   //   r[AVWI] += 4.0 W[Vabv] t[AaWv] tb[bI]
{"AVWI,AVab,abWI", 1.0, 3, {6,78,17}}   //   r[AVWI] += 1.0 W[AVab] t[abWI]
{"AVWI,IVia,AaWi", -1.0, 3, {6,79,17}}   //   r[AVWI] += -1.0 W[IVia] t[AaWi]
{"AVWI,IaVi,aAWi", -1.0, 3, {6,39,17}}   //   r[AVWI] += -1.0 W[IaVi] t[aAWi]
{"AVWI,IaVi,AaWi", 2.0, 3, {6,39,17}}   //   r[AVWI] += 2.0 W[IaVi] t[AaWi]
{"AVWI,VWav,AavI", -1.0, 3, {6,84,17}}   //   r[AVWI] += -1.0 W[VWav] t[AavI]
{"AVWI,Vabi,abWI,Ai", -1.0, 4, {6,80,17,88}}   //   r[AVWI] += -1.0 W[Vabi] t[abWI] ta[Ai]
{"AVWI,Vabi,AbWI,ai", 1.0, 4, {6,80,17,88}}   //   r[AVWI] += 1.0 W[Vabi] t[AbWI] ta[ai]
{"AVWI,Vabi,aAWi,bI", -1.0, 4, {6,80,17,89}}   //   r[AVWI] += -1.0 W[Vabi] t[aAWi] tb[bI]
{"AVWI,Vabi,AaWi,bI", 2.0, 4, {6,80,17,89}}   //   r[AVWI] += 2.0 W[Vabi] t[AaWi] tb[bI]
{"AVWI,Vabi,AbWi,aI", -1.0, 4, {6,80,17,89}}   //   r[AVWI] += -1.0 W[Vabi] t[AbWi] tb[aI]
{"AVWI,Vabi,AaWI,bi", -1.0, 4, {6,80,17,89}}   //   r[AVWI] += -1.0 W[Vabi] t[AaWI] tb[bi]
{"AVWI,Vabi,AbWI,ai", 1.0, 4, {6,80,17,89}}   //   r[AVWI] += 1.0 W[Vabi] t[AbWI] tb[ai]
{"AVWI,VWai,AaiI", -2.0, 3, {6,85,18}}   //   r[AVWI] += -2.0 W[VWai] t[AaiI]
{"AVWI,IWVi,Ai", -2.0, 3, {6,62,88}}   //   r[AVWI] += -2.0 W[IWVi] ta[Ai]
{"AVWI,VWai,Ai,aI", -2.0, 4, {6,85,88,89}}   //   r[AVWI] += -2.0 W[VWai] ta[Ai] tb[aI]
{"AVWI,AVWa,aI", 2.0, 3, {6,75,89}}   //   r[AVWI] += 2.0 W[AVWa] tb[aI]
{"AVWI,av,Av,aVWI", -1.0, 4, {6,28,14,20}}   //   r[AVWI] += -1.0 f_A[av] t[Av] t[aVWI]
{"AVWI,av,aW,AVvI", -1.0, 4, {6,28,14,20}}   //   r[AVWI] += -1.0 f_A[av] t[aW] t[AVvI]
{"AVWI,ai,aW,AViI", -1.0, 4, {6,29,14,15}}   //   r[AVWI] += -1.0 f[ai] t[aW] t[AViI]
{"AVWI,aivw,vw,aW,AViI", 0.5, 5, {6,23,21,14,15}}   //   r[AVWI] += 0.5 W[aivw] I[vw] t[aW] t[AViI]
{"AVWI,Aa,aVWI", 1.0, 3, {6,49,20}}   //   r[AVWI] += 1.0 f[Aa] t[aVWI]
{"AVWI,Aavw,vw,aVWI", -0.5, 4, {6,25,21,20}}   //   r[AVWI] += -0.5 W[Aavw] I[vw] t[aVWI]
{"AVWI,Wv,AVvI", -1.0, 3, {6,68,20}}   //   r[AVWI] += -1.0 f_A[Wv] t[AVvI]
{"AVWI,ai,aVWI,Ai", -1.0, 4, {6,29,20,88}}   //   r[AVWI] += -1.0 f[ai] t[aVWI] ta[Ai]
{"AVWI,aivw,vw,aVWI,Ai", 0.5, 5, {6,23,21,20,88}}   //   r[AVWI] += 0.5 W[aivw] I[vw] t[aVWI] ta[Ai]
{"AVWI,Wi,AViI", -1.0, 3, {6,69,15}}   //   r[AVWI] += -1.0 f_A[Wi] t[AViI]
{"AVWI,iv,Vi,AvWI", -1.0, 4, {6,30,13,20}}   //   r[AVWI] += -1.0 f_B[iv] t[Vi] t[AvWI]
{"AVWI,iv,vI,AVWi", -1.0, 4, {6,30,13,20}}   //   r[AVWI] += -1.0 f_B[iv] t[vI] t[AVWi]
{"AVWI,ai,Vi,AaWI", -1.0, 4, {6,29,13,17}}   //   r[AVWI] += -1.0 f[ai] t[Vi] t[AaWI]
{"AVWI,aivw,vw,Vi,AaWI", -0.5, 5, {6,23,21,13,17}}   //   r[AVWI] += -0.5 W[aivw] I[vw] t[Vi] t[AaWI]
{"AVWI,Vv,AvWI", 1.0, 3, {6,82,20}}   //   r[AVWI] += 1.0 f_B[Vv] t[AvWI]
{"AVWI,Ii,AVWi", -1.0, 3, {6,50,20}}   //   r[AVWI] += -1.0 f[Ii] t[AVWi]
{"AVWI,Iivw,vw,AVWi", -0.5, 4, {6,22,21,20}}   //   r[AVWI] += -0.5 W[Iivw] I[vw] t[AVWi]
{"AVWI,ai,AVWi,aI", -1.0, 4, {6,29,20,89}}   //   r[AVWI] += -1.0 f[ai] t[AVWi] tb[aI]
{"AVWI,aivw,vw,AVWi,aI", -0.5, 5, {6,23,21,20,89}}   //   r[AVWI] += -0.5 W[aivw] I[vw] t[AVWi] tb[aI]
{"AVWI,Va,AaWI", 1.0, 3, {6,83,17}}   //   r[AVWI] += 1.0 f_B[Va] t[AaWI]
{"AVWI,AiIv,VW,vi", -2.0, 4, {6,24,21,13}}   //   r[AVWI] += -2.0 W[AiIv] I[VW] t[vi]
{"AVWI,Iivw,VW,wi,Av", 2.0, 5, {6,22,21,13,14}}   //   r[AVWI] += 2.0 W[Iivw] I[VW] t[wi] t[Av]
{"AVWI,aivw,VW,wi,Av,aI", 2.0, 6, {6,23,21,13,14,88}}   //   r[AVWI] += 2.0 W[aivw] I[VW] t[wi] t[Av] ta[aI]
{"AVWI,ijvw,VW,vj,AwIi", 1.0, 5, {6,22,21,13,15}}   //   r[AVWI] += 1.0 W[ijvw] I[VW] t[vj] t[AwIi]
{"AVWI,ijvw,VW,vi,AwIj", -1.0, 5, {6,22,21,13,15}}   //   r[AVWI] += -1.0 W[ijvw] I[VW] t[vi] t[AwIj]
{"AVWI,aivw,VW,wi,aAvI", -1.0, 5, {6,23,21,13,17}}   //   r[AVWI] += -1.0 W[aivw] I[VW] t[wi] t[aAvI]
{"AVWI,aivw,VW,wi,AavI", 1.0, 5, {6,23,21,13,17}}   //   r[AVWI] += 1.0 W[aivw] I[VW] t[wi] t[AavI]
{"AVWI,aijv,VW,vj,AaIi", 2.0, 5, {6,24,21,13,18}}   //   r[AVWI] += 2.0 W[aijv] I[VW] t[vj] t[AaIi]
{"AVWI,aijv,VW,vi,AajI", 2.0, 5, {6,24,21,13,18}}   //   r[AVWI] += 2.0 W[aijv] I[VW] t[vi] t[AajI]
{"AVWI,aijv,VW,vi,AaIj", -4.0, 5, {6,24,21,13,18}}   //   r[AVWI] += -4.0 W[aijv] I[VW] t[vi] t[AaIj]
{"AVWI,Aiav,VW,vi,aI", -2.0, 5, {6,32,21,13,88}}   //   r[AVWI] += -2.0 W[Aiav] I[VW] t[vi] ta[aI]
{"AVWI,Iijv,VW,vi,Aj", 2.0, 5, {6,33,21,13,88}}   //   r[AVWI] += 2.0 W[Iijv] I[VW] t[vi] ta[Aj]
{"AVWI,aijv,VW,vi,Aj,aI", 2.0, 6, {6,24,21,13,88,88}}   //   r[AVWI] += 2.0 W[aijv] I[VW] t[vi] ta[Aj] ta[aI]
{"AVWI,AIav,VW,av", 2.0, 4, {6,32,21,14}}   //   r[AVWI] += 2.0 W[AIav] I[VW] t[av]
{"AVWI,AaIv,VW,av", -2.0, 4, {6,26,21,14}}   //   r[AVWI] += -2.0 W[AaIv] I[VW] t[av]
{"AVWI,Iavw,VW,Av,aw", 2.0, 5, {6,37,21,14,14}}   //   r[AVWI] += 2.0 W[Iavw] I[VW] t[Av] t[aw]
{"AVWI,Iavw,VW,Aw,av", -2.0, 5, {6,37,21,14,14}}   //   r[AVWI] += -2.0 W[Iavw] I[VW] t[Aw] t[av]
{"AVWI,abvw,VW,Av,aw,bI", -2.0, 6, {6,25,21,14,14,88}}   //   r[AVWI] += -2.0 W[abvw] I[VW] t[Av] t[aw] ta[bI]
{"AVWI,abvw,VW,Av,bw,aI", 2.0, 6, {6,25,21,14,14,88}}   //   r[AVWI] += 2.0 W[abvw] I[VW] t[Av] t[bw] ta[aI]
{"AVWI,aivw,VW,av,AwIi", -1.0, 5, {6,23,21,14,15}}   //   r[AVWI] += -1.0 W[aivw] I[VW] t[av] t[AwIi]
{"AVWI,aivw,VW,Av,awIi", 1.0, 5, {6,23,21,14,15}}   //   r[AVWI] += 1.0 W[aivw] I[VW] t[Av] t[awIi]
{"AVWI,abvw,VW,aw,bAvI", 1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += 1.0 W[abvw] I[VW] t[aw] t[bAvI]
{"AVWI,abvw,VW,aw,AbvI", -1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += -1.0 W[abvw] I[VW] t[aw] t[AbvI]
{"AVWI,abvw,VW,av,bAwI", -1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += -1.0 W[abvw] I[VW] t[av] t[bAwI]
{"AVWI,abvw,VW,av,AbwI", 1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += 1.0 W[abvw] I[VW] t[av] t[AbwI]
{"AVWI,abvw,VW,Av,bawI", 1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += 1.0 W[abvw] I[VW] t[Av] t[bawI]
{"AVWI,abvw,VW,Av,abwI", -1.0, 5, {6,25,21,14,17}}   //   r[AVWI] += -1.0 W[abvw] I[VW] t[Av] t[abwI]
{"AVWI,abiv,VW,av,AbiI", -2.0, 5, {6,26,21,14,18}}   //   r[AVWI] += -2.0 W[abiv] I[VW] t[av] t[AbiI]
{"AVWI,abiv,VW,av,AbIi", 2.0, 5, {6,26,21,14,18}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[av] t[AbIi]
{"AVWI,abiv,VW,bv,AaiI", 2.0, 5, {6,26,21,14,18}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[bv] t[AaiI]
{"AVWI,abiv,VW,bv,AaIi", -4.0, 5, {6,26,21,14,18}}   //   r[AVWI] += -4.0 W[abiv] I[VW] t[bv] t[AaIi]
{"AVWI,abiv,VW,Av,abIi", -2.0, 5, {6,26,21,14,18}}   //   r[AVWI] += -2.0 W[abiv] I[VW] t[Av] t[abIi]
{"AVWI,abiv,VW,Av,abiI", 4.0, 5, {6,26,21,14,18}}   //   r[AVWI] += 4.0 W[abiv] I[VW] t[Av] t[abiI]
{"AVWI,Aabv,VW,av,bI", -2.0, 5, {6,34,21,14,88}}   //   r[AVWI] += -2.0 W[Aabv] I[VW] t[av] ta[bI]
{"AVWI,Aabv,VW,bv,aI", 2.0, 5, {6,34,21,14,88}}   //   r[AVWI] += 2.0 W[Aabv] I[VW] t[bv] ta[aI]
{"AVWI,Iaiv,VW,av,Ai", 2.0, 5, {6,38,21,14,88}}   //   r[AVWI] += 2.0 W[Iaiv] I[VW] t[av] ta[Ai]
{"AVWI,Iaiv,VW,Av,ai", -2.0, 5, {6,38,21,14,88}}   //   r[AVWI] += -2.0 W[Iaiv] I[VW] t[Av] ta[ai]
{"AVWI,Iavi,VW,av,Ai", -2.0, 5, {6,39,21,14,88}}   //   r[AVWI] += -2.0 W[Iavi] I[VW] t[av] ta[Ai]
{"AVWI,Iavi,VW,Av,ai", 2.0, 5, {6,39,21,14,88}}   //   r[AVWI] += 2.0 W[Iavi] I[VW] t[Av] ta[ai]
{"AVWI,abiv,VW,av,Ai,bI", -2.0, 6, {6,26,21,14,88,88}}   //   r[AVWI] += -2.0 W[abiv] I[VW] t[av] ta[Ai] ta[bI]
{"AVWI,abiv,VW,bv,Ai,aI", 2.0, 6, {6,26,21,14,88,88}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[bv] ta[Ai] ta[aI]
{"AVWI,abiv,VW,Av,ai,bI", 2.0, 6, {6,26,21,14,88,88}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[Av] ta[ai] ta[bI]
{"AVWI,abiv,VW,Av,aI,bi", -2.0, 6, {6,26,21,14,88,88}}   //   r[AVWI] += -2.0 W[abiv] I[VW] t[Av] ta[aI] ta[bi]
{"AVWI,abiv,VW,Av,bI,ai", 2.0, 6, {6,26,21,14,88,89}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[Av] ta[bI] tb[ai]
{"AVWI,Iavi,VW,Av,ai", 2.0, 5, {6,39,21,14,89}}   //   r[AVWI] += 2.0 W[Iavi] I[VW] t[Av] tb[ai]
{"AVWI,Iivw,VW,Awvi", 1.0, 4, {6,22,21,20}}   //   r[AVWI] += 1.0 W[Iivw] I[VW] t[Awvi]
{"AVWI,aivw,VW,Awvi,aI", 1.0, 5, {6,23,21,20,88}}   //   r[AVWI] += 1.0 W[aivw] I[VW] t[Awvi] ta[aI]
{"AVWI,Aiav,VW,avIi", -1.0, 4, {6,32,21,15}}   //   r[AVWI] += -1.0 W[Aiav] I[VW] t[avIi]
{"AVWI,Iijv,VW,Avji", 1.0, 4, {6,33,21,15}}   //   r[AVWI] += 1.0 W[Iijv] I[VW] t[Avji]
{"AVWI,aijv,VW,Avji,aI", 1.0, 5, {6,24,21,15,88}}   //   r[AVWI] += 1.0 W[aijv] I[VW] t[Avji] ta[aI]
{"AVWI,aijv,VW,avIi,Aj", 1.0, 5, {6,24,21,15,88}}   //   r[AVWI] += 1.0 W[aijv] I[VW] t[avIi] ta[Aj]
{"AVWI,aijv,VW,AvIi,aj", -1.0, 5, {6,24,21,15,88}}   //   r[AVWI] += -1.0 W[aijv] I[VW] t[AvIi] ta[aj]
{"AVWI,aijv,VW,AvIj,ai", 1.0, 5, {6,24,21,15,89}}   //   r[AVWI] += 1.0 W[aijv] I[VW] t[AvIj] tb[ai]
{"AVWI,aijv,VW,AvIi,aj", -1.0, 5, {6,24,21,15,89}}   //   r[AVWI] += -1.0 W[aijv] I[VW] t[AvIi] tb[aj]
{"AVWI,Iavw,VW,Aavw", 4.0, 4, {6,37,21,16}}   //   r[AVWI] += 4.0 W[Iavw] I[VW] t[Aavw]
{"AVWI,abvw,VW,Aavw,bI", -4.0, 5, {6,25,21,16,88}}   //   r[AVWI] += -4.0 W[abvw] I[VW] t[Aavw] ta[bI]
{"AVWI,Aabv,VW,abvI", -1.0, 4, {6,34,21,17}}   //   r[AVWI] += -1.0 W[Aabv] I[VW] t[abvI]
{"AVWI,Aabv,VW,bavI", 1.0, 4, {6,34,21,17}}   //   r[AVWI] += 1.0 W[Aabv] I[VW] t[bavI]
{"AVWI,Iavi,VW,aAvi", -1.0, 4, {6,39,21,17}}   //   r[AVWI] += -1.0 W[Iavi] I[VW] t[aAvi]
{"AVWI,Iavi,VW,Aavi", 2.0, 4, {6,39,21,17}}   //   r[AVWI] += 2.0 W[Iavi] I[VW] t[Aavi]
{"AVWI,Iaiv,VW,aAvi", 1.0, 4, {6,38,21,17}}   //   r[AVWI] += 1.0 W[Iaiv] I[VW] t[aAvi]
{"AVWI,Iaiv,VW,Aavi", -1.0, 4, {6,38,21,17}}   //   r[AVWI] += -1.0 W[Iaiv] I[VW] t[Aavi]
{"AVWI,abiv,VW,bAvi,aI", 1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[bAvi] ta[aI]
{"AVWI,abiv,VW,aAvi,bI", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[aAvi] ta[bI]
{"AVWI,abiv,VW,Abvi,aI", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[Abvi] ta[aI]
{"AVWI,abiv,VW,Aavi,bI", 2.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 2.0 W[abiv] I[VW] t[Aavi] ta[bI]
{"AVWI,abiv,VW,abvI,Ai", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[abvI] ta[Ai]
{"AVWI,abiv,VW,aAvI,bi", 1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[aAvI] ta[bi]
{"AVWI,abiv,VW,bavI,Ai", 1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[bavI] ta[Ai]
{"AVWI,abiv,VW,bAvI,ai", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[bAvI] ta[ai]
{"AVWI,abiv,VW,AavI,bi", -1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[AavI] ta[bi]
{"AVWI,abiv,VW,AbvI,ai", 1.0, 5, {6,26,21,17,88}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[AbvI] ta[ai]
{"AVWI,abiv,VW,bAvI,ai", -1.0, 5, {6,26,21,17,89}}   //   r[AVWI] += -1.0 W[abiv] I[VW] t[bAvI] tb[ai]
{"AVWI,abiv,VW,AbvI,ai", 1.0, 5, {6,26,21,17,89}}   //   r[AVWI] += 1.0 W[abiv] I[VW] t[AbvI] tb[ai]
{"AVWI,Aabi,VW,abIi", 2.0, 4, {6,44,21,18}}   //   r[AVWI] += 2.0 W[Aabi] I[VW] t[abIi]
{"AVWI,Aabi,VW,abiI", -4.0, 4, {6,44,21,18}}   //   r[AVWI] += -4.0 W[Aabi] I[VW] t[abiI]
{"AVWI,Iaij,VW,Aaji", -2.0, 4, {6,45,21,18}}   //   r[AVWI] += -2.0 W[Iaij] I[VW] t[Aaji]
{"AVWI,Iaij,VW,Aaij", 4.0, 4, {6,45,21,18}}   //   r[AVWI] += 4.0 W[Iaij] I[VW] t[Aaij]
{"AVWI,abij,VW,Aaji,bI", 4.0, 5, {6,27,21,18,88}}   //   r[AVWI] += 4.0 W[abij] I[VW] t[Aaji] ta[bI]
{"AVWI,abij,VW,Aaij,bI", -2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += -2.0 W[abij] I[VW] t[Aaij] ta[bI]
{"AVWI,abij,VW,abIj,Ai", 4.0, 5, {6,27,21,18,88}}   //   r[AVWI] += 4.0 W[abij] I[VW] t[abIj] ta[Ai]
{"AVWI,abij,VW,AajI,bi", -2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += -2.0 W[abij] I[VW] t[AajI] ta[bi]
{"AVWI,abij,VW,abIi,Aj", -2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += -2.0 W[abij] I[VW] t[abIi] ta[Aj]
{"AVWI,abij,VW,AaiI,bj", 2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += 2.0 W[abij] I[VW] t[AaiI] ta[bj]
{"AVWI,abij,VW,AaIj,bi", 2.0, 5, {6,27,21,18,88}}   //   r[AVWI] += 2.0 W[abij] I[VW] t[AaIj] ta[bi]
{"AVWI,abij,VW,AaIi,bj", -4.0, 5, {6,27,21,18,88}}   //   r[AVWI] += -4.0 W[abij] I[VW] t[AaIi] ta[bj]
{"AVWI,abij,VW,AaiI,bj", 2.0, 5, {6,27,21,18,89}}   //   r[AVWI] += 2.0 W[abij] I[VW] t[AaiI] tb[bj]
{"AVWI,abij,VW,AaIj,bi", 2.0, 5, {6,27,21,18,89}}   //   r[AVWI] += 2.0 W[abij] I[VW] t[AaIj] tb[bi]
{"AVWI,abij,VW,AaIi,bj", -4.0, 5, {6,27,21,18,89}}   //   r[AVWI] += -4.0 W[abij] I[VW] t[AaIi] tb[bj]
{"AVWI,AIai,VW,ai", 2.0, 4, {6,42,21,88}}   //   r[AVWI] += 2.0 W[AIai] I[VW] ta[ai]
{"AVWI,AaIi,VW,ai", -2.0, 4, {6,27,21,88}}   //   r[AVWI] += -2.0 W[AaIi] I[VW] ta[ai]
{"AVWI,Aabi,VW,ai,bI", -2.0, 5, {6,44,21,88,88}}   //   r[AVWI] += -2.0 W[Aabi] I[VW] ta[ai] ta[bI]
{"AVWI,Aabi,VW,aI,bi", 2.0, 5, {6,44,21,88,88}}   //   r[AVWI] += 2.0 W[Aabi] I[VW] ta[aI] ta[bi]
{"AVWI,Iaij,VW,Ai,aj", 2.0, 5, {6,45,21,88,88}}   //   r[AVWI] += 2.0 W[Iaij] I[VW] ta[Ai] ta[aj]
{"AVWI,Iaij,VW,Aj,ai", -2.0, 5, {6,45,21,88,88}}   //   r[AVWI] += -2.0 W[Iaij] I[VW] ta[Aj] ta[ai]
{"AVWI,abij,VW,Ai,aj,bI", -2.0, 6, {6,27,21,88,88,88}}   //   r[AVWI] += -2.0 W[abij] I[VW] ta[Ai] ta[aj] ta[bI]
{"AVWI,abij,VW,Ai,aI,bj", 2.0, 6, {6,27,21,88,88,88}}   //   r[AVWI] += 2.0 W[abij] I[VW] ta[Ai] ta[aI] ta[bj]
{"AVWI,abij,VW,Ai,aI,bj", 2.0, 6, {6,27,21,88,88,89}}   //   r[AVWI] += 2.0 W[abij] I[VW] ta[Ai] ta[aI] tb[bj]
{"AVWI,Aabi,VW,bI,ai", -2.0, 5, {6,44,21,88,89}}   //   r[AVWI] += -2.0 W[Aabi] I[VW] ta[bI] tb[ai]
{"AVWI,Iaij,VW,Ai,aj", 2.0, 5, {6,45,21,88,89}}   //   r[AVWI] += 2.0 W[Iaij] I[VW] ta[Ai] tb[aj]
{"AVWI,AaIi,VW,ai", -2.0, 4, {6,27,21,89}}   //   r[AVWI] += -2.0 W[AaIi] I[VW] tb[ai]
{"AVWI,AI,VW", -2.0, 3, {6,29,21}}   //   r[AVWI] += -2.0 f[AI] I[VW]
{"AVWI,AIvw,VW,vw", 1.0, 4, {6,23,21,21}}   //   r[AVWI] += 1.0 W[AIvw] I[VW] I[vw]
{"AVWI,Iv,VW,Av", 2.0, 4, {6,48,21,14}}   //   r[AVWI] += 2.0 f_A[Iv] I[VW] t[Av]
{"AVWI,av,VW,Av,aI", 2.0, 5, {6,28,21,14,88}}   //   r[AVWI] += 2.0 f_A[av] I[VW] t[Av] ta[aI]
{"AVWI,av,VW,aAvI", -1.0, 4, {6,28,21,17}}   //   r[AVWI] += -1.0 f_A[av] I[VW] t[aAvI]
{"AVWI,av,VW,AavI", 1.0, 4, {6,28,21,17}}   //   r[AVWI] += 1.0 f_A[av] I[VW] t[AavI]
{"AVWI,ai,VW,AaiI", 2.0, 4, {6,29,21,18}}   //   r[AVWI] += 2.0 f[ai] I[VW] t[AaiI]
{"AVWI,aivw,VW,vw,AaiI", -1.0, 5, {6,23,21,21,18}}   //   r[AVWI] += -1.0 W[aivw] I[VW] I[vw] t[AaiI]
{"AVWI,ai,VW,AaIi", -4.0, 4, {6,29,21,18}}   //   r[AVWI] += -4.0 f[ai] I[VW] t[AaIi]
{"AVWI,Aa,VW,aI", -2.0, 4, {6,49,21,88}}   //   r[AVWI] += -2.0 f[Aa] I[VW] ta[aI]
{"AVWI,Aavw,VW,vw,aI", 1.0, 5, {6,25,21,21,88}}   //   r[AVWI] += 1.0 W[Aavw] I[VW] I[vw] ta[aI]
{"AVWI,Ii,VW,Ai", 2.0, 4, {6,50,21,88}}   //   r[AVWI] += 2.0 f[Ii] I[VW] ta[Ai]
{"AVWI,Iivw,VW,vw,Ai", -1.0, 5, {6,22,21,21,88}}   //   r[AVWI] += -1.0 W[Iivw] I[VW] I[vw] ta[Ai]
{"AVWI,ai,VW,Ai,aI", 2.0, 5, {6,29,21,88,88}}   //   r[AVWI] += 2.0 f[ai] I[VW] ta[Ai] ta[aI]
{"AVWI,aivw,VW,vw,Ai,aI", -1.0, 6, {6,23,21,21,88,88}}   //   r[AVWI] += -1.0 W[aivw] I[VW] I[vw] ta[Ai] ta[aI]
{"AVWI,iv,VW,AvIi", -1.0, 4, {6,30,21,15}}   //   r[AVWI] += -1.0 f_B[iv] I[VW] t[AvIi]
{"AV,AiVv,vi", 1.0, 3, {7,23,13}}   //   r[AV] += 1.0 W[AiVv] t[vi]
{"AV,Aiav,vi,aV", 1.0, 4, {7,32,13,14}}   //   r[AV] += 1.0 W[Aiav] t[vi] t[aV]
{"AV,Vivw,wi,Av", -1.0, 4, {7,53,13,14}}   //   r[AV] += -1.0 W[Vivw] t[wi] t[Av]
{"AV,aivw,wi,Av,aV", -1.0, 5, {7,23,13,14,14}}   //   r[AV] += -1.0 W[aivw] t[wi] t[Av] t[aV]
{"AV,aijv,vi,aV,Aj", -1.0, 5, {7,24,13,14,88}}   //   r[AV] += -1.0 W[aijv] t[vi] t[aV] ta[Aj]
{"AV,ijvw,vj,AwVi", -0.5, 4, {7,22,13,20}}   //   r[AV] += -0.5 W[ijvw] t[vj] t[AwVi]
{"AV,ijvw,vi,AwVj", 0.5, 4, {7,22,13,20}}   //   r[AV] += 0.5 W[ijvw] t[vi] t[AwVj]
{"AV,aivw,wi,AaVv", 2.0, 4, {7,23,13,16}}   //   r[AV] += 2.0 W[aivw] t[wi] t[AaVv]
{"AV,aijv,vj,AaVi", -0.5, 4, {7,24,13,17}}   //   r[AV] += -0.5 W[aijv] t[vj] t[AaVi]
{"AV,aijv,vi,aAVj", -0.5, 4, {7,24,13,17}}   //   r[AV] += -0.5 W[aijv] t[vi] t[aAVj]
{"AV,aijv,vi,AaVj", 1.0, 4, {7,24,13,17}}   //   r[AV] += 1.0 W[aijv] t[vi] t[AaVj]
{"AV,Vijv,vi,Aj", -1.0, 4, {7,54,13,88}}   //   r[AV] += -1.0 W[Vijv] t[vi] ta[Aj]
{"AV,AVav,av", -1.0, 3, {7,61,14}}   //   r[AV] += -1.0 W[AVav] t[av]
{"AV,AaVv,av", 1.0, 3, {7,25,14}}   //   r[AV] += 1.0 W[AaVv] t[av]
{"AV,Aabv,av,bV", 1.0, 4, {7,34,14,14}}   //   r[AV] += 1.0 W[Aabv] t[av] t[bV]
{"AV,Aabv,aV,bv", -1.0, 4, {7,34,14,14}}   //   r[AV] += -1.0 W[Aabv] t[aV] t[bv]
{"AV,Vavw,Av,aw", -1.0, 4, {7,58,14,14}}   //   r[AV] += -1.0 W[Vavw] t[Av] t[aw]
{"AV,Vavw,Aw,av", 1.0, 4, {7,58,14,14}}   //   r[AV] += 1.0 W[Vavw] t[Aw] t[av]
{"AV,abvw,Av,aw,bV", 1.0, 5, {7,25,14,14,14}}   //   r[AV] += 1.0 W[abvw] t[Av] t[aw] t[bV]
{"AV,abvw,Av,aV,bw", -1.0, 5, {7,25,14,14,14}}   //   r[AV] += -1.0 W[abvw] t[Av] t[aV] t[bw]
{"AV,abiv,av,bV,Ai", 1.0, 5, {7,26,14,14,88}}   //   r[AV] += 1.0 W[abiv] t[av] t[bV] ta[Ai]
{"AV,abiv,aV,bv,Ai", -1.0, 5, {7,26,14,14,88}}   //   r[AV] += -1.0 W[abiv] t[aV] t[bv] ta[Ai]
{"AV,abiv,Av,aV,bi", 1.0, 5, {7,26,14,14,88}}   //   r[AV] += 1.0 W[abiv] t[Av] t[aV] ta[bi]
{"AV,abiv,Av,bV,ai", -1.0, 5, {7,26,14,14,88}}   //   r[AV] += -1.0 W[abiv] t[Av] t[bV] ta[ai]
{"AV,abiv,Av,bV,ai", -1.0, 5, {7,26,14,14,89}}   //   r[AV] += -1.0 W[abiv] t[Av] t[bV] tb[ai]
{"AV,aivw,av,AwVi", 0.5, 4, {7,23,14,20}}   //   r[AV] += 0.5 W[aivw] t[av] t[AwVi]
{"AV,aivw,Av,awVi", -0.5, 4, {7,23,14,20}}   //   r[AV] += -0.5 W[aivw] t[Av] t[awVi]
{"AV,aivw,aV,Awvi", -0.5, 4, {7,23,14,20}}   //   r[AV] += -0.5 W[aivw] t[aV] t[Awvi]
{"AV,aijv,aV,Avji", -0.5, 4, {7,24,14,15}}   //   r[AV] += -0.5 W[aijv] t[aV] t[Avji]
{"AV,abvw,aw,AbVv", -2.0, 4, {7,25,14,16}}   //   r[AV] += -2.0 W[abvw] t[aw] t[AbVv]
{"AV,abvw,av,AbVw", 2.0, 4, {7,25,14,16}}   //   r[AV] += 2.0 W[abvw] t[av] t[AbVw]
{"AV,abvw,Av,abVw", -2.0, 4, {7,25,14,16}}   //   r[AV] += -2.0 W[abvw] t[Av] t[abVw]
{"AV,abvw,aV,Abvw", -2.0, 4, {7,25,14,16}}   //   r[AV] += -2.0 W[abvw] t[aV] t[Abvw]
{"AV,abiv,av,bAVi", 0.5, 4, {7,26,14,17}}   //   r[AV] += 0.5 W[abiv] t[av] t[bAVi]
{"AV,abiv,av,AbVi", -0.5, 4, {7,26,14,17}}   //   r[AV] += -0.5 W[abiv] t[av] t[AbVi]
{"AV,abiv,bv,aAVi", -0.5, 4, {7,26,14,17}}   //   r[AV] += -0.5 W[abiv] t[bv] t[aAVi]
{"AV,abiv,bv,AaVi", 1.0, 4, {7,26,14,17}}   //   r[AV] += 1.0 W[abiv] t[bv] t[AaVi]
{"AV,abiv,Av,abVi", 0.5, 4, {7,26,14,17}}   //   r[AV] += 0.5 W[abiv] t[Av] t[abVi]
{"AV,abiv,Av,baVi", -1.0, 4, {7,26,14,17}}   //   r[AV] += -1.0 W[abiv] t[Av] t[baVi]
{"AV,abiv,bV,aAvi", 0.5, 4, {7,26,14,17}}   //   r[AV] += 0.5 W[abiv] t[bV] t[aAvi]
{"AV,abiv,bV,Aavi", -1.0, 4, {7,26,14,17}}   //   r[AV] += -1.0 W[abiv] t[bV] t[Aavi]
{"AV,abiv,aV,bAvi", -0.5, 4, {7,26,14,17}}   //   r[AV] += -0.5 W[abiv] t[aV] t[bAvi]
{"AV,abiv,aV,Abvi", 0.5, 4, {7,26,14,17}}   //   r[AV] += 0.5 W[abiv] t[aV] t[Abvi]
{"AV,abij,aV,Abji", 1.0, 4, {7,27,14,18}}   //   r[AV] += 1.0 W[abij] t[aV] t[Abji]
{"AV,abij,aV,Abij", -2.0, 4, {7,27,14,18}}   //   r[AV] += -2.0 W[abij] t[aV] t[Abij]
{"AV,Aabi,aV,bi", -1.0, 4, {7,44,14,88}}   //   r[AV] += -1.0 W[Aabi] t[aV] ta[bi]
{"AV,Aabi,bV,ai", 1.0, 4, {7,44,14,88}}   //   r[AV] += 1.0 W[Aabi] t[bV] ta[ai]
{"AV,Vaiv,av,Ai", -1.0, 4, {7,59,14,88}}   //   r[AV] += -1.0 W[Vaiv] t[av] ta[Ai]
{"AV,Vaiv,Av,ai", 1.0, 4, {7,59,14,88}}   //   r[AV] += 1.0 W[Vaiv] t[Av] ta[ai]
{"AV,Vavi,av,Ai", 1.0, 4, {7,60,14,88}}   //   r[AV] += 1.0 W[Vavi] t[av] ta[Ai]
{"AV,Vavi,Av,ai", -1.0, 4, {7,60,14,88}}   //   r[AV] += -1.0 W[Vavi] t[Av] ta[ai]
{"AV,abij,aV,Ai,bj", -1.0, 5, {7,27,14,88,88}}   //   r[AV] += -1.0 W[abij] t[aV] ta[Ai] ta[bj]
{"AV,abij,aV,Aj,bi", 1.0, 5, {7,27,14,88,88}}   //   r[AV] += 1.0 W[abij] t[aV] ta[Aj] ta[bi]
{"AV,abij,aV,Ai,bj", -1.0, 5, {7,27,14,88,89}}   //   r[AV] += -1.0 W[abij] t[aV] ta[Ai] tb[bj]
{"AV,Aabi,bV,ai", 1.0, 4, {7,44,14,89}}   //   r[AV] += 1.0 W[Aabi] t[bV] tb[ai]
{"AV,Vavi,Av,ai", -1.0, 4, {7,60,14,89}}   //   r[AV] += -1.0 W[Vavi] t[Av] tb[ai]
{"AV,Aiav,avVi", 0.5, 3, {7,32,20}}   //   r[AV] += 0.5 W[Aiav] t[avVi]
{"AV,Vivw,Awvi", -0.5, 3, {7,53,20}}   //   r[AV] += -0.5 W[Vivw] t[Awvi]
{"AV,aijv,avVi,Aj", -0.5, 4, {7,24,20,88}}   //   r[AV] += -0.5 W[aijv] t[avVi] ta[Aj]
{"AV,aijv,AvVi,aj", 0.5, 4, {7,24,20,88}}   //   r[AV] += 0.5 W[aijv] t[AvVi] ta[aj]
{"AV,aijv,AvVj,ai", -0.5, 4, {7,24,20,89}}   //   r[AV] += -0.5 W[aijv] t[AvVj] tb[ai]
{"AV,aijv,AvVi,aj", 0.5, 4, {7,24,20,89}}   //   r[AV] += 0.5 W[aijv] t[AvVi] tb[aj]
{"AV,Vijv,Avji", -0.5, 3, {7,54,15}}   //   r[AV] += -0.5 W[Vijv] t[Avji]
{"AV,Aabv,abVv", -2.0, 3, {7,34,16}}   //   r[AV] += -2.0 W[Aabv] t[abVv]
{"AV,Vavw,Aavw", -2.0, 3, {7,58,16}}   //   r[AV] += -2.0 W[Vavw] t[Aavw]
{"AV,abiv,abVv,Ai", -2.0, 4, {7,26,16,88}}   //   r[AV] += -2.0 W[abiv] t[abVv] ta[Ai]
{"AV,abiv,AaVv,bi", -2.0, 4, {7,26,16,88}}   //   r[AV] += -2.0 W[abiv] t[AaVv] ta[bi]
{"AV,abiv,AbVv,ai", 2.0, 4, {7,26,16,88}}   //   r[AV] += 2.0 W[abiv] t[AbVv] ta[ai]
{"AV,abiv,AbVv,ai", 2.0, 4, {7,26,16,89}}   //   r[AV] += 2.0 W[abiv] t[AbVv] tb[ai]
{"AV,Aabi,abVi", -0.5, 3, {7,44,17}}   //   r[AV] += -0.5 W[Aabi] t[abVi]
{"AV,Aabi,baVi", 1.0, 3, {7,44,17}}   //   r[AV] += 1.0 W[Aabi] t[baVi]
{"AV,Vavi,aAvi", 0.5, 3, {7,60,17}}   //   r[AV] += 0.5 W[Vavi] t[aAvi]
{"AV,Vavi,Aavi", -1.0, 3, {7,60,17}}   //   r[AV] += -1.0 W[Vavi] t[Aavi]
{"AV,Vaiv,aAvi", -0.5, 3, {7,59,17}}   //   r[AV] += -0.5 W[Vaiv] t[aAvi]
{"AV,Vaiv,Aavi", 0.5, 3, {7,59,17}}   //   r[AV] += 0.5 W[Vaiv] t[Aavi]
{"AV,abij,abVj,Ai", -1.0, 4, {7,27,17,88}}   //   r[AV] += -1.0 W[abij] t[abVj] ta[Ai]
{"AV,abij,aAVj,bi", 0.5, 4, {7,27,17,88}}   //   r[AV] += 0.5 W[abij] t[aAVj] ta[bi]
{"AV,abij,abVi,Aj", 0.5, 4, {7,27,17,88}}   //   r[AV] += 0.5 W[abij] t[abVi] ta[Aj]
{"AV,abij,aAVi,bj", -0.5, 4, {7,27,17,88}}   //   r[AV] += -0.5 W[abij] t[aAVi] ta[bj]
{"AV,abij,AaVj,bi", -0.5, 4, {7,27,17,88}}   //   r[AV] += -0.5 W[abij] t[AaVj] ta[bi]
{"AV,abij,AaVi,bj", 1.0, 4, {7,27,17,88}}   //   r[AV] += 1.0 W[abij] t[AaVi] ta[bj]
{"AV,abij,aAVi,bj", -0.5, 4, {7,27,17,89}}   //   r[AV] += -0.5 W[abij] t[aAVi] tb[bj]
{"AV,abij,AaVj,bi", -0.5, 4, {7,27,17,89}}   //   r[AV] += -0.5 W[abij] t[AaVj] tb[bi]
{"AV,abij,AaVi,bj", 1.0, 4, {7,27,17,89}}   //   r[AV] += 1.0 W[abij] t[AaVi] tb[bj]
{"AV,Vaij,Aaji", 1.0, 3, {7,66,18}}   //   r[AV] += 1.0 W[Vaij] t[Aaji]
{"AV,Vaij,Aaij", -2.0, 3, {7,66,18}}   //   r[AV] += -2.0 W[Vaij] t[Aaij]
{"AV,AVai,ai", -1.0, 3, {7,64,88}}   //   r[AV] += -1.0 W[AVai] ta[ai]
{"AV,AaVi,ai", 1.0, 3, {7,31,88}}   //   r[AV] += 1.0 W[AaVi] ta[ai]
{"AV,Vaij,Ai,aj", -1.0, 4, {7,66,88,88}}   //   r[AV] += -1.0 W[Vaij] ta[Ai] ta[aj]
{"AV,Vaij,Aj,ai", 1.0, 4, {7,66,88,88}}   //   r[AV] += 1.0 W[Vaij] ta[Aj] ta[ai]
{"AV,Vaij,Ai,aj", -1.0, 4, {7,66,88,89}}   //   r[AV] += -1.0 W[Vaij] ta[Ai] tb[aj]
{"AV,AaVi,ai", 1.0, 3, {7,31,89}}   //   r[AV] += 1.0 W[AaVi] tb[ai]
{"AV,AV", 1.0, 2, {7,28}}   //   r[AV] += 1.0 f_A[AV]
{"AV,Aa,aV", 1.0, 3, {7,49,14}}   //   r[AV] += 1.0 f[Aa] t[aV]
{"AV,Aavw,vw,aV", -0.5, 4, {7,25,21,14}}   //   r[AV] += -0.5 W[Aavw] I[vw] t[aV]
{"AV,Vv,Av", -1.0, 3, {7,68,14}}   //   r[AV] += -1.0 f_A[Vv] t[Av]
{"AV,av,Av,aV", -1.0, 4, {7,28,14,14}}   //   r[AV] += -1.0 f_A[av] t[Av] t[aV]
{"AV,ai,aV,Ai", -1.0, 4, {7,29,14,88}}   //   r[AV] += -1.0 f[ai] t[aV] ta[Ai]
{"AV,aivw,vw,aV,Ai", 0.5, 5, {7,23,21,14,88}}   //   r[AV] += 0.5 W[aivw] I[vw] t[aV] ta[Ai]
{"AV,av,AaVv", 2.0, 3, {7,28,16}}   //   r[AV] += 2.0 f_A[av] t[AaVv]
{"AV,ai,aAVi", -0.5, 3, {7,29,17}}   //   r[AV] += -0.5 f[ai] t[aAVi]
{"AV,aivw,vw,aAVi", 0.25, 4, {7,23,21,17}}   //   r[AV] += 0.25 W[aivw] I[vw] t[aAVi]
{"AV,ai,AaVi", 1.0, 3, {7,29,17}}   //   r[AV] += 1.0 f[ai] t[AaVi]
{"AV,Vi,Ai", -1.0, 3, {7,69,88}}   //   r[AV] += -1.0 f_A[Vi] ta[Ai]
{"AV,iv,AvVi", 0.5, 3, {7,30,20}}   //   r[AV] += 0.5 f_B[iv] t[AvVi]
{"VI,Vivw,vwIi", 2.0, 3, {8,53,12}}   //   r[VI] += 2.0 W[Vivw] t[vwIi]
{"VI,Iijv,Vvij", 2.0, 3, {8,33,12}}   //   r[VI] += 2.0 W[Iijv] t[Vvij]
{"VI,ijvw,Vvij,wI", 2.0, 4, {8,22,12,13}}   //   r[VI] += 2.0 W[ijvw] t[Vvij] t[wI]
{"VI,ijvw,vwIi,Vj", 2.0, 4, {8,22,12,13}}   //   r[VI] += 2.0 W[ijvw] t[vwIi] t[Vj]
{"VI,ijvw,VvIj,wi", -2.0, 4, {8,22,12,13}}   //   r[VI] += -2.0 W[ijvw] t[VvIj] t[wi]
{"VI,ijvw,VvIi,wj", 2.0, 4, {8,22,12,13}}   //   r[VI] += 2.0 W[ijvw] t[VvIi] t[wj]
{"VI,aivw,VwIi,av", 2.0, 4, {8,23,12,14}}   //   r[VI] += 2.0 W[aivw] t[VwIi] t[av]
{"VI,aijv,VvIi,aj", 2.0, 4, {8,24,12,88}}   //   r[VI] += 2.0 W[aijv] t[VvIi] ta[aj]
{"VI,aijv,Vvij,aI", 2.0, 4, {8,24,12,89}}   //   r[VI] += 2.0 W[aijv] t[Vvij] tb[aI]
{"VI,aijv,VvIj,ai", -2.0, 4, {8,24,12,89}}   //   r[VI] += -2.0 W[aijv] t[VvIj] tb[ai]
{"VI,aijv,VvIi,aj", 2.0, 4, {8,24,12,89}}   //   r[VI] += 2.0 W[aijv] t[VvIi] tb[aj]
{"VI,IViv,vi", -1.0, 3, {8,63,13}}   //   r[VI] += -1.0 W[IViv] t[vi]
{"VI,IiVv,vi", 1.0, 3, {8,22,13}}   //   r[VI] += 1.0 W[IiVv] t[vi]
{"VI,Vivw,vI,wi", 1.0, 4, {8,53,13,13}}   //   r[VI] += 1.0 W[Vivw] t[vI] t[wi]
{"VI,Vivw,vi,wI", -1.0, 4, {8,53,13,13}}   //   r[VI] += -1.0 W[Vivw] t[vi] t[wI]
{"VI,Iijv,Vj,vi", -1.0, 4, {8,33,13,13}}   //   r[VI] += -1.0 W[Iijv] t[Vj] t[vi]
{"VI,Iijv,Vi,vj", 1.0, 4, {8,33,13,13}}   //   r[VI] += 1.0 W[Iijv] t[Vi] t[vj]
{"VI,ijvw,Vi,vj,wI", 1.0, 5, {8,22,13,13,13}}   //   r[VI] += 1.0 W[ijvw] t[Vi] t[vj] t[wI]
{"VI,ijvw,Vi,vI,wj", -1.0, 5, {8,22,13,13,13}}   //   r[VI] += -1.0 W[ijvw] t[Vi] t[vI] t[wj]
{"VI,aivw,Vi,wI,av", -1.0, 5, {8,23,13,13,14}}   //   r[VI] += -1.0 W[aivw] t[Vi] t[wI] t[av]
{"VI,aijv,Vi,vI,aj", -1.0, 5, {8,24,13,13,88}}   //   r[VI] += -1.0 W[aijv] t[Vi] t[vI] ta[aj]
{"VI,aijv,Vi,vj,aI", 1.0, 5, {8,24,13,13,89}}   //   r[VI] += 1.0 W[aijv] t[Vi] t[vj] tb[aI]
{"VI,aijv,Vj,vi,aI", -1.0, 5, {8,24,13,13,89}}   //   r[VI] += -1.0 W[aijv] t[Vj] t[vi] tb[aI]
{"VI,aijv,Vj,vI,ai", 1.0, 5, {8,24,13,13,89}}   //   r[VI] += 1.0 W[aijv] t[Vj] t[vI] tb[ai]
{"VI,aijv,Vi,vI,aj", -1.0, 5, {8,24,13,13,89}}   //   r[VI] += -1.0 W[aijv] t[Vi] t[vI] tb[aj]
{"VI,Vavw,vI,aw", 1.0, 4, {8,58,13,14}}   //   r[VI] += 1.0 W[Vavw] t[vI] t[aw]
{"VI,Iaiv,Vi,av", -1.0, 4, {8,38,13,14}}   //   r[VI] += -1.0 W[Iaiv] t[Vi] t[av]
{"VI,abiv,Vi,bv,aI", -1.0, 5, {8,26,13,14,89}}   //   r[VI] += -1.0 W[abiv] t[Vi] t[bv] tb[aI]
{"VI,aivw,wi,aVvI", 0.5, 4, {8,23,13,20}}   //   r[VI] += 0.5 W[aivw] t[wi] t[aVvI]
{"VI,aivw,Vi,awvI", -0.5, 4, {8,23,13,20}}   //   r[VI] += -0.5 W[aivw] t[Vi] t[awvI]
{"VI,aivw,wI,aVvi", -0.5, 4, {8,23,13,20}}   //   r[VI] += -0.5 W[aivw] t[wI] t[aVvi]
{"VI,aijv,vj,aVIi", 0.5, 4, {8,24,13,15}}   //   r[VI] += 0.5 W[aijv] t[vj] t[aVIi]
{"VI,aijv,vi,aVIj", -0.5, 4, {8,24,13,15}}   //   r[VI] += -0.5 W[aijv] t[vi] t[aVIj]
{"VI,aijv,Vi,avIj", 0.5, 4, {8,24,13,15}}   //   r[VI] += 0.5 W[aijv] t[Vi] t[avIj]
{"VI,aijv,Vj,avIi", -0.5, 4, {8,24,13,15}}   //   r[VI] += -0.5 W[aijv] t[Vj] t[avIi]
{"VI,aijv,vj,aViI", -0.5, 4, {8,24,13,15}}   //   r[VI] += -0.5 W[aijv] t[vj] t[aViI]
{"VI,aijv,vi,aVjI", 1.0, 4, {8,24,13,15}}   //   r[VI] += 1.0 W[aijv] t[vi] t[aVjI]
{"VI,aijv,Vi,avjI", -1.0, 4, {8,24,13,15}}   //   r[VI] += -1.0 W[aijv] t[Vi] t[avjI]
{"VI,aijv,Vj,aviI", 0.5, 4, {8,24,13,15}}   //   r[VI] += 0.5 W[aijv] t[Vj] t[aviI]
{"VI,aijv,vI,aVij", 0.5, 4, {8,24,13,15}}   //   r[VI] += 0.5 W[aijv] t[vI] t[aVij]
{"VI,aijv,vI,aVji", -1.0, 4, {8,24,13,15}}   //   r[VI] += -1.0 W[aijv] t[vI] t[aVji]
{"VI,abiv,Vi,bavI", -0.5, 4, {8,26,13,17}}   //   r[VI] += -0.5 W[abiv] t[Vi] t[bavI]
{"VI,abij,Vi,abjI", 1.0, 4, {8,27,13,18}}   //   r[VI] += 1.0 W[abij] t[Vi] t[abjI]
{"VI,abij,Vi,abIj", -2.0, 4, {8,27,13,18}}   //   r[VI] += -2.0 W[abij] t[Vi] t[abIj]
{"VI,Vavi,vI,ai", 1.0, 4, {8,60,13,88}}   //   r[VI] += 1.0 W[Vavi] t[vI] ta[ai]
{"VI,Iaij,Vi,aj", -1.0, 4, {8,45,13,88}}   //   r[VI] += -1.0 W[Iaij] t[Vi] ta[aj]
{"VI,abij,Vi,bj,aI", -1.0, 5, {8,27,13,88,89}}   //   r[VI] += -1.0 W[abij] t[Vi] ta[bj] tb[aI]
{"VI,Viav,vi,aI", 1.0, 4, {8,74,13,89}}   //   r[VI] += 1.0 W[Viav] t[vi] tb[aI]
{"VI,Vavi,vi,aI", -1.0, 4, {8,60,13,89}}   //   r[VI] += -1.0 W[Vavi] t[vi] tb[aI]
{"VI,Viav,vI,ai", -1.0, 4, {8,74,13,89}}   //   r[VI] += -1.0 W[Viav] t[vI] tb[ai]
{"VI,Vavi,vI,ai", 1.0, 4, {8,60,13,89}}   //   r[VI] += 1.0 W[Vavi] t[vI] tb[ai]
{"VI,Iaij,Vj,ai", 1.0, 4, {8,45,13,89}}   //   r[VI] += 1.0 W[Iaij] t[Vj] tb[ai]
{"VI,Iaij,Vi,aj", -1.0, 4, {8,45,13,89}}   //   r[VI] += -1.0 W[Iaij] t[Vi] tb[aj]
{"VI,abij,Vi,aI,bj", -1.0, 5, {8,27,13,89,89}}   //   r[VI] += -1.0 W[abij] t[Vi] tb[aI] tb[bj]
{"VI,abij,Vi,aj,bI", 1.0, 5, {8,27,13,89,89}}   //   r[VI] += 1.0 W[abij] t[Vi] tb[aj] tb[bI]
{"VI,IaVv,av", 1.0, 3, {8,37,14}}   //   r[VI] += 1.0 W[IaVv] t[av]
{"VI,abvw,aw,bVvI", -0.5, 4, {8,25,14,20}}   //   r[VI] += -0.5 W[abvw] t[aw] t[bVvI]
{"VI,abvw,av,bVwI", 0.5, 4, {8,25,14,20}}   //   r[VI] += 0.5 W[abvw] t[av] t[bVwI]
{"VI,abiv,bv,aVIi", -0.5, 4, {8,26,14,15}}   //   r[VI] += -0.5 W[abiv] t[bv] t[aVIi]
{"VI,abiv,av,bViI", -0.5, 4, {8,26,14,15}}   //   r[VI] += -0.5 W[abiv] t[av] t[bViI]
{"VI,abiv,bv,aViI", 1.0, 4, {8,26,14,15}}   //   r[VI] += 1.0 W[abiv] t[bv] t[aViI]
{"VI,Vabv,av,bI", 1.0, 4, {8,76,14,89}}   //   r[VI] += 1.0 W[Vabv] t[av] tb[bI]
{"VI,Vavw,avwI", 0.5, 3, {8,58,20}}   //   r[VI] += 0.5 W[Vavw] t[avwI]
{"VI,Iaiv,aVvi", -0.5, 3, {8,38,20}}   //   r[VI] += -0.5 W[Iaiv] t[aVvi]
{"VI,abiv,aVvI,bi", -0.5, 4, {8,26,20,88}}   //   r[VI] += -0.5 W[abiv] t[aVvI] ta[bi]
{"VI,abiv,bVvI,ai", 0.5, 4, {8,26,20,88}}   //   r[VI] += 0.5 W[abiv] t[bVvI] ta[ai]
{"VI,abiv,bVvi,aI", -0.5, 4, {8,26,20,89}}   //   r[VI] += -0.5 W[abiv] t[bVvi] tb[aI]
{"VI,abiv,bVvI,ai", 0.5, 4, {8,26,20,89}}   //   r[VI] += 0.5 W[abiv] t[bVvI] tb[ai]
{"VI,Vavi,avIi", -0.5, 3, {8,60,15}}   //   r[VI] += -0.5 W[Vavi] t[avIi]
{"VI,Viav,avIi", 0.5, 3, {8,74,15}}   //   r[VI] += 0.5 W[Viav] t[avIi]
{"VI,Vavi,aviI", 1.0, 3, {8,60,15}}   //   r[VI] += 1.0 W[Vavi] t[aviI]
{"VI,Viav,aviI", -0.5, 3, {8,74,15}}   //   r[VI] += -0.5 W[Viav] t[aviI]
{"VI,Iaij,aVij", 0.5, 3, {8,45,15}}   //   r[VI] += 0.5 W[Iaij] t[aVij]
{"VI,Iaij,aVji", -1.0, 3, {8,45,15}}   //   r[VI] += -1.0 W[Iaij] t[aVji]
{"VI,abij,aVIi,bj", -0.5, 4, {8,27,15,88}}   //   r[VI] += -0.5 W[abij] t[aVIi] ta[bj]
{"VI,abij,aVjI,bi", -0.5, 4, {8,27,15,88}}   //   r[VI] += -0.5 W[abij] t[aVjI] ta[bi]
{"VI,abij,aViI,bj", 1.0, 4, {8,27,15,88}}   //   r[VI] += 1.0 W[abij] t[aViI] ta[bj]
{"VI,abij,aVij,bI", -1.0, 4, {8,27,15,89}}   //   r[VI] += -1.0 W[abij] t[aVij] tb[bI]
{"VI,abij,aVji,bI", 0.5, 4, {8,27,15,89}}   //   r[VI] += 0.5 W[abij] t[aVji] tb[bI]
{"VI,abij,aVIj,bi", 0.5, 4, {8,27,15,89}}   //   r[VI] += 0.5 W[abij] t[aVIj] tb[bi]
{"VI,abij,aVIi,bj", -0.5, 4, {8,27,15,89}}   //   r[VI] += -0.5 W[abij] t[aVIi] tb[bj]
{"VI,abij,aVjI,bi", -0.5, 4, {8,27,15,89}}   //   r[VI] += -0.5 W[abij] t[aVjI] tb[bi]
{"VI,abij,aViI,bj", 1.0, 4, {8,27,15,89}}   //   r[VI] += 1.0 W[abij] t[aViI] tb[bj]
{"VI,Vabv,abvI", 0.5, 3, {8,76,17}}   //   r[VI] += 0.5 W[Vabv] t[abvI]
{"VI,Vabi,abIi", -1.0, 3, {8,80,18}}   //   r[VI] += -1.0 W[Vabi] t[abIi]
{"VI,Vabi,abiI", 2.0, 3, {8,80,18}}   //   r[VI] += 2.0 W[Vabi] t[abiI]
{"VI,IaVi,ai", 1.0, 3, {8,39,88}}   //   r[VI] += 1.0 W[IaVi] ta[ai]
{"VI,Vabi,ai,bI", 1.0, 4, {8,80,88,89}}   //   r[VI] += 1.0 W[Vabi] ta[ai] tb[bI]
{"VI,IVia,ai", -1.0, 3, {8,79,89}}   //   r[VI] += -1.0 W[IVia] tb[ai]
{"VI,IaVi,ai", 1.0, 3, {8,39,89}}   //   r[VI] += 1.0 W[IaVi] tb[ai]
{"VI,Vabi,ai,bI", 1.0, 4, {8,80,89,89}}   //   r[VI] += 1.0 W[Vabi] tb[ai] tb[bI]
{"VI,Vabi,aI,bi", -1.0, 4, {8,80,89,89}}   //   r[VI] += -1.0 W[Vabi] tb[aI] tb[bi]
{"VI,av,aVvI", 0.5, 3, {8,28,20}}   //   r[VI] += 0.5 f_A[av] t[aVvI]
{"VI,ai,aViI", 1.0, 3, {8,29,15}}   //   r[VI] += 1.0 f[ai] t[aViI]
{"VI,IV", 1.0, 2, {8,30}}   //   r[VI] += 1.0 f_B[IV]
{"VI,iv,VvIi", 2.0, 3, {8,30,12}}   //   r[VI] += 2.0 f_B[iv] t[VvIi]
{"VI,Vv,vI", 1.0, 3, {8,82,13}}   //   r[VI] += 1.0 f_B[Vv] t[vI]
{"VI,Ii,Vi", -1.0, 3, {8,50,13}}   //   r[VI] += -1.0 f[Ii] t[Vi]
{"VI,Iivw,vw,Vi", -0.5, 4, {8,22,21,13}}   //   r[VI] += -0.5 W[Iivw] I[vw] t[Vi]
{"VI,iv,Vi,vI", -1.0, 4, {8,30,13,13}}   //   r[VI] += -1.0 f_B[iv] t[Vi] t[vI]
{"VI,ai,Vi,aI", -1.0, 4, {8,29,13,89}}   //   r[VI] += -1.0 f[ai] t[Vi] tb[aI]
{"VI,aivw,vw,Vi,aI", -0.5, 5, {8,23,21,13,89}}   //   r[VI] += -0.5 W[aivw] I[vw] t[Vi] tb[aI]
{"VI,ai,aVIi", -0.5, 3, {8,29,15}}   //   r[VI] += -0.5 f[ai] t[aVIi]
{"VI,aivw,vw,aVIi", -0.25, 4, {8,23,21,15}}   //   r[VI] += -0.25 W[aivw] I[vw] t[aVIi]
{"VI,Va,aI", 1.0, 3, {8,83,89}}   //   r[VI] += 1.0 f_B[Va] tb[aI]
{"VWIJ,IJVW", 0.5, 2, {9,22}}   //   r[VWIJ] += 0.5 W[IJVW]
{"VWIJ,VWvw,vwIJ", 1.0, 3, {9,70,12}}   //   r[VWIJ] += 1.0 W[VWvw] t[vwIJ]
{"VWIJ,JViv,WvIi", 1.0, 3, {9,63,12}}   //   r[VWIJ] += 1.0 W[JViv] t[WvIi]
{"VWIJ,JWiv,VvIi", -1.0, 3, {9,63,12}}   //   r[VWIJ] += -1.0 W[JWiv] t[VvIi]
{"VWIJ,JiVv,WvIi", -1.0, 3, {9,22,12}}   //   r[VWIJ] += -1.0 W[JiVv] t[WvIi]
{"VWIJ,JiWv,VvIi", 1.0, 3, {9,22,12}}   //   r[VWIJ] += 1.0 W[JiWv] t[VvIi]
{"VWIJ,IJij,VWij", 1.0, 3, {9,43,12}}   //   r[VWIJ] += 1.0 W[IJij] t[VWij]
{"VWIJ,ijvw,Vvij,WwIJ", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2.0 W[ijvw] t[Vvij] t[WwIJ]
{"VWIJ,ijvw,VvIJ,Wwij", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2.0 W[ijvw] t[VvIJ] t[Wwij]
{"VWIJ,ijvw,VWij,vwIJ", 1.0, 4, {9,22,12,12}}   //   r[VWIJ] += 1.0 W[ijvw] t[VWij] t[vwIJ]
{"VWIJ,ijvw,VWIi,vwJj", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2.0 W[ijvw] t[VWIi] t[vwJj]
{"VWIJ,ijvw,VvJj,WwIi", 2.0, 4, {9,22,12,12}}   //   r[VWIJ] += 2.0 W[ijvw] t[VvJj] t[WwIi]
{"VWIJ,ijvw,VvJi,WwIj", -2.0, 4, {9,22,12,12}}   //   r[VWIJ] += -2.0 W[ijvw] t[VvJi] t[WwIj]
{"VWIJ,Vivw,WwJi,vI", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1.0 W[Vivw] t[WwJi] t[vI]
{"VWIJ,Vivw,WvJi,wI", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1.0 W[Vivw] t[WvJi] t[wI]
{"VWIJ,Wivw,VwJi,vI", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1.0 W[Wivw] t[VwJi] t[vI]
{"VWIJ,Wivw,VvJi,wI", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1.0 W[Wivw] t[VvJi] t[wI]
{"VWIJ,Jijv,VWij,vI", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1.0 W[Jijv] t[VWij] t[vI]
{"VWIJ,Vivw,vwIJ,Wi", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1.0 W[Vivw] t[vwIJ] t[Wi]
{"VWIJ,Vivw,WwIJ,vi", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1.0 W[Vivw] t[WwIJ] t[vi]
{"VWIJ,Vivw,WvIJ,wi", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1.0 W[Vivw] t[WvIJ] t[wi]
{"VWIJ,Wivw,vwIJ,Vi", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1.0 W[Wivw] t[vwIJ] t[Vi]
{"VWIJ,Wivw,VwIJ,vi", -1.0, 4, {9,53,12,13}}   //   r[VWIJ] += -1.0 W[Wivw] t[VwIJ] t[vi]
{"VWIJ,Wivw,VvIJ,wi", 1.0, 4, {9,53,12,13}}   //   r[VWIJ] += 1.0 W[Wivw] t[VvIJ] t[wi]
{"VWIJ,Jijv,VvIi,Wj", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1.0 W[Jijv] t[VvIi] t[Wj]
{"VWIJ,Jijv,WvIi,Vj", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1.0 W[Jijv] t[WvIi] t[Vj]
{"VWIJ,Jijv,VWIi,vj", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1.0 W[Jijv] t[VWIi] t[vj]
{"VWIJ,Jijv,VvIj,Wi", 1.0, 4, {9,33,12,13}}   //   r[VWIJ] += 1.0 W[Jijv] t[VvIj] t[Wi]
{"VWIJ,Jijv,WvIj,Vi", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1.0 W[Jijv] t[WvIj] t[Vi]
{"VWIJ,Jijv,VWIj,vi", -1.0, 4, {9,33,12,13}}   //   r[VWIJ] += -1.0 W[Jijv] t[VWIj] t[vi]
{"VWIJ,ijvw,VWij,vI,wJ", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[VWij] t[vI] t[wJ]
{"VWIJ,ijvw,VvJj,Wi,wI", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[VvJj] t[Wi] t[wI]
{"VWIJ,ijvw,WvJj,Vi,wI", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[WvJj] t[Vi] t[wI]
{"VWIJ,ijvw,VvJi,Wj,wI", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[VvJi] t[Wj] t[wI]
{"VWIJ,ijvw,WvJi,Vj,wI", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[WvJi] t[Vj] t[wI]
{"VWIJ,ijvw,VWJi,vI,wj", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[VWJi] t[vI] t[wj]
{"VWIJ,ijvw,VWJi,vj,wI", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[VWJi] t[vj] t[wI]
{"VWIJ,ijvw,vwIJ,Vi,Wj", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[vwIJ] t[Vi] t[Wj]
{"VWIJ,ijvw,VvIJ,Wi,wj", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[VvIJ] t[Wi] t[wj]
{"VWIJ,ijvw,VvIJ,Wj,wi", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[VvIJ] t[Wj] t[wi]
{"VWIJ,ijvw,WvIJ,Vi,wj", 1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += 1.0 W[ijvw] t[WvIJ] t[Vi] t[wj]
{"VWIJ,ijvw,WvIJ,Vj,wi", -1.0, 5, {9,22,12,13,13}}   //   r[VWIJ] += -1.0 W[ijvw] t[WvIJ] t[Vj] t[wi]
{"VWIJ,aivw,VWJi,wI,av", 1.0, 5, {9,23,12,13,14}}   //   r[VWIJ] += 1.0 W[aivw] t[VWJi] t[wI] t[av]
{"VWIJ,aivw,VwIJ,Wi,av", -1.0, 5, {9,23,12,13,14}}   //   r[VWIJ] += -1.0 W[aivw] t[VwIJ] t[Wi] t[av]
{"VWIJ,aivw,WwIJ,Vi,av", 1.0, 5, {9,23,12,13,14}}   //   r[VWIJ] += 1.0 W[aivw] t[WwIJ] t[Vi] t[av]
{"VWIJ,aijv,VWJi,vI,aj", 1.0, 5, {9,24,12,13,88}}   //   r[VWIJ] += 1.0 W[aijv] t[VWJi] t[vI] ta[aj]
{"VWIJ,aijv,VvIJ,Wi,aj", -1.0, 5, {9,24,12,13,88}}   //   r[VWIJ] += -1.0 W[aijv] t[VvIJ] t[Wi] ta[aj]
{"VWIJ,aijv,WvIJ,Vi,aj", 1.0, 5, {9,24,12,13,88}}   //   r[VWIJ] += 1.0 W[aijv] t[WvIJ] t[Vi] ta[aj]
{"VWIJ,aijv,VWij,vJ,aI", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1.0 W[aijv] t[VWij] t[vJ] tb[aI]
{"VWIJ,aijv,VvJj,Wi,aI", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1.0 W[aijv] t[VvJj] t[Wi] tb[aI]
{"VWIJ,aijv,WvJj,Vi,aI", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1.0 W[aijv] t[WvJj] t[Vi] tb[aI]
{"VWIJ,aijv,VvJi,Wj,aI", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1.0 W[aijv] t[VvJi] t[Wj] tb[aI]
{"VWIJ,aijv,WvJi,Vj,aI", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1.0 W[aijv] t[WvJi] t[Vj] tb[aI]
{"VWIJ,aijv,VWJj,vi,aI", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1.0 W[aijv] t[VWJj] t[vi] tb[aI]
{"VWIJ,aijv,VWJi,vj,aI", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1.0 W[aijv] t[VWJi] t[vj] tb[aI]
{"VWIJ,aijv,VWJj,vI,ai", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1.0 W[aijv] t[VWJj] t[vI] tb[ai]
{"VWIJ,aijv,VWJi,vI,aj", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1.0 W[aijv] t[VWJi] t[vI] tb[aj]
{"VWIJ,aijv,VvIJ,Wj,ai", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1.0 W[aijv] t[VvIJ] t[Wj] tb[ai]
{"VWIJ,aijv,WvIJ,Vj,ai", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1.0 W[aijv] t[WvIJ] t[Vj] tb[ai]
{"VWIJ,aijv,VvIJ,Wi,aj", -1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += -1.0 W[aijv] t[VvIJ] t[Wi] tb[aj]
{"VWIJ,aijv,WvIJ,Vi,aj", 1.0, 5, {9,24,12,13,89}}   //   r[VWIJ] += 1.0 W[aijv] t[WvIJ] t[Vi] tb[aj]
{"VWIJ,Vavw,WvIJ,aw", -1.0, 4, {9,58,12,14}}   //   r[VWIJ] += -1.0 W[Vavw] t[WvIJ] t[aw]
{"VWIJ,Wavw,VvIJ,aw", 1.0, 4, {9,58,12,14}}   //   r[VWIJ] += 1.0 W[Wavw] t[VvIJ] t[aw]
{"VWIJ,Jaiv,VWIi,av", -1.0, 4, {9,38,12,14}}   //   r[VWIJ] += -1.0 W[Jaiv] t[VWIi] t[av]
{"VWIJ,abiv,VWJi,bv,aI", 1.0, 5, {9,26,12,14,89}}   //   r[VWIJ] += 1.0 W[abiv] t[VWJi] t[bv] tb[aI]
{"VWIJ,aivw,VwJi,aWvI", -0.5, 4, {9,23,12,20}}   //   r[VWIJ] += -0.5 W[aivw] t[VwJi] t[aWvI]
{"VWIJ,aivw,WwJi,aVvI", 0.5, 4, {9,23,12,20}}   //   r[VWIJ] += 0.5 W[aivw] t[WwJi] t[aVvI]
{"VWIJ,aivw,VWJi,awvI", 0.5, 4, {9,23,12,20}}   //   r[VWIJ] += 0.5 W[aivw] t[VWJi] t[awvI]
{"VWIJ,aivw,VwIJ,aWvi", -0.5, 4, {9,23,12,20}}   //   r[VWIJ] += -0.5 W[aivw] t[VwIJ] t[aWvi]
{"VWIJ,aivw,WwIJ,aVvi", 0.5, 4, {9,23,12,20}}   //   r[VWIJ] += 0.5 W[aivw] t[WwIJ] t[aVvi]
{"VWIJ,aijv,Vvij,aWIJ", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 0.5 W[aijv] t[Vvij] t[aWIJ]
{"VWIJ,aijv,Wvij,aVIJ", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -0.5 W[aijv] t[Wvij] t[aVIJ]
{"VWIJ,aijv,VWij,avIJ", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -0.5 W[aijv] t[VWij] t[avIJ]
{"VWIJ,aijv,VvJj,aWIi", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -0.5 W[aijv] t[VvJj] t[aWIi]
{"VWIJ,aijv,WvJj,aVIi", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 0.5 W[aijv] t[WvJj] t[aVIi]
{"VWIJ,aijv,VvJi,aWIj", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 0.5 W[aijv] t[VvJi] t[aWIj]
{"VWIJ,aijv,WvJi,aVIj", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -0.5 W[aijv] t[WvJi] t[aVIj]
{"VWIJ,aijv,VWJi,avIj", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -0.5 W[aijv] t[VWJi] t[avIj]
{"VWIJ,aijv,VWJj,avIi", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 0.5 W[aijv] t[VWJj] t[avIi]
{"VWIJ,aijv,VvJj,aWiI", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 0.5 W[aijv] t[VvJj] t[aWiI]
{"VWIJ,aijv,WvJj,aViI", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -0.5 W[aijv] t[WvJj] t[aViI]
{"VWIJ,aijv,VvJi,aWjI", -1.0, 4, {9,24,12,15}}   //   r[VWIJ] += -1.0 W[aijv] t[VvJi] t[aWjI]
{"VWIJ,aijv,WvJi,aVjI", 1.0, 4, {9,24,12,15}}   //   r[VWIJ] += 1.0 W[aijv] t[WvJi] t[aVjI]
{"VWIJ,aijv,VWJi,avjI", 1.0, 4, {9,24,12,15}}   //   r[VWIJ] += 1.0 W[aijv] t[VWJi] t[avjI]
{"VWIJ,aijv,VWJj,aviI", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -0.5 W[aijv] t[VWJj] t[aviI]
{"VWIJ,aijv,VvIJ,aWij", 0.5, 4, {9,24,12,15}}   //   r[VWIJ] += 0.5 W[aijv] t[VvIJ] t[aWij]
{"VWIJ,aijv,WvIJ,aVij", -0.5, 4, {9,24,12,15}}   //   r[VWIJ] += -0.5 W[aijv] t[WvIJ] t[aVij]
{"VWIJ,aijv,VvIJ,aWji", -1.0, 4, {9,24,12,15}}   //   r[VWIJ] += -1.0 W[aijv] t[VvIJ] t[aWji]
{"VWIJ,aijv,WvIJ,aVji", 1.0, 4, {9,24,12,15}}   //   r[VWIJ] += 1.0 W[aijv] t[WvIJ] t[aVji]
{"VWIJ,abiv,VWJi,bavI", 0.5, 4, {9,26,12,17}}   //   r[VWIJ] += 0.5 W[abiv] t[VWJi] t[bavI]
{"VWIJ,abij,VWij,abIJ", 1.0, 4, {9,27,12,18}}   //   r[VWIJ] += 1.0 W[abij] t[VWij] t[abIJ]
{"VWIJ,abij,VWJi,abjI", -1.0, 4, {9,27,12,18}}   //   r[VWIJ] += -1.0 W[abij] t[VWJi] t[abjI]
{"VWIJ,abij,VWJi,abIj", 2.0, 4, {9,27,12,18}}   //   r[VWIJ] += 2.0 W[abij] t[VWJi] t[abIj]
{"VWIJ,Vavi,WvIJ,ai", -1.0, 4, {9,60,12,88}}   //   r[VWIJ] += -1.0 W[Vavi] t[WvIJ] ta[ai]
{"VWIJ,Wavi,VvIJ,ai", 1.0, 4, {9,60,12,88}}   //   r[VWIJ] += 1.0 W[Wavi] t[VvIJ] ta[ai]
{"VWIJ,Jaij,VWIi,aj", -1.0, 4, {9,45,12,88}}   //   r[VWIJ] += -1.0 W[Jaij] t[VWIi] ta[aj]
{"VWIJ,abij,VWJi,bj,aI", 1.0, 5, {9,27,12,88,89}}   //   r[VWIJ] += 1.0 W[abij] t[VWJi] ta[bj] tb[aI]
{"VWIJ,Viav,WvJi,aI", 1.0, 4, {9,74,12,89}}   //   r[VWIJ] += 1.0 W[Viav] t[WvJi] tb[aI]
{"VWIJ,Vavi,WvJi,aI", -1.0, 4, {9,60,12,89}}   //   r[VWIJ] += -1.0 W[Vavi] t[WvJi] tb[aI]
{"VWIJ,Wiav,VvJi,aI", -1.0, 4, {9,74,12,89}}   //   r[VWIJ] += -1.0 W[Wiav] t[VvJi] tb[aI]
{"VWIJ,Wavi,VvJi,aI", 1.0, 4, {9,60,12,89}}   //   r[VWIJ] += 1.0 W[Wavi] t[VvJi] tb[aI]
{"VWIJ,Jaij,VWij,aI", -1.0, 4, {9,45,12,89}}   //   r[VWIJ] += -1.0 W[Jaij] t[VWij] tb[aI]
{"VWIJ,Viav,WvIJ,ai", 1.0, 4, {9,74,12,89}}   //   r[VWIJ] += 1.0 W[Viav] t[WvIJ] tb[ai]
{"VWIJ,Vavi,WvIJ,ai", -1.0, 4, {9,60,12,89}}   //   r[VWIJ] += -1.0 W[Vavi] t[WvIJ] tb[ai]
{"VWIJ,Wiav,VvIJ,ai", -1.0, 4, {9,74,12,89}}   //   r[VWIJ] += -1.0 W[Wiav] t[VvIJ] tb[ai]
{"VWIJ,Wavi,VvIJ,ai", 1.0, 4, {9,60,12,89}}   //   r[VWIJ] += 1.0 W[Wavi] t[VvIJ] tb[ai]
{"VWIJ,Jaij,VWIj,ai", 1.0, 4, {9,45,12,89}}   //   r[VWIJ] += 1.0 W[Jaij] t[VWIj] tb[ai]
{"VWIJ,Jaij,VWIi,aj", -1.0, 4, {9,45,12,89}}   //   r[VWIJ] += -1.0 W[Jaij] t[VWIi] tb[aj]
{"VWIJ,abij,VWij,aI,bJ", 1.0, 5, {9,27,12,89,89}}   //   r[VWIJ] += 1.0 W[abij] t[VWij] tb[aI] tb[bJ]
{"VWIJ,abij,VWJi,aI,bj", 1.0, 5, {9,27,12,89,89}}   //   r[VWIJ] += 1.0 W[abij] t[VWJi] tb[aI] tb[bj]
{"VWIJ,abij,VWJi,aj,bI", -1.0, 5, {9,27,12,89,89}}   //   r[VWIJ] += -1.0 W[abij] t[VWJi] tb[aj] tb[bI]
{"VWIJ,JWVv,vI", -0.5, 3, {9,57,13}}   //   r[VWIJ] += -0.5 W[JWVv] t[vI]
{"VWIJ,JVWv,vI", 0.5, 3, {9,57,13}}   //   r[VWIJ] += 0.5 W[JVWv] t[vI]
{"VWIJ,IJiV,Wi", 0.5, 3, {9,33,13}}   //   r[VWIJ] += 0.5 W[IJiV] t[Wi]
{"VWIJ,IJiW,Vi", -0.5, 3, {9,33,13}}   //   r[VWIJ] += -0.5 W[IJiW] t[Vi]
{"VWIJ,VWvw,vJ,wI", -0.5, 4, {9,70,13,13}}   //   r[VWIJ] += -0.5 W[VWvw] t[vJ] t[wI]
{"VWIJ,JViv,Wi,vI", -0.5, 4, {9,63,13,13}}   //   r[VWIJ] += -0.5 W[JViv] t[Wi] t[vI]
{"VWIJ,JWiv,Vi,vI", 0.5, 4, {9,63,13,13}}   //   r[VWIJ] += 0.5 W[JWiv] t[Vi] t[vI]
{"VWIJ,JiVv,Wi,vI", 0.5, 4, {9,22,13,13}}   //   r[VWIJ] += 0.5 W[JiVv] t[Wi] t[vI]
{"VWIJ,JiWv,Vi,vI", -0.5, 4, {9,22,13,13}}   //   r[VWIJ] += -0.5 W[JiWv] t[Vi] t[vI]
{"VWIJ,IJij,Vj,Wi", -0.5, 4, {9,43,13,13}}   //   r[VWIJ] += -0.5 W[IJij] t[Vj] t[Wi]
{"VWIJ,Vivw,Wi,vI,wJ", -0.5, 5, {9,53,13,13,13}}   //   r[VWIJ] += -0.5 W[Vivw] t[Wi] t[vI] t[wJ]
{"VWIJ,Wivw,Vi,vI,wJ", 0.5, 5, {9,53,13,13,13}}   //   r[VWIJ] += 0.5 W[Wivw] t[Vi] t[vI] t[wJ]
{"VWIJ,Jijv,Vi,Wj,vI", 0.5, 5, {9,33,13,13,13}}   //   r[VWIJ] += 0.5 W[Jijv] t[Vi] t[Wj] t[vI]
{"VWIJ,Jijv,Vj,Wi,vI", -0.5, 5, {9,33,13,13,13}}   //   r[VWIJ] += -0.5 W[Jijv] t[Vj] t[Wi] t[vI]
{"VWIJ,ijvw,Vi,Wj,vI,wJ", 0.5, 6, {9,22,13,13,13,13}}   //   r[VWIJ] += 0.5 W[ijvw] t[Vi] t[Wj] t[vI] t[wJ]
{"VWIJ,aijv,Vj,Wi,vJ,aI", 0.5, 6, {9,24,13,13,13,89}}   //   r[VWIJ] += 0.5 W[aijv] t[Vj] t[Wi] t[vJ] tb[aI]
{"VWIJ,aijv,Vi,Wj,vJ,aI", -0.5, 6, {9,24,13,13,13,89}}   //   r[VWIJ] += -0.5 W[aijv] t[Vi] t[Wj] t[vJ] tb[aI]
{"VWIJ,aivw,Vi,wJ,aWvI", 0.25, 5, {9,23,13,13,20}}   //   r[VWIJ] += 0.25 W[aivw] t[Vi] t[wJ] t[aWvI]
{"VWIJ,aivw,Wi,wJ,aVvI", -0.25, 5, {9,23,13,13,20}}   //   r[VWIJ] += -0.25 W[aivw] t[Wi] t[wJ] t[aVvI]
{"VWIJ,aijv,Vi,vj,aWIJ", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Vi] t[vj] t[aWIJ]
{"VWIJ,aijv,Wi,vj,aVIJ", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Wi] t[vj] t[aVIJ]
{"VWIJ,aijv,Vj,vi,aWIJ", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Vj] t[vi] t[aWIJ]
{"VWIJ,aijv,Wj,vi,aVIJ", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Wj] t[vi] t[aVIJ]
{"VWIJ,aijv,Vi,Wj,avIJ", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Vi] t[Wj] t[avIJ]
{"VWIJ,aijv,Vj,Wi,avIJ", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Vj] t[Wi] t[avIJ]
{"VWIJ,aijv,Vj,vJ,aWIi", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Vj] t[vJ] t[aWIi]
{"VWIJ,aijv,Vi,vJ,aWIj", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Vi] t[vJ] t[aWIj]
{"VWIJ,aijv,Wj,vJ,aVIi", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Wj] t[vJ] t[aVIi]
{"VWIJ,aijv,Wi,vJ,aVIj", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Wi] t[vJ] t[aVIj]
{"VWIJ,aijv,Vj,vJ,aWiI", -0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += -0.25 W[aijv] t[Vj] t[vJ] t[aWiI]
{"VWIJ,aijv,Vi,vJ,aWjI", 0.5, 5, {9,24,13,13,15}}   //   r[VWIJ] += 0.5 W[aijv] t[Vi] t[vJ] t[aWjI]
{"VWIJ,aijv,Wj,vJ,aViI", 0.25, 5, {9,24,13,13,15}}   //   r[VWIJ] += 0.25 W[aijv] t[Wj] t[vJ] t[aViI]
{"VWIJ,aijv,Wi,vJ,aVjI", -0.5, 5, {9,24,13,13,15}}   //   r[VWIJ] += -0.5 W[aijv] t[Wi] t[vJ] t[aVjI]
{"VWIJ,abij,Vi,Wj,abJI", -0.5, 5, {9,27,13,13,18}}   //   r[VWIJ] += -0.5 W[abij] t[Vi] t[Wj] t[abJI]
{"VWIJ,Viav,Wi,vJ,aI", -0.5, 5, {9,74,13,13,89}}   //   r[VWIJ] += -0.5 W[Viav] t[Wi] t[vJ] tb[aI]
{"VWIJ,Vavi,Wi,vJ,aI", 0.5, 5, {9,60,13,13,89}}   //   r[VWIJ] += 0.5 W[Vavi] t[Wi] t[vJ] tb[aI]
{"VWIJ,Wiav,Vi,vJ,aI", 0.5, 5, {9,74,13,13,89}}   //   r[VWIJ] += 0.5 W[Wiav] t[Vi] t[vJ] tb[aI]
{"VWIJ,Wavi,Vi,vJ,aI", -0.5, 5, {9,60,13,13,89}}   //   r[VWIJ] += -0.5 W[Wavi] t[Vi] t[vJ] tb[aI]
{"VWIJ,Jaij,Vj,Wi,aI", 0.5, 5, {9,45,13,13,89}}   //   r[VWIJ] += 0.5 W[Jaij] t[Vj] t[Wi] tb[aI]
{"VWIJ,Jaij,Vi,Wj,aI", -0.5, 5, {9,45,13,13,89}}   //   r[VWIJ] += -0.5 W[Jaij] t[Vi] t[Wj] tb[aI]
{"VWIJ,abij,Vi,Wj,aI,bJ", 0.5, 6, {9,27,13,13,89,89}}   //   r[VWIJ] += 0.5 W[abij] t[Vi] t[Wj] tb[aI] tb[bJ]
{"VWIJ,abiv,Vi,bv,aWIJ", -0.25, 5, {9,26,13,14,15}}   //   r[VWIJ] += -0.25 W[abiv] t[Vi] t[bv] t[aWIJ]
{"VWIJ,abiv,Wi,bv,aVIJ", 0.25, 5, {9,26,13,14,15}}   //   r[VWIJ] += 0.25 W[abiv] t[Wi] t[bv] t[aVIJ]
{"VWIJ,Vavw,vJ,aWwI", -0.25, 4, {9,58,13,20}}   //   r[VWIJ] += -0.25 W[Vavw] t[vJ] t[aWwI]
{"VWIJ,Wavw,vJ,aVwI", 0.25, 4, {9,58,13,20}}   //   r[VWIJ] += 0.25 W[Wavw] t[vJ] t[aVwI]
{"VWIJ,Jaiv,Vi,aWvI", 0.25, 4, {9,38,13,20}}   //   r[VWIJ] += 0.25 W[Jaiv] t[Vi] t[aWvI]
{"VWIJ,Jaiv,Wi,aVvI", -0.25, 4, {9,38,13,20}}   //   r[VWIJ] += -0.25 W[Jaiv] t[Wi] t[aVvI]
{"VWIJ,abiv,Vi,bWvJ,aI", -0.25, 5, {9,26,13,20,89}}   //   r[VWIJ] += -0.25 W[abiv] t[Vi] t[bWvJ] tb[aI]
{"VWIJ,abiv,Wi,bVvJ,aI", 0.25, 5, {9,26,13,20,89}}   //   r[VWIJ] += 0.25 W[abiv] t[Wi] t[bVvJ] tb[aI]
{"VWIJ,Viav,vi,aWIJ", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 0.25 W[Viav] t[vi] t[aWIJ]
{"VWIJ,Vavi,vi,aWIJ", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -0.25 W[Vavi] t[vi] t[aWIJ]
{"VWIJ,Vavi,Wi,avIJ", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 0.25 W[Vavi] t[Wi] t[avIJ]
{"VWIJ,Viav,Wi,avIJ", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -0.25 W[Viav] t[Wi] t[avIJ]
{"VWIJ,Wiav,vi,aVIJ", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -0.25 W[Wiav] t[vi] t[aVIJ]
{"VWIJ,Wavi,vi,aVIJ", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 0.25 W[Wavi] t[vi] t[aVIJ]
{"VWIJ,Wavi,Vi,avIJ", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -0.25 W[Wavi] t[Vi] t[avIJ]
{"VWIJ,Wiav,Vi,avIJ", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 0.25 W[Wiav] t[Vi] t[avIJ]
{"VWIJ,Viav,vJ,aWIi", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -0.25 W[Viav] t[vJ] t[aWIi]
{"VWIJ,Vavi,vJ,aWIi", 0.25, 4, {9,60,13,15}}   //   r[VWIJ] += 0.25 W[Vavi] t[vJ] t[aWIi]
{"VWIJ,Wiav,vJ,aVIi", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 0.25 W[Wiav] t[vJ] t[aVIi]
{"VWIJ,Wavi,vJ,aVIi", -0.25, 4, {9,60,13,15}}   //   r[VWIJ] += -0.25 W[Wavi] t[vJ] t[aVIi]
{"VWIJ,Jaij,Vj,aWIi", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 0.25 W[Jaij] t[Vj] t[aWIi]
{"VWIJ,Jaij,Wj,aVIi", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -0.25 W[Jaij] t[Wj] t[aVIi]
{"VWIJ,Jaij,Vi,aWIj", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -0.25 W[Jaij] t[Vi] t[aWIj]
{"VWIJ,Jaij,Wi,aVIj", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 0.25 W[Jaij] t[Wi] t[aVIj]
{"VWIJ,Viav,vJ,aWiI", 0.25, 4, {9,74,13,15}}   //   r[VWIJ] += 0.25 W[Viav] t[vJ] t[aWiI]
{"VWIJ,Vavi,vJ,aWiI", -0.5, 4, {9,60,13,15}}   //   r[VWIJ] += -0.5 W[Vavi] t[vJ] t[aWiI]
{"VWIJ,Wiav,vJ,aViI", -0.25, 4, {9,74,13,15}}   //   r[VWIJ] += -0.25 W[Wiav] t[vJ] t[aViI]
{"VWIJ,Wavi,vJ,aViI", 0.5, 4, {9,60,13,15}}   //   r[VWIJ] += 0.5 W[Wavi] t[vJ] t[aViI]
{"VWIJ,Jaij,Vj,aWiI", -0.25, 4, {9,45,13,15}}   //   r[VWIJ] += -0.25 W[Jaij] t[Vj] t[aWiI]
{"VWIJ,Jaij,Wj,aViI", 0.25, 4, {9,45,13,15}}   //   r[VWIJ] += 0.25 W[Jaij] t[Wj] t[aViI]
{"VWIJ,Jaij,Vi,aWjI", 0.5, 4, {9,45,13,15}}   //   r[VWIJ] += 0.5 W[Jaij] t[Vi] t[aWjI]
{"VWIJ,Jaij,Wi,aVjI", -0.5, 4, {9,45,13,15}}   //   r[VWIJ] += -0.5 W[Jaij] t[Wi] t[aVjI]
{"VWIJ,abij,Vi,aWIJ,bj", -0.25, 5, {9,27,13,15,88}}   //   r[VWIJ] += -0.25 W[abij] t[Vi] t[aWIJ] ta[bj]
{"VWIJ,abij,Wi,aVIJ,bj", 0.25, 5, {9,27,13,15,88}}   //   r[VWIJ] += 0.25 W[abij] t[Wi] t[aVIJ] ta[bj]
{"VWIJ,abij,Vi,bWJj,aI", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 0.25 W[abij] t[Vi] t[bWJj] tb[aI]
{"VWIJ,abij,Vi,aWJj,bI", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -0.25 W[abij] t[Vi] t[aWJj] tb[bI]
{"VWIJ,abij,Wi,bVJj,aI", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -0.25 W[abij] t[Wi] t[bVJj] tb[aI]
{"VWIJ,abij,Wi,aVJj,bI", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 0.25 W[abij] t[Wi] t[aVJj] tb[bI]
{"VWIJ,abij,Vi,bWjJ,aI", -0.5, 5, {9,27,13,15,89}}   //   r[VWIJ] += -0.5 W[abij] t[Vi] t[bWjJ] tb[aI]
{"VWIJ,abij,Vi,aWjJ,bI", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 0.25 W[abij] t[Vi] t[aWjJ] tb[bI]
{"VWIJ,abij,Wi,bVjJ,aI", 0.5, 5, {9,27,13,15,89}}   //   r[VWIJ] += 0.5 W[abij] t[Wi] t[bVjJ] tb[aI]
{"VWIJ,abij,Wi,aVjJ,bI", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -0.25 W[abij] t[Wi] t[aVjJ] tb[bI]
{"VWIJ,abij,Vi,bWIJ,aj", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 0.25 W[abij] t[Vi] t[bWIJ] tb[aj]
{"VWIJ,abij,Vi,aWIJ,bj", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -0.25 W[abij] t[Vi] t[aWIJ] tb[bj]
{"VWIJ,abij,Wi,bVIJ,aj", -0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += -0.25 W[abij] t[Wi] t[bVIJ] tb[aj]
{"VWIJ,abij,Wi,aVIJ,bj", 0.25, 5, {9,27,13,15,89}}   //   r[VWIJ] += 0.25 W[abij] t[Wi] t[aVIJ] tb[bj]
{"VWIJ,Vabi,Wi,abIJ", 0.5, 4, {9,80,13,18}}   //   r[VWIJ] += 0.5 W[Vabi] t[Wi] t[abIJ]
{"VWIJ,Wabi,Vi,abIJ", -0.5, 4, {9,80,13,18}}   //   r[VWIJ] += -0.5 W[Wabi] t[Vi] t[abIJ]
{"VWIJ,VWva,vJ,aI", -0.5, 4, {9,86,13,89}}   //   r[VWIJ] += -0.5 W[VWva] t[vJ] tb[aI]
{"VWIJ,VWav,vJ,aI", 0.5, 4, {9,84,13,89}}   //   r[VWIJ] += 0.5 W[VWav] t[vJ] tb[aI]
{"VWIJ,JVia,Wi,aI", -0.5, 4, {9,79,13,89}}   //   r[VWIJ] += -0.5 W[JVia] t[Wi] tb[aI]
{"VWIJ,JWia,Vi,aI", 0.5, 4, {9,79,13,89}}   //   r[VWIJ] += 0.5 W[JWia] t[Vi] tb[aI]
{"VWIJ,JaVi,Wi,aI", 0.5, 4, {9,39,13,89}}   //   r[VWIJ] += 0.5 W[JaVi] t[Wi] tb[aI]
{"VWIJ,JaWi,Vi,aI", -0.5, 4, {9,39,13,89}}   //   r[VWIJ] += -0.5 W[JaWi] t[Vi] tb[aI]
{"VWIJ,Vabi,Wi,aJ,bI", -0.5, 5, {9,80,13,89,89}}   //   r[VWIJ] += -0.5 W[Vabi] t[Wi] tb[aJ] tb[bI]
{"VWIJ,Wabi,Vi,aJ,bI", 0.5, 5, {9,80,13,89,89}}   //   r[VWIJ] += 0.5 W[Wabi] t[Vi] tb[aJ] tb[bI]
{"VWIJ,Vabv,av,bWIJ", 0.25, 4, {9,76,14,15}}   //   r[VWIJ] += 0.25 W[Vabv] t[av] t[bWIJ]
{"VWIJ,Wabv,av,bVIJ", -0.25, 4, {9,76,14,15}}   //   r[VWIJ] += -0.25 W[Wabv] t[av] t[bVIJ]
{"VWIJ,JaVv,aWvI", -0.25, 3, {9,37,20}}   //   r[VWIJ] += -0.25 W[JaVv] t[aWvI]
{"VWIJ,JaWv,aVvI", 0.25, 3, {9,37,20}}   //   r[VWIJ] += 0.25 W[JaWv] t[aVvI]
{"VWIJ,abvw,aVwJ,bWvI", 0.125, 4, {9,25,20,20}}   //   r[VWIJ] += 0.125 W[abvw] t[aVwJ] t[bWvI]
{"VWIJ,abvw,aVvJ,bWwI", -0.125, 4, {9,25,20,20}}   //   r[VWIJ] += -0.125 W[abvw] t[aVvJ] t[bWwI]
{"VWIJ,abiv,bVvi,aWIJ", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -0.125 W[abiv] t[bVvi] t[aWIJ]
{"VWIJ,abiv,bWvi,aVIJ", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 0.125 W[abiv] t[bWvi] t[aVIJ]
{"VWIJ,abiv,bVvJ,aWIi", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 0.125 W[abiv] t[bVvJ] t[aWIi]
{"VWIJ,abiv,bWvJ,aVIi", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -0.125 W[abiv] t[bWvJ] t[aVIi]
{"VWIJ,abiv,aVvJ,bWiI", 0.125, 4, {9,26,20,15}}   //   r[VWIJ] += 0.125 W[abiv] t[aVvJ] t[bWiI]
{"VWIJ,abiv,aWvJ,bViI", -0.125, 4, {9,26,20,15}}   //   r[VWIJ] += -0.125 W[abiv] t[aWvJ] t[bViI]
{"VWIJ,abiv,bVvJ,aWiI", -0.25, 4, {9,26,20,15}}   //   r[VWIJ] += -0.25 W[abiv] t[bVvJ] t[aWiI]
{"VWIJ,abiv,bWvJ,aViI", 0.25, 4, {9,26,20,15}}   //   r[VWIJ] += 0.25 W[abiv] t[bWvJ] t[aViI]
{"VWIJ,Vabv,aWvJ,bI", 0.25, 4, {9,76,20,89}}   //   r[VWIJ] += 0.25 W[Vabv] t[aWvJ] tb[bI]
{"VWIJ,Wabv,aVvJ,bI", -0.25, 4, {9,76,20,89}}   //   r[VWIJ] += -0.25 W[Wabv] t[aVvJ] tb[bI]
{"VWIJ,VWav,avIJ", 0.25, 3, {9,84,15}}   //   r[VWIJ] += 0.25 W[VWav] t[avIJ]
{"VWIJ,VWva,avIJ", -0.25, 3, {9,86,15}}   //   r[VWIJ] += -0.25 W[VWva] t[avIJ]
{"VWIJ,JVia,aWIi", -0.25, 3, {9,79,15}}   //   r[VWIJ] += -0.25 W[JVia] t[aWIi]
{"VWIJ,JWia,aVIi", 0.25, 3, {9,79,15}}   //   r[VWIJ] += 0.25 W[JWia] t[aVIi]
{"VWIJ,JaVi,aWIi", 0.25, 3, {9,39,15}}   //   r[VWIJ] += 0.25 W[JaVi] t[aWIi]
{"VWIJ,JaWi,aVIi", -0.25, 3, {9,39,15}}   //   r[VWIJ] += -0.25 W[JaWi] t[aVIi]
{"VWIJ,JVia,aWiI", 0.25, 3, {9,79,15}}   //   r[VWIJ] += 0.25 W[JVia] t[aWiI]
{"VWIJ,JWia,aViI", -0.25, 3, {9,79,15}}   //   r[VWIJ] += -0.25 W[JWia] t[aViI]
{"VWIJ,JaVi,aWiI", -0.5, 3, {9,39,15}}   //   r[VWIJ] += -0.5 W[JaVi] t[aWiI]
{"VWIJ,JaWi,aViI", 0.5, 3, {9,39,15}}   //   r[VWIJ] += 0.5 W[JaWi] t[aViI]
{"VWIJ,abij,aVij,bWIJ", -0.25, 4, {9,27,15,15}}   //   r[VWIJ] += -0.25 W[abij] t[aVij] t[bWIJ]
{"VWIJ,abij,aVIJ,bWji", 0.25, 4, {9,27,15,15}}   //   r[VWIJ] += 0.25 W[abij] t[aVIJ] t[bWji]
{"VWIJ,abij,aVji,bWIJ", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 0.125 W[abij] t[aVji] t[bWIJ]
{"VWIJ,abij,aVIJ,bWij", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -0.125 W[abij] t[aVIJ] t[bWij]
{"VWIJ,abij,aVJj,bWIi", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 0.125 W[abij] t[aVJj] t[bWIi]
{"VWIJ,abij,aVJi,bWIj", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -0.125 W[abij] t[aVJi] t[bWIj]
{"VWIJ,abij,aVjJ,bWIi", -0.125, 4, {9,27,15,15}}   //   r[VWIJ] += -0.125 W[abij] t[aVjJ] t[bWIi]
{"VWIJ,abij,aVIj,bWiJ", 0.125, 4, {9,27,15,15}}   //   r[VWIJ] += 0.125 W[abij] t[aVIj] t[bWiJ]
{"VWIJ,abij,aViJ,bWIj", 0.25, 4, {9,27,15,15}}   //   r[VWIJ] += 0.25 W[abij] t[aViJ] t[bWIj]
{"VWIJ,abij,aVIi,bWjJ", -0.25, 4, {9,27,15,15}}   //   r[VWIJ] += -0.25 W[abij] t[aVIi] t[bWjJ]
{"VWIJ,abij,aVjJ,bWiI", 0.25, 4, {9,27,15,15}}   //   r[VWIJ] += 0.25 W[abij] t[aVjJ] t[bWiI]
{"VWIJ,abij,aViJ,bWjI", -0.5, 4, {9,27,15,15}}   //   r[VWIJ] += -0.5 W[abij] t[aViJ] t[bWjI]
{"VWIJ,Vabi,bWIJ,ai", 0.25, 4, {9,80,15,88}}   //   r[VWIJ] += 0.25 W[Vabi] t[bWIJ] ta[ai]
{"VWIJ,Wabi,bVIJ,ai", -0.25, 4, {9,80,15,88}}   //   r[VWIJ] += -0.25 W[Wabi] t[bVIJ] ta[ai]
{"VWIJ,Vabi,aWJi,bI", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -0.25 W[Vabi] t[aWJi] tb[bI]
{"VWIJ,Vabi,bWJi,aI", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 0.25 W[Vabi] t[bWJi] tb[aI]
{"VWIJ,Wabi,aVJi,bI", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 0.25 W[Wabi] t[aVJi] tb[bI]
{"VWIJ,Wabi,bVJi,aI", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -0.25 W[Wabi] t[bVJi] tb[aI]
{"VWIJ,Vabi,aWiJ,bI", 0.5, 4, {9,80,15,89}}   //   r[VWIJ] += 0.5 W[Vabi] t[aWiJ] tb[bI]
{"VWIJ,Vabi,bWiJ,aI", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -0.25 W[Vabi] t[bWiJ] tb[aI]
{"VWIJ,Wabi,aViJ,bI", -0.5, 4, {9,80,15,89}}   //   r[VWIJ] += -0.5 W[Wabi] t[aViJ] tb[bI]
{"VWIJ,Wabi,bViJ,aI", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 0.25 W[Wabi] t[bViJ] tb[aI]
{"VWIJ,Vabi,aWIJ,bi", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -0.25 W[Vabi] t[aWIJ] tb[bi]
{"VWIJ,Vabi,bWIJ,ai", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 0.25 W[Vabi] t[bWIJ] tb[ai]
{"VWIJ,Wabi,aVIJ,bi", 0.25, 4, {9,80,15,89}}   //   r[VWIJ] += 0.25 W[Wabi] t[aVIJ] tb[bi]
{"VWIJ,Wabi,bVIJ,ai", -0.25, 4, {9,80,15,89}}   //   r[VWIJ] += -0.25 W[Wabi] t[bVIJ] tb[ai]
{"VWIJ,VWab,abIJ", 0.5, 3, {9,87,18}}   //   r[VWIJ] += 0.5 W[VWab] t[abIJ]
{"VWIJ,JWVa,aI", -0.5, 3, {9,77,89}}   //   r[VWIJ] += -0.5 W[JWVa] tb[aI]
{"VWIJ,JVWa,aI", 0.5, 3, {9,77,89}}   //   r[VWIJ] += 0.5 W[JVWa] tb[aI]
{"VWIJ,VWab,aJ,bI", -0.5, 4, {9,87,89,89}}   //   r[VWIJ] += -0.5 W[VWab] tb[aJ] tb[bI]
{"VWIJ,Vv,WvIJ", -1.0, 3, {9,82,12}}   //   r[VWIJ] += -1.0 f_B[Vv] t[WvIJ]
{"VWIJ,Wv,VvIJ", 1.0, 3, {9,82,12}}   //   r[VWIJ] += 1.0 f_B[Wv] t[VvIJ]
{"VWIJ,Ji,VWIi", -1.0, 3, {9,50,12}}   //   r[VWIJ] += -1.0 f[Ji] t[VWIi]
{"VWIJ,Jivw,vw,VWIi", -0.5, 4, {9,22,21,12}}   //   r[VWIJ] += -0.5 W[Jivw] I[vw] t[VWIi]
{"VWIJ,iv,VWJi,vI", 1.0, 4, {9,30,12,13}}   //   r[VWIJ] += 1.0 f_B[iv] t[VWJi] t[vI]
{"VWIJ,iv,VvIJ,Wi", -1.0, 4, {9,30,12,13}}   //   r[VWIJ] += -1.0 f_B[iv] t[VvIJ] t[Wi]
{"VWIJ,iv,WvIJ,Vi", 1.0, 4, {9,30,12,13}}   //   r[VWIJ] += 1.0 f_B[iv] t[WvIJ] t[Vi]
{"VWIJ,ai,VWJi,aI", 1.0, 4, {9,29,12,89}}   //   r[VWIJ] += 1.0 f[ai] t[VWJi] tb[aI]
{"VWIJ,aivw,vw,VWJi,aI", 0.5, 5, {9,23,21,12,89}}   //   r[VWIJ] += 0.5 W[aivw] I[vw] t[VWJi] tb[aI]
{"VWIJ,ai,Vi,aWIJ", -0.25, 4, {9,29,13,15}}   //   r[VWIJ] += -0.25 f[ai] t[Vi] t[aWIJ]
{"VWIJ,aivw,vw,Vi,aWIJ", -0.125, 5, {9,23,21,13,15}}   //   r[VWIJ] += -0.125 W[aivw] I[vw] t[Vi] t[aWIJ]
{"VWIJ,ai,Wi,aVIJ", 0.25, 4, {9,29,13,15}}   //   r[VWIJ] += 0.25 f[ai] t[Wi] t[aVIJ]
{"VWIJ,aivw,vw,Wi,aVIJ", 0.125, 5, {9,23,21,13,15}}   //   r[VWIJ] += 0.125 W[aivw] I[vw] t[Wi] t[aVIJ]
{"VWIJ,Va,aWIJ", 0.25, 3, {9,83,15}}   //   r[VWIJ] += 0.25 f_B[Va] t[aWIJ]
{"VWIJ,Wa,aVIJ", -0.25, 3, {9,83,15}}   //   r[VWIJ] += -0.25 f_B[Wa] t[aVIJ]

Complete

==> anc/CCSD_CCSDT/CCSD_os_8_r12t12_eqns_permu-R_pre.txt <==
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.500000000000006, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.500000000000006, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.500000000000006, 0.0, 0.0
1.0, 0.500000000000006, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.499999999999997, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.499999999999997, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.49999999999999983, -0.0, -0.0
1.0, 0.49999999999999983, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.49999999999999983, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.49999999999999983, -0.0, -0.0
1.0, 0.49999999999999983, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, 0.5000000000000003, 0.0, 0.0
1.0, 0.5000000000000003, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 1.999999999999994, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 1.999999999999994, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, 0.4999999999999993, -0.0, -0.0
1.0, 0.5000000000000016, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -0.0, -0.0, -0.0
1.0, 0.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, -0.0, -0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, 0.0, 0.0
1.0, -1.0, -0.0, -0.0


==> anc/einsum_time.py <==
"""
A comparison between different ways of computing tensor contractions
especially on the effects of merging small dimensions of arrays
Cong Wang
"""
import time
import numpy as np
import opt_einsum as oe # type: ignore

n_i = 1000
n_j = 3
n_k = 1000
n_m = 10
n_times = 50
round_digits = 5

contraction_1 = 'ij,jk->ik'
contraction_2 = 'mij,jkm ->ik'
a_1 = np.random.random((n_i,n_j))
b_1 = np.random.random((n_j,n_k))

c = np.zeros((n_i,n_k))

a_2 = np.zeros((n_m,n_i,n_j))
b_2 = np.zeros((n_j,n_k,n_m))

a = np.random.random((n_m,n_i,n_j))
b = np.random.random((n_j,n_k,n_m))

for i in range(n_m):
    a[i,:,:] = np.random.random((n_i,n_j))
    b[:,:,i] =  np.random.random((n_j,n_k))

print('n_j', n_j)
print('opt_einsum')
optimize_flag = 'optimal'
expr = oe.contract_expression(contraction_1, a_1.shape, b_1.shape, optimize=optimize_flag)
#print('expr', expr)
#expr(a_1,b_1)
expr2 = oe.contract_expression(contraction_2, a_2.shape, b_2.shape, optimize=optimize_flag)
#print('expr2', expr2)


start = time.perf_counter()
for n in range(n_times):
    for i in range(n_m):
        if i == 0:
            c = expr(a[i,:,:], b[:,:,i])
        else:
            c += expr(a[i,:,:], b[:,:,i])

print(round( (time.perf_counter() - start)/n_times, round_digits))


start = time.perf_counter()
for n in range(n_times):
    for i in range(n_m):
        a_2[i,:,:] = a[i,:,:]
        b_2[:,:,i] = b[:,:,i]
    c3 = expr2(a_2, b_2)

print(round( (time.perf_counter() - start)/n_times, round_digits))
print(np.allclose(c3, c))


print('einsum')
start = time.perf_counter()
for n in range(n_times):
    for i in range(n_m):
        if i == 0:
            c = np.einsum(contraction_1, a_1, b_1)
        else:
            c += np.einsum(contraction_1, a_1, b_1)
print(round( (time.perf_counter() - start)/n_times, round_digits))



start = time.perf_counter()
for n in range(n_times):
    for i in range(n_m):
        a_2[i,:,:] = a_1
        b_2[:,:,i] = b_1
    c3 = np.einsum(contraction_2, a_2, b_2)

print(round( (time.perf_counter() - start)/n_times, round_digits))
print(np.allclose(c3, c))




print('einsum_opt')
start = time.perf_counter()
for n in range(n_times):
    for i in range(n_m):
        if i == 0:
            c = np.einsum(contraction_1, a_1, b_1, optimize=True)
        else:
            c += np.einsum(contraction_1, a_1, b_1, optimize=True)
print(round( (time.perf_counter() - start)/n_times, round_digits))



start = time.perf_counter()
for n in range(n_times):
    for i in range(n_m):
        a_2[i,:,:] = a_1
        b_2[:,:,i] = b_1
    c3 = np.einsum(contraction_2, a_2, b_2, optimize=True)

print(round( (time.perf_counter() - start)/n_times, round_digits))
print(np.allclose(c3, c))

